Radiative corrections to the $\eta^{(\prime)}$ Dalitz decays

We provide the complete set of radiative corrections to the Dalitz decays $\eta^{(\prime)}\to \ell^+\ell^-\gamma$ beyond the soft-photon approximation, i.e. over the whole range of the Dalitz plot and with no restrictions on the energy of a radiative photon. The corrections inevitably depend on the $\eta^{(\prime)}\to\gamma^*\gamma^{(*)}$ transition form factors. For the singly virtual transition form factor appearing e.g. in the bremsstrahlung correction, recent dispersive calculations are used. For the one-photon-irreducible contribution at the one-loop level (for the doubly virtual form factor), we use a vector-meson-dominance-inspired model while taking into account the $\eta$-$\eta^\prime$ mixing.

==> anc/Fig4a_eta_e <==
# calculated and interpolated (for FF effects) data points used to plot Fig. 4a					
# x | (virt|Pi=Pi_L + t_1a + D + t_1b) [%]   virt_H [%]   (t_2 + t_3a + t_3b + t_4) [%]   1gIR [%]   delta(x,0) [%]					
#					
3.480853057075356e-6	63.57	-0.000001847	0.0465	-0.000008321	63.62
0.0001	1.224	-0.00005378	0.04711	-0.0001414	1.271
0.001	2.958	-0.0005411	0.0527	-0.001351	3.009
0.002	3.384	-0.001085	0.0588	-0.002695	3.439
0.005	3.792	-0.002723	0.07641	-0.006727	3.859
0.01	3.918	-0.005474	0.1035	-0.01345	4.003
0.02	3.846	-0.01104	0.1498	-0.02692	3.958
0.03	3.721	-0.0167	0.1863	-0.04042	3.85
0.04	3.585	-0.02244	0.2141	-0.05394	3.723
0.05	3.448	-0.02828	0.234	-0.0675	3.586
0.06	3.312	-0.0342	0.247	-0.08108	3.444
0.07	3.179	-0.04023	0.2539	-0.09469	3.298
0.08	3.047	-0.04636	0.2554	-0.1083	3.147
0.09	2.916	-0.05259	0.2526	-0.122	2.994
0.10	2.785	-0.05893	0.2462	-0.1357	2.837
0.11	2.654	-0.0654	0.2398	-0.1495	2.679
0.12	2.52	-0.07198	0.2308	-0.1633	2.515
0.13	2.379	-0.0787	0.2197	-0.1771	2.343
0.14	2.223	-0.08554	0.2065	-0.191	2.153
0.15	1.976	-0.09241	0.1915	-0.2049	1.871
0.16	1.916	-0.09972	0.1756	-0.2189	1.773
0.17	1.852	-0.1072	0.1583	-0.2329	1.67
0.18	1.786	-0.115	0.1394	-0.2469	1.563
0.19	1.717	-0.1231	0.1193	-0.261	1.452
0.20	1.646	-0.1315	0.09781	-0.2752	1.338
0.21	1.574	-0.1403	0.07608	-0.2894	1.221
0.22	1.501	-0.1497	0.05295	-0.3037	1.1
0.23	1.426	-0.16	0.02826	-0.318	0.9759
0.24	1.35	-0.1717	0.001836	-0.3324	0.8473
0.25	1.273	-0.1868	-0.02649	-0.3468	0.7125
0.26	1.195	-0.2302	-0.05841	-0.3613	0.5453
0.27	1.116	-0.204	-0.09221	-0.3759	0.4439
0.28	1.036	-0.2058	-0.1276	-0.3905	0.3119
0.29	0.9545	-0.2101	-0.1645	-0.4053	0.1746
0.30	0.8719	-0.2155	-0.2026	-0.4201	0.03373
0.31	0.788	-0.2215	-0.2411	-0.435	-0.1095
0.32	0.7027	-0.2278	-0.2805	-0.4501	-0.2556
0.33	0.6161	-0.2344	-0.3208	-0.4652	-0.4043
0.34	0.528	-0.2412	-0.3619	-0.4805	-0.5556
0.35	0.4385	-0.2482	-0.4038	-0.4959	-0.7095
0.36	0.3474	-0.2554	-0.4463	-0.5115	-0.8657
0.37	0.2548	-0.2627	-0.4895	-0.5272	-1.025
0.38	0.1606	-0.2701	-0.5333	-0.543	-1.186
0.39	0.06467	-0.2777	-0.5778	-0.559	-1.35
0.40	-0.03295	-0.2853	-0.6229	-0.5752	-1.516
0.41	-0.1324	-0.2931	-0.6685	-0.5916	-1.685
0.42	-0.2336	-0.3009	-0.7147	-0.6081	-1.857
0.43	-0.3368	-0.3089	-0.7614	-0.6249	-2.032
0.44	-0.442	-0.317	-0.8087	-0.6419	-2.21
0.45	-0.5493	-0.3251	-0.8565	-0.6591	-2.39
0.46	-0.6586	-0.3334	-0.9047	-0.6766	-2.573
0.47	-0.7703	-0.3417	-0.9535	-0.6943	-2.76
0.48	-0.8842	-0.3502	-1.003	-0.7123	-2.949
0.49	-1.001	-0.3587	-1.052	-0.7306	-3.142
0.50	-1.119	-0.3673	-1.102	-0.7492	-3.338
0.51	-1.241	-0.3761	-1.153	-0.7681	-3.538
0.52	-1.365	-0.3849	-1.204	-0.7874	-3.741
0.53	-1.492	-0.3938	-1.255	-0.8071	-3.948
0.54	-1.622	-0.4029	-1.307	-0.8272	-4.159
0.55	-1.755	-0.412	-1.359	-0.8477	-4.374
0.56	-1.891	-0.4212	-1.412	-0.8686	-4.592
0.57	-2.03	-0.4306	-1.465	-0.8901	-4.816
0.58	-2.173	-0.44	-1.518	-0.9121	-5.043
0.59	-2.32	-0.4496	-1.572	-0.9346	-5.276
0.60	-2.47	-0.4592	-1.626	-0.9577	-5.513
0.61	-2.625	-0.469	-1.68	-0.9815	-5.755
0.62	-2.783	-0.4789	-1.735	-1.006	-6.003
0.63	-2.946	-0.4888	-1.79	-1.031	-6.256
0.64	-3.114	-0.4989	-1.845	-1.057	-6.516
0.65	-3.287	-0.5091	-1.901	-1.084	-6.781
0.66	-3.465	-0.5195	-1.957	-1.112	-7.053
0.67	-3.648	-0.5299	-2.014	-1.141	-7.333
0.68	-3.837	-0.5405	-2.071	-1.171	-7.619
0.69	-4.032	-0.5511	-2.128	-1.202	-7.914
0.70	-4.234	-0.562	-2.185	-1.235	-8.216
0.71	-4.443	-0.5729	-2.243	-1.269	-8.528
0.72	-4.659	-0.5839	-2.301	-1.305	-8.849
0.73	-4.884	-0.5951	-2.36	-1.342	-9.181
0.74	-5.116	-0.6064	-2.419	-1.382	-9.523
0.75	-5.358	-0.6179	-2.478	-1.423	-9.878
0.76	-5.611	-0.6295	-2.538	-1.468	-10.25
0.77	-5.873	-0.6412	-2.597	-1.514	-10.63
0.78	-6.148	-0.6531	-2.658	-1.564	-11.02
0.79	-6.435	-0.6651	-2.718	-1.618	-11.44
0.80	-6.737	-0.6772	-2.779	-1.676	-11.87
0.81	-7.054	-0.6895	-2.841	-1.738	-12.32
0.82	-7.387	-0.702	-2.902	-1.805	-12.8
0.83	-7.74	-0.7146	-2.964	-1.879	-13.3
0.84	-8.115	-0.7273	-3.027	-1.959	-13.83
0.85	-8.513	-0.7402	-3.089	-2.049	-14.39
0.86	-8.938	-0.7533	-3.152	-2.148	-14.99
0.87	-9.395	-0.7665	-3.216	-2.261	-15.64
0.88	-9.888	-0.7799	-3.28	-2.388	-16.33
0.89	-10.42	-0.7934	-3.344	-2.535	-17.09
0.90	-11.01	-0.8071	-3.408	-2.706	-17.93
0.91	-11.66	-0.821	-3.473	-2.909	-18.86
0.92	-12.38	-0.8351	-3.539	-3.156	-19.91
0.93	-13.2	-0.8493	-3.604	-3.464	-21.11
0.94	-14.14	-0.8637	-3.67	-3.86	-22.53
0.95	-15.25	-0.8783	-3.737	-4.397	-24.26
0.96	-16.61	-0.8931	-3.804	-5.172	-26.48
0.97	-18.36	-0.908	-3.87	-6.41	-29.55
0.98	-20.82	-0.9232	-3.939	-8.775	-34.46
0.99	-25.01	-0.9385	-4.007	-15.5	-45.45

==> anc/Fig4b_eta_mu <==
# calculated and interpolated (for FF effects) data points used to plot Fig. 4b					
# x | (virt|Pi=Pi_L + t_1a + D + t_1b) [%]   virt_H [%]   (t_2 + t_3a + t_3b + t_4) [%]   1gIR [%]   delta(x,0) [%]					
#					
0.1487834986735971	140.1	-0.09154	0.03024	-0.1664	139.9
0.150	13.1	-0.09241	0.0295	-0.168	12.87
0.152	8.353	-0.09386	0.02829	-0.1706	8.117
0.155	6.267	-0.09604	0.02646	-0.1745	6.022
0.160	4.948	-0.09972	0.02341	-0.181	4.69
0.165	4.33	-0.1034	0.02033	-0.1876	4.059
0.170	3.963	-0.1072	0.01724	-0.1942	3.679
0.175	3.718	-0.1111	0.01413	-0.2008	3.42
0.180	3.541	-0.115	0.011	-0.2074	3.23
0.190	3.304	-0.1231	0.004677	-0.2207	2.965
0.200	3.152	-0.1315	-0.001744	-0.2341	2.785
0.210	3.046	-0.1403	-0.008273	-0.2476	2.65
0.220	2.968	-0.1497	-0.01492	-0.2611	2.542
0.230	2.908	-0.16	-0.0217	-0.2747	2.452
0.240	2.861	-0.1717	-0.02864	-0.2883	2.372
0.250	2.823	-0.1868	-0.03574	-0.3019	2.298
0.260	2.79	-0.2302	-0.04313	-0.3155	2.202
0.270	2.763	-0.204	-0.05069	-0.3292	2.179
0.280	2.739	-0.2058	-0.05842	-0.3428	2.132
0.290	2.718	-0.2101	-0.06631	-0.3564	2.085
0.300	2.699	-0.2155	-0.07435	-0.37	2.04
0.310	2.682	-0.2215	-0.08251	-0.3835	1.995
0.320	2.666	-0.2278	-0.09082	-0.3971	1.95
0.330	2.651	-0.2344	-0.09926	-0.4106	1.907
0.340	2.637	-0.2412	-0.1078	-0.4241	1.864
0.350	2.623	-0.2482	-0.1165	-0.4375	1.821
0.360	2.61	-0.2554	-0.1254	-0.4509	1.778
0.370	2.597	-0.2627	-0.1343	-0.4643	1.735
0.380	2.584	-0.2701	-0.1434	-0.4776	1.693
0.390	2.571	-0.2777	-0.1525	-0.4908	1.65
0.400	2.558	-0.2853	-0.1618	-0.504	1.607
0.410	2.545	-0.2931	-0.1712	-0.5171	1.563
0.420	2.532	-0.3009	-0.1807	-0.5301	1.52
0.430	2.518	-0.3089	-0.1904	-0.543	1.476
0.440	2.505	-0.317	-0.2001	-0.5558	1.432
0.450	2.491	-0.3251	-0.2099	-0.5685	1.388
0.460	2.477	-0.3334	-0.2199	-0.5811	1.343
0.470	2.463	-0.3417	-0.2299	-0.5936	1.297
0.480	2.448	-0.3502	-0.2401	-0.6059	1.251
0.490	2.432	-0.3587	-0.2504	-0.618	1.205
0.500	2.417	-0.3673	-0.2607	-0.63	1.158
0.510	2.4	-0.3761	-0.2712	-0.6418	1.111
0.520	2.383	-0.3849	-0.2817	-0.6534	1.063
0.530	2.366	-0.3938	-0.2924	-0.6648	1.015
0.540	2.348	-0.4029	-0.3031	-0.6759	0.9663
0.550	2.33	-0.412	-0.314	-0.6868	0.9169
0.560	2.311	-0.4212	-0.3249	-0.6973	0.867
0.570	2.291	-0.4306	-0.336	-0.7076	0.8165
0.580	2.27	-0.44	-0.3471	-0.7175	0.7655
0.590	2.249	-0.4496	-0.3584	-0.7271	0.7139
0.600	2.227	-0.4592	-0.3697	-0.7362	0.6617
0.610	2.204	-0.469	-0.3811	-0.7449	0.6089
0.620	2.18	-0.4789	-0.3926	-0.7531	0.5556
0.630	2.156	-0.4888	-0.4042	-0.7608	0.5017
0.640	2.13	-0.4989	-0.4159	-0.7679	0.4473
0.650	2.104	-0.5091	-0.4277	-0.7744	0.3923
0.660	2.076	-0.5195	-0.4396	-0.7802	0.3367
0.670	2.047	-0.5299	-0.4516	-0.7852	0.2806
0.680	2.017	-0.5405	-0.4637	-0.7893	0.224
0.690	1.986	-0.5511	-0.4758	-0.7925	0.167
0.700	1.954	-0.562	-0.4881	-0.7947	0.1094
0.710	1.92	-0.5729	-0.5005	-0.7957	0.05144
0.720	1.885	-0.5839	-0.5129	-0.7954	-0.006921
0.730	1.849	-0.5951	-0.5254	-0.7937	-0.06561
0.740	1.81	-0.6064	-0.5381	-0.7904	-0.1246
0.750	1.77	-0.6179	-0.5508	-0.7852	-0.1837
0.760	1.728	-0.6295	-0.5636	-0.7781	-0.243
0.770	1.684	-0.6412	-0.5766	-0.7686	-0.3022
0.780	1.638	-0.6531	-0.5896	-0.7565	-0.3613
0.790	1.589	-0.6651	-0.6027	-0.7415	-0.42
0.800	1.538	-0.6772	-0.6159	-0.723	-0.4782
0.810	1.484	-0.6895	-0.6292	-0.7005	-0.5355
0.820	1.426	-0.702	-0.6426	-0.6735	-0.5917
0.830	1.366	-0.7146	-0.6561	-0.6411	-0.6462
0.840	1.301	-0.7273	-0.6697	-0.6023	-0.6986
0.850	1.232	-0.7402	-0.6834	-0.556	-0.748
0.860	1.157	-0.7533	-0.6972	-0.5007	-0.7937
0.870	1.078	-0.7665	-0.7111	-0.4345	-0.8344
0.880	0.9914	-0.7799	-0.7252	-0.3548	-0.8684
0.890	0.8974	-0.7934	-0.7393	-0.2584	-0.8936
0.900	0.7945	-0.8071	-0.7535	-0.1408	-0.9069
0.910	0.6806	-0.821	-0.7678	0.004255	-0.9039
0.920	0.5533	-0.8351	-0.7822	0.1856	-0.8784
0.930	0.4091	-0.8493	-0.7967	0.4166	-0.8203
0.940	0.243	-0.8637	-0.8114	0.7185	-0.7136
0.950	0.04689	-0.8783	-0.8262	1.127	-0.5302
0.960	-0.1923	-0.8931	-0.841	1.712	-0.2142
0.970	-0.4994	-0.908	-0.856	2.627	0.3633
0.975	-0.6933	-0.9156	-0.8642	3.32	0.847
0.980	-0.9298	-0.9232	-0.8707	4.319	1.595
0.985	-1.234	-0.9308	-0.8739	5.918	2.88
0.990	-1.66	-0.9385	-0.8723	9.006	5.536

==> anc/Fig4c_etap_e <==
# calculated and interpolated (for FF effects) data points used to plot Fig. 4c					
# x | (virt|Pi=Pi_L + t_1a + D + t_1b) [%]   virt_H [%]   (t_2 + t_3a + t_3b + t_4) [%]   1gIR [%]   delta(x,0) [%]					
#					
1.1395931423301054e-6	34.27	-1.848e-6	0.01343	-5.9e-6	34.29
0.0001	1.769	-0.0001648	0.01751	-0.00003731	1.786
0.001	3.474	-0.00166	0.05216	-0.0002755	3.524
0.002	3.889	-0.003333	0.0861	-0.0005442	3.971
0.005	4.281	-0.008404	0.1705	-0.001376	4.441
0.010	4.394	-0.01702	0.2849	-0.002845	4.659
0.011	4.394	-0.01877	0.3055	-0.003151	4.678
0.012	4.391	-0.02052	0.3255	-0.003461	4.693
0.013	4.386	-0.02229	0.3451	-0.003775	4.705
0.014	4.378	-0.02406	0.3641	-0.004094	4.714
0.015	4.369	-0.02584	0.3828	-0.004416	4.722
0.016	4.359	-0.02763	0.4011	-0.004742	4.728
0.017	4.348	-0.02943	0.4191	-0.005071	4.732
0.018	4.336	-0.03124	0.4367	-0.005405	4.736
0.019	4.324	-0.03305	0.454	-0.005742	4.739
0.020	4.311	-0.03488	0.4711	-0.006084	4.742
0.021	4.299	-0.03671	0.4879	-0.006429	4.743
0.022	4.286	-0.03855	0.5045	-0.006778	4.745
0.023	4.272	-0.04041	0.5209	-0.00713	4.746
0.024	4.259	-0.04227	0.537	-0.007486	4.746
0.025	4.246	-0.04414	0.553	-0.007846	4.747
0.026	4.232	-0.04602	0.5687	-0.008209	4.747
0.027	4.218	-0.04792	0.5843	-0.008576	4.746
0.028	4.205	-0.04982	0.5998	-0.008947	4.746
0.029	4.191	-0.05173	0.6151	-0.009321	4.745
0.030	4.177	-0.05365	0.6302	-0.009699	4.743
0.031	4.162	-0.05558	0.6453	-0.01008	4.741
0.032	4.146	-0.05753	0.6602	-0.01046	4.738
0.033	4.131	-0.05948	0.675	-0.01085	4.735
0.034	4.115	-0.06145	0.6897	-0.01124	4.732
0.035	4.099	-0.06342	0.7043	-0.01164	4.728
0.036	4.082	-0.06541	0.7188	-0.01204	4.724
0.037	4.065	-0.06741	0.7332	-0.01244	4.719
0.038	4.048	-0.06942	0.7475	-0.01284	4.713
0.039	4.03	-0.07145	0.7618	-0.01325	4.707
0.040	4.012	-0.07348	0.7759	-0.01366	4.7
0.041	3.992	-0.07553	0.79	-0.01408	4.692
0.042	3.972	-0.07759	0.8041	-0.0145	4.683
0.043	3.95	-0.07966	0.818	-0.01492	4.673
0.044	3.926	-0.08174	0.8319	-0.01534	4.661
0.045	3.9	-0.08384	0.8458	-0.01577	4.647
0.046	3.871	-0.08594	0.8595	-0.0162	4.629
0.047	3.836	-0.08805	0.8733	-0.01663	4.605
0.048	3.788	-0.09016	0.887	-0.01707	4.568
0.049	3.704	-0.09224	0.9006	-0.01751	4.495
0.050	3.708	-0.09445	0.9142	-0.01795	4.51
0.051	3.712	-0.09667	0.9278	-0.0184	4.524
0.052	3.715	-0.09892	0.9413	-0.01884	4.538
0.053	3.718	-0.1012	0.9548	-0.01929	4.552
0.054	3.72	-0.1035	0.9682	-0.01975	4.565
0.055	3.723	-0.1058	0.9817	-0.02021	4.578
0.056	3.725	-0.1081	0.995	-0.02067	4.591
0.057	3.726	-0.1105	1.008	-0.02113	4.603
0.058	3.728	-0.1129	1.022	-0.02159	4.615
0.059	3.729	-0.1153	1.035	-0.02206	4.627
0.060	3.73	-0.1177	1.048	-0.02253	4.638
0.061	3.731	-0.1201	1.062	-0.02301	4.649
0.062	3.731	-0.1226	1.075	-0.02348	4.66
0.063	3.732	-0.1252	1.088	-0.02396	4.671
0.064	3.732	-0.1277	1.101	-0.02444	4.681
0.065	3.732	-0.1303	1.114	-0.02493	4.691
0.066	3.732	-0.1329	1.127	-0.02541	4.701
0.067	3.732	-0.1356	1.14	-0.0259	4.711
0.068	3.732	-0.1383	1.154	-0.02639	4.72
0.069	3.731	-0.1411	1.167	-0.02689	4.73
0.070	3.731	-0.1439	1.18	-0.02739	4.739
0.071	3.73	-0.1468	1.193	-0.02788	4.748
0.072	3.729	-0.1498	1.206	-0.02839	4.756
0.073	3.728	-0.1528	1.218	-0.02889	4.765
0.074	3.727	-0.1559	1.231	-0.0294	4.773
0.075	3.726	-0.1592	1.244	-0.0299	4.781
0.076	3.725	-0.1625	1.257	-0.03042	4.789
0.077	3.724	-0.166	1.269	-0.03093	4.796
0.078	3.723	-0.1697	1.282	-0.03144	4.804
0.079	3.721	-0.1736	1.295	-0.03196	4.81
0.080	3.72	-0.1779	1.307	-0.03248	4.817
0.081	3.719	-0.1826	1.319	-0.033	4.822
0.082	3.717	-0.1879	1.331	-0.03353	4.827
0.083	3.716	-0.1944	1.342	-0.03405	4.829
0.084	3.714	-0.2053	1.352	-0.03458	4.826
0.085	3.713	-0.2303	1.349	-0.03514	4.796
0.086	3.711	-0.2112	1.372	-0.03568	4.836
0.087	3.71	-0.205	1.384	-0.03622	4.853
0.088	3.708	-0.2041	1.396	-0.03676	4.863
0.089	3.706	-0.204	1.408	-0.0373	4.873
0.090	3.704	-0.2044	1.419	-0.03785	4.881
0.091	3.703	-0.2052	1.431	-0.0384	4.89
0.092	3.701	-0.2062	1.442	-0.03896	4.897
0.093	3.699	-0.2075	1.453	-0.03952	4.905
0.094	3.697	-0.2088	1.464	-0.04008	4.912
0.095	3.695	-0.2103	1.475	-0.04064	4.919
0.096	3.693	-0.2119	1.486	-0.0412	4.926
0.097	3.691	-0.2135	1.497	-0.04177	4.932
0.098	3.689	-0.2152	1.508	-0.04234	4.939
0.099	3.687	-0.217	1.519	-0.04292	4.945
0.100	3.684	-0.2188	1.53	-0.04349	4.952
0.101	3.682	-0.2206	1.541	-0.04407	4.958
0.102	3.68	-0.2225	1.551	-0.04466	4.964
0.103	3.678	-0.2244	1.562	-0.04524	4.97
0.104	3.675	-0.2264	1.573	-0.04583	4.976
0.105	3.673	-0.2284	1.584	-0.04642	4.982
0.106	3.671	-0.2304	1.595	-0.04701	4.988
0.107	3.669	-0.2324	1.606	-0.04761	4.994
0.108	3.666	-0.2344	1.616	-0.0482	5
0.109	3.664	-0.2365	1.627	-0.0488	5.006
0.110	3.661	-0.2386	1.638	-0.04941	5.011
0.111	3.659	-0.2407	1.649	-0.05001	5.017
0.112	3.656	-0.2428	1.66	-0.05062	5.023
0.113	3.654	-0.245	1.671	-0.05123	5.028
0.114	3.651	-0.2471	1.681	-0.05184	5.034
0.115	3.649	-0.2493	1.692	-0.05246	5.039
0.116	3.646	-0.2515	1.703	-0.05308	5.045
0.117	3.644	-0.2536	1.714	-0.0537	5.05
0.118	3.641	-0.2559	1.725	-0.05432	5.056
0.119	3.639	-0.2581	1.736	-0.05495	5.061
0.120	3.636	-0.2603	1.747	-0.05558	5.067
0.121	3.633	-0.2625	1.757	-0.05621	5.072
0.122	3.631	-0.2648	1.768	-0.05684	5.077
0.123	3.628	-0.2671	1.779	-0.05748	5.083
0.124	3.625	-0.2694	1.79	-0.05811	5.088
0.125	3.622	-0.2716	1.801	-0.05875	5.093
0.126	3.62	-0.2739	1.812	-0.0594	5.099
0.127	3.617	-0.2763	1.823	-0.06004	5.104
0.128	3.614	-0.2786	1.834	-0.06069	5.109
0.129	3.611	-0.2809	1.845	-0.06134	5.114
0.130	3.609	-0.2832	1.856	-0.06199	5.119
0.131	3.606	-0.2856	1.867	-0.06265	5.125
0.132	3.603	-0.288	1.878	-0.0633	5.13
0.133	3.6	-0.2903	1.889	-0.06396	5.135
0.134	3.597	-0.2927	1.9	-0.06463	5.14
0.135	3.594	-0.2951	1.912	-0.06529	5.145
0.136	3.591	-0.2975	1.923	-0.06596	5.15
0.137	3.588	-0.2999	1.934	-0.06662	5.156
0.138	3.585	-0.3023	1.945	-0.0673	5.161
0.139	3.582	-0.3048	1.956	-0.06797	5.166
0.140	3.579	-0.3072	1.967	-0.06864	5.171
0.141	3.576	-0.3096	1.979	-0.06932	5.176
0.142	3.573	-0.3121	1.99	-0.07	5.181
0.143	3.57	-0.3146	2.001	-0.07068	5.186
0.144	3.567	-0.317	2.013	-0.07137	5.192
0.145	3.564	-0.3195	2.024	-0.07206	5.197
0.146	3.561	-0.322	2.035	-0.07275	5.202
0.147	3.558	-0.3245	2.047	-0.07344	5.207
0.148	3.555	-0.327	2.058	-0.07413	5.212
0.149	3.552	-0.3295	2.07	-0.07483	5.217
0.150	3.549	-0.3321	2.081	-0.07552	5.222
0.151	3.546	-0.3346	2.093	-0.07622	5.227
0.152	3.542	-0.3372	2.104	-0.07693	5.233
0.153	3.539	-0.3397	2.116	-0.07763	5.238
0.154	3.536	-0.3423	2.128	-0.07834	5.243
0.155	3.533	-0.3448	2.139	-0.07904	5.248
0.156	3.529	-0.3474	2.151	-0.07976	5.253
0.157	3.526	-0.35	2.163	-0.08047	5.258
0.158	3.523	-0.3526	2.174	-0.08118	5.263
0.159	3.52	-0.3552	2.186	-0.0819	5.269
0.160	3.516	-0.3578	2.198	-0.08262	5.274
0.161	3.513	-0.3605	2.21	-0.08334	5.279
0.162	3.51	-0.3631	2.222	-0.08406	5.284
0.163	3.506	-0.3658	2.234	-0.08479	5.289
0.164	3.503	-0.3684	2.246	-0.08552	5.295
0.165	3.499	-0.3711	2.258	-0.08625	5.3
0.166	3.496	-0.3737	2.27	-0.08698	5.305
0.167	3.493	-0.3764	2.282	-0.08771	5.31
0.168	3.489	-0.3791	2.294	-0.08845	5.316
0.169	3.486	-0.3818	2.306	-0.08918	5.321
0.170	3.482	-0.3845	2.318	-0.08992	5.326
0.171	3.479	-0.3872	2.331	-0.09066	5.331
0.172	3.475	-0.39	2.343	-0.09141	5.337
0.173	3.472	-0.3927	2.355	-0.09215	5.342
0.174	3.468	-0.3955	2.368	-0.0929	5.347
0.175	3.464	-0.3982	2.38	-0.09365	5.353
0.176	3.461	-0.401	2.392	-0.0944	5.358
0.177	3.457	-0.4037	2.405	-0.09515	5.363
0.178	3.454	-0.4065	2.417	-0.09591	5.369
0.179	3.45	-0.4093	2.43	-0.09666	5.374
0.180	3.446	-0.4121	2.443	-0.09742	5.379
0.181	3.443	-0.4149	2.455	-0.09818	5.385
0.182	3.439	-0.4178	2.468	-0.09894	5.39
0.183	3.435	-0.4206	2.481	-0.09971	5.396
0.184	3.432	-0.4234	2.494	-0.1005	5.401
0.185	3.428	-0.4263	2.506	-0.1012	5.407
0.186	3.424	-0.4291	2.519	-0.102	5.412
0.187	3.42	-0.432	2.532	-0.1028	5.418
0.188	3.416	-0.4349	2.545	-0.1036	5.423
0.189	3.413	-0.4378	2.558	-0.1043	5.429
0.190	3.409	-0.4407	2.571	-0.1051	5.434
0.191	3.405	-0.4436	2.584	-0.1059	5.44
0.192	3.401	-0.4465	2.597	-0.1067	5.445
0.193	3.397	-0.4494	2.611	-0.1074	5.451
0.194	3.393	-0.4524	2.624	-0.1082	5.456
0.195	3.389	-0.4553	2.637	-0.109	5.462
0.196	3.385	-0.4583	2.651	-0.1098	5.468
0.197	3.381	-0.4612	2.664	-0.1106	5.473
0.198	3.377	-0.4642	2.677	-0.1114	5.479
0.199	3.373	-0.4672	2.691	-0.1122	5.485
0.200	3.369	-0.4702	2.704	-0.113	5.49
0.201	3.365	-0.4732	2.718	-0.1138	5.496
0.202	3.361	-0.4762	2.731	-0.1146	5.502
0.203	3.357	-0.4793	2.745	-0.1154	5.508
0.204	3.353	-0.4823	2.759	-0.1162	5.513
0.205	3.349	-0.4854	2.773	-0.117	5.519
0.206	3.345	-0.4884	2.786	-0.1178	5.525
0.207	3.34	-0.4915	2.8	-0.1186	5.531
0.208	3.336	-0.4946	2.814	-0.1194	5.536
0.209	3.332	-0.4977	2.828	-0.1202	5.542
0.210	3.328	-0.5008	2.842	-0.121	5.548
0.211	3.324	-0.5039	2.856	-0.1218	5.554
0.212	3.319	-0.507	2.87	-0.1226	5.56
0.213	3.315	-0.5101	2.884	-0.1234	5.566
0.214	3.311	-0.5133	2.899	-0.1243	5.572
0.215	3.306	-0.5165	2.913	-0.1251	5.578
0.216	3.302	-0.5196	2.927	-0.1259	5.584
0.217	3.298	-0.5228	2.941	-0.1267	5.589
0.218	3.293	-0.526	2.956	-0.1275	5.595
0.219	3.289	-0.5292	2.97	-0.1284	5.601
0.220	3.284	-0.5324	2.985	-0.1292	5.607
0.221	3.28	-0.5356	2.999	-0.13	5.613
0.222	3.275	-0.5389	3.014	-0.1308	5.619
0.223	3.271	-0.5421	3.028	-0.1317	5.625
0.224	3.266	-0.5454	3.043	-0.1325	5.631
0.225	3.262	-0.5486	3.058	-0.1333	5.637
0.226	3.257	-0.5519	3.072	-0.1342	5.644
0.227	3.253	-0.5552	3.087	-0.135	5.65
0.228	3.248	-0.5585	3.102	-0.1358	5.656
0.229	3.243	-0.5618	3.117	-0.1367	5.662
0.230	3.239	-0.5652	3.132	-0.1375	5.668
0.231	3.234	-0.5685	3.147	-0.1384	5.674
0.232	3.229	-0.5718	3.162	-0.1392	5.68
0.233	3.225	-0.5752	3.177	-0.1401	5.686
0.234	3.22	-0.5786	3.192	-0.1409	5.692
0.235	3.215	-0.582	3.207	-0.1417	5.698
0.236	3.21	-0.5854	3.222	-0.1426	5.705
0.237	3.206	-0.5888	3.237	-0.1434	5.711
0.238	3.201	-0.5922	3.253	-0.1443	5.717
0.239	3.196	-0.5956	3.268	-0.1451	5.723
0.240	3.191	-0.5991	3.283	-0.146	5.729
0.241	3.186	-0.6025	3.299	-0.1468	5.735
0.242	3.181	-0.606	3.314	-0.1477	5.742
0.243	3.176	-0.6095	3.33	-0.1486	5.748
0.244	3.171	-0.613	3.345	-0.1494	5.754
0.245	3.166	-0.6165	3.361	-0.1503	5.76
0.246	3.161	-0.62	3.376	-0.1511	5.766
0.247	3.156	-0.6236	3.392	-0.152	5.772
0.248	3.151	-0.6271	3.408	-0.1529	5.779
0.249	3.146	-0.6307	3.423	-0.1537	5.785
0.250	3.141	-0.6342	3.439	-0.1546	5.791
0.251	3.136	-0.6378	3.455	-0.1555	5.797
0.252	3.131	-0.6414	3.471	-0.1563	5.803
0.253	3.125	-0.645	3.486	-0.1572	5.81
0.254	3.12	-0.6487	3.502	-0.1581	5.816
0.255	3.115	-0.6523	3.518	-0.1589	5.822
0.256	3.11	-0.6559	3.534	-0.1598	5.828
0.257	3.104	-0.6596	3.55	-0.1607	5.834
0.258	3.099	-0.6633	3.566	-0.1615	5.84
0.259	3.094	-0.667	3.582	-0.1624	5.846
0.260	3.088	-0.6707	3.598	-0.1633	5.852
0.261	3.083	-0.6744	3.614	-0.1642	5.858
0.262	3.078	-0.6781	3.63	-0.1651	5.865
0.263	3.072	-0.6819	3.646	-0.1659	5.871
0.264	3.067	-0.6856	3.662	-0.1668	5.877
0.265	3.061	-0.6894	3.679	-0.1677	5.883
0.266	3.056	-0.6932	3.695	-0.1686	5.889
0.267	3.05	-0.697	3.711	-0.1695	5.895
0.268	3.045	-0.7008	3.727	-0.1703	5.901
0.269	3.039	-0.7046	3.743	-0.1712	5.906
0.270	3.033	-0.7085	3.76	-0.1721	5.912
0.271	3.028	-0.7123	3.776	-0.173	5.918
0.272	3.022	-0.7162	3.792	-0.1739	5.924
0.273	3.016	-0.7201	3.808	-0.1748	5.93
0.274	3.011	-0.724	3.825	-0.1757	5.936
0.275	3.005	-0.7279	3.841	-0.1766	5.941
0.276	2.999	-0.7318	3.857	-0.1774	5.947
0.277	2.993	-0.7358	3.874	-0.1783	5.953
0.278	2.988	-0.7397	3.89	-0.1792	5.959
0.279	2.982	-0.7437	3.906	-0.1801	5.964
0.280	2.976	-0.7477	3.923	-0.181	5.97
0.281	2.97	-0.7517	3.939	-0.1819	5.975
0.282	2.964	-0.7557	3.955	-0.1828	5.981
0.283	2.958	-0.7597	3.972	-0.1837	5.986
0.284	2.952	-0.7638	3.988	-0.1846	5.992
0.285	2.946	-0.7679	4.004	-0.1855	5.997
0.286	2.94	-0.7719	4.02	-0.1864	6.002
0.287	2.934	-0.776	4.037	-0.1873	6.007
0.288	2.928	-0.7801	4.053	-0.1882	6.013
0.289	2.922	-0.7843	4.069	-0.1891	6.018
0.290	2.916	-0.7884	4.086	-0.19	6.023
0.291	2.91	-0.7926	4.102	-0.1909	6.028
0.292	2.903	-0.7967	4.118	-0.1918	6.033
0.293	2.897	-0.8009	4.134	-0.1927	6.038
0.294	2.891	-0.8051	4.15	-0.1936	6.042
0.295	2.885	-0.8093	4.166	-0.1945	6.047
0.296	2.878	-0.8136	4.183	-0.1954	6.052
0.297	2.872	-0.8178	4.199	-0.1963	6.056
0.298	2.866	-0.8221	4.215	-0.1973	6.061
0.299	2.859	-0.8264	4.231	-0.1982	6.065
0.300	2.853	-0.8307	4.247	-0.1991	6.07
0.301	2.846	-0.835	4.262	-0.2	6.074
0.302	2.84	-0.8393	4.278	-0.2009	6.078
0.303	2.833	-0.8437	4.294	-0.2018	6.082
0.304	2.827	-0.848	4.31	-0.2027	6.086
0.305	2.82	-0.8524	4.326	-0.2036	6.09
0.306	2.814	-0.8568	4.341	-0.2045	6.094
0.307	2.807	-0.8612	4.357	-0.2054	6.098
0.308	2.801	-0.8656	4.373	-0.2064	6.101
0.309	2.794	-0.8701	4.388	-0.2073	6.105
0.310	2.787	-0.8745	4.404	-0.2082	6.108
0.311	2.781	-0.879	4.419	-0.2091	6.111
0.312	2.774	-0.8835	4.434	-0.21	6.115
0.313	2.767	-0.888	4.45	-0.2109	6.118
0.314	2.76	-0.8926	4.465	-0.2119	6.121
0.315	2.753	-0.8971	4.48	-0.2128	6.123
0.316	2.747	-0.9017	4.495	-0.2137	6.126
0.317	2.74	-0.9063	4.51	-0.2146	6.129
0.318	2.733	-0.9109	4.525	-0.2155	6.131
0.319	2.726	-0.9155	4.539	-0.2164	6.133
0.320	2.719	-0.9201	4.554	-0.2174	6.135
0.321	2.712	-0.9248	4.569	-0.2183	6.138
0.322	2.705	-0.9295	4.583	-0.2192	6.139
0.323	2.698	-0.9341	4.598	-0.2201	6.141
0.324	2.691	-0.9389	4.612	-0.221	6.143
0.325	2.683	-0.9436	4.626	-0.222	6.144
0.326	2.676	-0.9483	4.64	-0.2229	6.145
0.327	2.669	-0.9531	4.654	-0.2238	6.147
0.328	2.662	-0.9579	4.668	-0.2247	6.148
0.329	2.655	-0.9627	4.682	-0.2256	6.148
0.330	2.647	-0.9675	4.696	-0.2266	6.149
0.331	2.64	-0.9723	4.709	-0.2275	6.149
0.332	2.633	-0.9772	4.722	-0.2284	6.15
0.333	2.625	-0.982	4.736	-0.2293	6.15
0.334	2.618	-0.9869	4.749	-0.2303	6.15
0.335	2.611	-0.9918	4.762	-0.2312	6.15
0.336	2.603	-0.9968	4.775	-0.2321	6.149
0.337	2.596	-1.002	4.788	-0.233	6.148
0.338	2.588	-1.007	4.8	-0.234	6.148
0.339	2.581	-1.012	4.813	-0.2349	6.147
0.340	2.573	-1.017	4.825	-0.2358	6.145
0.341	2.565	-1.022	4.837	-0.2367	6.144
0.342	2.558	-1.027	4.849	-0.2377	6.142
0.343	2.55	-1.032	4.861	-0.2386	6.141
0.344	2.542	-1.037	4.873	-0.2395	6.139
0.345	2.535	-1.042	4.884	-0.2404	6.136
0.346	2.527	-1.047	4.895	-0.2414	6.134
0.347	2.519	-1.052	4.907	-0.2423	6.131
0.348	2.511	-1.057	4.918	-0.2432	6.128
0.349	2.503	-1.063	4.929	-0.2441	6.125
0.350	2.496	-1.068	4.939	-0.2451	6.122
0.351	2.488	-1.073	4.95	-0.246	6.118
0.352	2.48	-1.078	4.96	-0.2469	6.115
0.353	2.472	-1.083	4.97	-0.2478	6.111
0.354	2.464	-1.089	4.98	-0.2488	6.106
0.355	2.456	-1.094	4.99	-0.2497	6.102
0.356	2.448	-1.099	4.999	-0.2506	6.097
0.357	2.439	-1.105	5.009	-0.2515	6.092
0.358	2.431	-1.11	5.018	-0.2525	6.087
0.359	2.423	-1.115	5.027	-0.2534	6.081
0.360	2.415	-1.121	5.036	-0.2543	6.076
0.361	2.407	-1.126	5.045	-0.2552	6.07
0.362	2.398	-1.132	5.053	-0.2562	6.064
0.363	2.39	-1.137	5.061	-0.2571	6.057
0.364	2.382	-1.143	5.069	-0.258	6.05
0.365	2.373	-1.148	5.077	-0.2589	6.043
0.366	2.365	-1.154	5.085	-0.2599	6.036
0.367	2.357	-1.159	5.092	-0.2608	6.029
0.368	2.348	-1.165	5.099	-0.2617	6.021
0.369	2.34	-1.17	5.106	-0.2626	6.013
0.370	2.331	-1.176	5.113	-0.2636	6.004
0.371	2.322	-1.181	5.119	-0.2645	5.996
0.372	2.314	-1.187	5.126	-0.2654	5.987
0.373	2.305	-1.193	5.132	-0.2663	5.978
0.374	2.297	-1.198	5.138	-0.2672	5.969
0.375	2.288	-1.204	5.144	-0.2682	5.959
0.376	2.279	-1.21	5.149	-0.2691	5.949
0.377	2.27	-1.216	5.154	-0.27	5.939
0.378	2.262	-1.221	5.159	-0.2709	5.929
0.379	2.253	-1.227	5.164	-0.2719	5.918
0.380	2.244	-1.233	5.169	-0.2728	5.907
0.381	2.235	-1.239	5.174	-0.2737	5.896
0.382	2.226	-1.244	5.178	-0.2746	5.885
0.383	2.217	-1.25	5.182	-0.2755	5.873
0.384	2.208	-1.256	5.186	-0.2765	5.861
0.385	2.199	-1.262	5.19	-0.2774	5.849
0.386	2.19	-1.268	5.193	-0.2783	5.837
0.387	2.181	-1.274	5.196	-0.2792	5.824
0.388	2.172	-1.28	5.2	-0.2801	5.811
0.389	2.162	-1.286	5.203	-0.2811	5.798
0.390	2.153	-1.292	5.205	-0.282	5.785
0.391	2.144	-1.298	5.208	-0.2829	5.771
0.392	2.135	-1.304	5.211	-0.2838	5.758
0.393	2.125	-1.31	5.213	-0.2847	5.744
0.394	2.116	-1.316	5.215	-0.2856	5.73
0.395	2.106	-1.322	5.218	-0.2866	5.715
0.396	2.097	-1.328	5.22	-0.2875	5.701
0.397	2.088	-1.334	5.221	-0.2884	5.686
0.398	2.078	-1.34	5.223	-0.2893	5.672
0.399	2.069	-1.347	5.225	-0.2902	5.657
0.400	2.059	-1.353	5.227	-0.2911	5.642
0.401	2.049	-1.359	5.228	-0.292	5.627
0.402	2.04	-1.365	5.23	-0.293	5.611
0.403	2.03	-1.372	5.231	-0.2939	5.596
0.404	2.02	-1.378	5.233	-0.2948	5.581
0.405	2.011	-1.384	5.235	-0.2957	5.565
0.406	2.001	-1.39	5.236	-0.2966	5.55
0.407	1.991	-1.397	5.238	-0.2975	5.535
0.408	1.981	-1.403	5.24	-0.2984	5.519
0.409	1.971	-1.409	5.242	-0.2993	5.504
0.410	1.961	-1.416	5.244	-0.3002	5.489
0.411	1.951	-1.422	5.246	-0.3011	5.474
0.412	1.941	-1.429	5.249	-0.302	5.459
0.413	1.931	-1.435	5.251	-0.303	5.445
0.414	1.921	-1.441	5.255	-0.3039	5.43
0.415	1.911	-1.448	5.258	-0.3048	5.417
0.416	1.901	-1.454	5.262	-0.3057	5.403
0.417	1.891	-1.461	5.267	-0.3066	5.39
0.418	1.88	-1.467	5.272	-0.3075	5.377
0.419	1.87	-1.474	5.277	-0.3084	5.365
0.420	1.86	-1.48	5.284	-0.3093	5.354
0.421	1.849	-1.487	5.291	-0.3102	5.343
0.422	1.839	-1.493	5.299	-0.3111	5.333
0.423	1.829	-1.5	5.308	-0.312	5.325
0.424	1.818	-1.507	5.319	-0.3129	5.317
0.425	1.808	-1.513	5.33	-0.3138	5.311
0.426	1.797	-1.52	5.343	-0.3147	5.306
0.427	1.786	-1.526	5.358	-0.3156	5.302
0.428	1.776	-1.533	5.375	-0.3165	5.301
0.429	1.765	-1.54	5.393	-0.3173	5.301
0.430	1.754	-1.546	5.414	-0.3182	5.304
0.431	1.744	-1.553	5.438	-0.3191	5.309
0.432	1.733	-1.56	5.464	-0.32	5.318
0.433	1.722	-1.566	5.494	-0.3209	5.329
0.434	1.711	-1.573	5.527	-0.3218	5.344
0.435	1.7	-1.58	5.565	-0.3227	5.362
0.436	1.689	-1.587	5.606	-0.3236	5.385
0.437	1.678	-1.593	5.652	-0.3245	5.413
0.438	1.667	-1.6	5.703	-0.3253	5.445
0.439	1.656	-1.607	5.759	-0.3262	5.482
0.440	1.645	-1.614	5.82	-0.3271	5.525
0.441	1.634	-1.62	5.886	-0.328	5.572
0.442	1.623	-1.627	5.957	-0.3289	5.624
0.443	1.612	-1.634	6.031	-0.3298	5.679
0.444	1.6	-1.641	6.107	-0.3306	5.736
0.445	1.589	-1.648	6.184	-0.3315	5.794
0.446	1.578	-1.654	6.258	-0.3324	5.85
0.447	1.566	-1.661	6.33	-0.3333	5.902
0.448	1.555	-1.668	6.396	-0.3341	5.949
0.449	1.543	-1.675	6.456	-0.335	5.99
0.450	1.532	-1.682	6.508	-0.3359	6.022
0.451	1.52	-1.688	6.552	-0.3368	6.047
0.452	1.509	-1.695	6.588	-0.3376	6.064
0.453	1.497	-1.702	6.617	-0.3385	6.073
0.454	1.486	-1.709	6.638	-0.3394	6.075
0.455	1.474	-1.716	6.653	-0.3402	6.071
0.456	1.462	-1.722	6.661	-0.3411	6.06
0.457	1.45	-1.729	6.665	-0.342	6.044
0.458	1.438	-1.736	6.663	-0.3428	6.023
0.459	1.427	-1.743	6.657	-0.3437	5.997
0.460	1.415	-1.749	6.647	-0.3446	5.968
0.461	1.403	-1.756	6.634	-0.3454	5.935
0.462	1.391	-1.763	6.618	-0.3463	5.9
0.463	1.379	-1.77	6.599	-0.3472	5.861
0.464	1.366	-1.776	6.578	-0.348	5.82
0.465	1.354	-1.783	6.554	-0.3489	5.777
0.466	1.342	-1.79	6.528	-0.3497	5.731
0.467	1.33	-1.796	6.501	-0.3506	5.684
0.468	1.318	-1.803	6.472	-0.3514	5.635
0.469	1.305	-1.81	6.441	-0.3523	5.584
0.470	1.293	-1.816	6.409	-0.3531	5.532
0.471	1.281	-1.823	6.375	-0.354	5.479
0.472	1.268	-1.83	6.341	-0.3548	5.425
0.473	1.256	-1.836	6.305	-0.3557	5.369
0.474	1.243	-1.843	6.268	-0.3565	5.312
0.475	1.231	-1.849	6.23	-0.3574	5.254
0.476	1.218	-1.856	6.192	-0.3582	5.196
0.477	1.205	-1.862	6.152	-0.3591	5.136
0.478	1.193	-1.869	6.112	-0.3599	5.076
0.479	1.18	-1.875	6.071	-0.3607	5.015
0.480	1.167	-1.881	6.029	-0.3616	4.953
0.481	1.154	-1.888	5.986	-0.3624	4.89
0.482	1.141	-1.894	5.943	-0.3632	4.827
0.483	1.128	-1.9	5.899	-0.3641	4.763
0.484	1.115	-1.906	5.854	-0.3649	4.698
0.485	1.102	-1.912	5.809	-0.3657	4.633
0.486	1.089	-1.919	5.764	-0.3666	4.568
0.487	1.076	-1.925	5.717	-0.3674	4.502
0.488	1.063	-1.931	5.671	-0.3682	4.435
0.489	1.05	-1.937	5.624	-0.3691	4.368
0.490	1.036	-1.942	5.576	-0.3699	4.3
0.491	1.023	-1.948	5.528	-0.3707	4.232
0.492	1.01	-1.954	5.48	-0.3715	4.164
0.493	0.9964	-1.96	5.431	-0.3723	4.095
0.494	0.9829	-1.965	5.381	-0.3732	4.026
0.495	0.9694	-1.971	5.332	-0.374	3.956
0.496	0.9559	-1.977	5.282	-0.3748	3.886
0.497	0.9423	-1.982	5.231	-0.3756	3.816
0.498	0.9287	-1.987	5.18	-0.3764	3.745
0.499	0.915	-1.993	5.129	-0.3772	3.674
0.500	0.9012	-1.998	5.078	-0.378	3.603
0.501	0.8875	-2.003	5.026	-0.3789	3.532
0.502	0.8736	-2.008	4.974	-0.3797	3.46
0.503	0.8598	-2.013	4.922	-0.3805	3.388
0.504	0.8458	-2.018	4.87	-0.3813	3.316
0.505	0.8319	-2.023	4.817	-0.3821	3.244
0.506	0.8178	-2.028	4.764	-0.3829	3.171
0.507	0.8038	-2.032	4.711	-0.3837	3.098
0.508	0.7896	-2.037	4.657	-0.3845	3.025
0.509	0.7755	-2.041	4.603	-0.3853	2.952
0.510	0.7612	-2.045	4.55	-0.3861	2.879
0.511	0.747	-2.05	4.496	-0.3869	2.806
0.512	0.7327	-2.054	4.441	-0.3877	2.733
0.513	0.7183	-2.058	4.387	-0.3884	2.659
0.514	0.7039	-2.062	4.332	-0.3892	2.586
0.515	0.6894	-2.065	4.278	-0.39	2.512
0.516	0.6749	-2.069	4.223	-0.3908	2.438
0.517	0.6603	-2.072	4.168	-0.3916	2.365
0.518	0.6457	-2.076	4.113	-0.3924	2.291
0.519	0.631	-2.079	4.058	-0.3932	2.217
0.520	0.6163	-2.082	4.003	-0.394	2.144
0.521	0.6015	-2.085	3.948	-0.3947	2.07
0.522	0.5867	-2.087	3.893	-0.3955	1.997
0.523	0.5718	-2.09	3.837	-0.3963	1.923
0.524	0.5569	-2.092	3.782	-0.3971	1.85
0.525	0.5419	-2.095	3.727	-0.3978	1.776
0.526	0.5269	-2.097	3.672	-0.3986	1.703
0.527	0.5118	-2.099	3.617	-0.3994	1.63
0.528	0.4967	-2.1	3.561	-0.4002	1.558
0.529	0.4815	-2.102	3.506	-0.4009	1.485
0.530	0.4663	-2.103	3.451	-0.4017	1.413
0.531	0.451	-2.104	3.396	-0.4025	1.341
0.532	0.4356	-2.105	3.342	-0.4032	1.269
0.533	0.4202	-2.106	3.287	-0.404	1.197
0.534	0.4048	-2.107	3.233	-0.4047	1.126
0.535	0.3893	-2.107	3.178	-0.4055	1.055
0.536	0.3737	-2.107	3.124	-0.4063	0.9843
0.537	0.3581	-2.107	3.07	-0.407	0.914
0.538	0.3424	-2.107	3.016	-0.4078	0.8442
0.539	0.3267	-2.106	2.963	-0.4085	0.7748
0.540	0.3109	-2.106	2.91	-0.4093	0.7058
0.541	0.2951	-2.105	2.857	-0.41	0.6373
0.542	0.2792	-2.103	2.804	-0.4108	0.5693
0.543	0.2633	-2.102	2.752	-0.4115	0.5019
0.544	0.2473	-2.1	2.7	-0.4123	0.435
0.545	0.2313	-2.098	2.649	-0.413	0.3687
0.546	0.2152	-2.096	2.598	-0.4138	0.303
0.547	0.199	-2.094	2.547	-0.4145	0.238
0.548	0.1828	-2.091	2.497	-0.4153	0.1736
0.549	0.1665	-2.088	2.447	-0.416	0.1099
0.550	0.1502	-2.085	2.398	-0.4167	0.047
0.551	0.1338	-2.081	2.349	-0.4175	-0.01514
0.552	0.1174	-2.077	2.301	-0.4182	-0.07648
0.553	0.1009	-2.073	2.254	-0.4189	-0.137
0.554	0.08438	-2.069	2.207	-0.4197	-0.1966
0.555	0.06778	-2.064	2.161	-0.4204	-0.2553
0.556	0.05113	-2.059	2.116	-0.4211	-0.313
0.557	0.03441	-2.053	2.071	-0.4219	-0.3698
0.558	0.01764	-2.048	2.027	-0.4226	-0.4255
0.559	0.0008163	-2.042	1.984	-0.4233	-0.4802
0.560	-0.01607	-2.035	1.942	-0.4241	-0.5338
0.561	-0.03301	-2.029	1.9	-0.4248	-0.5862
0.562	-0.05001	-2.022	1.86	-0.4255	-0.6375
0.563	-0.06706	-2.015	1.82	-0.4262	-0.6875
0.564	-0.08417	-2.007	1.782	-0.4269	-0.7362
0.565	-0.1013	-1.999	1.744	-0.4277	-0.7836
0.566	-0.1186	-1.991	1.708	-0.4284	-0.8296
0.567	-0.1359	-1.982	1.673	-0.4291	-0.8743
0.568	-0.1532	-1.973	1.639	-0.4298	-0.9174
0.569	-0.1706	-1.964	1.606	-0.4305	-0.9591
0.570	-0.1881	-1.954	1.574	-0.4312	-0.9992
0.571	-0.2056	-1.944	1.544	-0.4319	-1.038
0.572	-0.2232	-1.934	1.515	-0.4327	-1.074
0.573	-0.2408	-1.923	1.488	-0.4334	-1.11
0.574	-0.2585	-1.912	1.462	-0.4341	-1.143
0.575	-0.2762	-1.901	1.438	-0.4348	-1.174
0.576	-0.294	-1.889	1.415	-0.4355	-1.204
0.577	-0.3119	-1.877	1.394	-0.4362	-1.232
0.578	-0.3298	-1.865	1.375	-0.4369	-1.257
0.579	-0.3478	-1.852	1.357	-0.4376	-1.281
0.580	-0.3658	-1.839	1.341	-0.4383	-1.302
0.581	-0.3839	-1.826	1.327	-0.439	-1.321
0.582	-0.4021	-1.812	1.316	-0.4396	-1.338
0.583	-0.4203	-1.798	1.306	-0.4403	-1.353
0.584	-0.4386	-1.784	1.298	-0.441	-1.365
0.585	-0.4569	-1.767	1.293	-0.4417	-1.373
0.586	-0.4753	-1.753	1.29	-0.4424	-1.381
0.587	-0.4938	-1.739	1.289	-0.4431	-1.387
0.588	-0.5123	-1.723	1.291	-0.4437	-1.388
0.589	-0.5308	-1.707	1.295	-0.4444	-1.387
0.590	-0.5494	-1.691	1.302	-0.4451	-1.384
0.591	-0.5681	-1.674	1.311	-0.4458	-1.377
0.592	-0.5869	-1.657	1.324	-0.4464	-1.367
0.593	-0.6057	-1.64	1.339	-0.4471	-1.354
0.594	-0.6245	-1.623	1.357	-0.4477	-1.338
0.595	-0.6434	-1.605	1.378	-0.4484	-1.319
0.596	-0.6624	-1.588	1.403	-0.449	-1.296
0.597	-0.6814	-1.57	1.431	-0.4497	-1.27
0.598	-0.7004	-1.551	1.462	-0.4503	-1.24
0.599	-0.7196	-1.533	1.497	-0.4509	-1.206
0.600	-0.7387	-1.514	1.535	-0.4516	-1.169
0.601	-0.758	-1.495	1.577	-0.4522	-1.128
0.602	-0.7773	-1.477	1.623	-0.4528	-1.083
0.603	-0.7966	-1.458	1.673	-0.4534	-1.034
0.604	-0.816	-1.438	1.727	-0.454	-0.981
0.605	-0.8354	-1.419	1.786	-0.4546	-0.9235
0.606	-0.8549	-1.4	1.848	-0.4551	-0.8617
0.607	-0.8744	-1.381	1.915	-0.4557	-0.7954
0.608	-0.894	-1.361	1.987	-0.4562	-0.7245
0.609	-0.9136	-1.342	2.063	-0.4567	-0.649
0.610	-0.9333	-1.323	2.144	-0.4573	-0.5687
0.611	-0.953	-1.303	2.23	-0.4578	-0.4837
0.612	-0.9728	-1.284	2.322	-0.4582	-0.3936
0.613	-0.9926	-1.265	2.418	-0.4587	-0.2986
0.614	-1.012	-1.246	2.519	-0.4591	-0.1985
0.615	-1.032	-1.228	2.626	-0.4595	-0.09316
0.616	-1.052	-1.209	2.738	-0.4599	0.01736
0.617	-1.072	-1.191	2.856	-0.4603	0.1331
0.618	-1.092	-1.173	2.98	-0.4606	0.2542
0.619	-1.112	-1.155	3.109	-0.4609	0.3805
0.620	-1.132	-1.138	3.243	-0.4611	0.5122
0.621	-1.152	-1.121	3.384	-0.4613	0.6491
0.622	-1.172	-1.105	3.53	-0.4615	0.7911
0.623	-1.192	-1.089	3.681	-0.4616	0.9382
0.624	-1.212	-1.074	3.838	-0.4616	1.09
0.625	-1.232	-1.06	4.001	-0.4616	1.247
0.626	-1.252	-1.046	4.168	-0.4615	1.408
0.627	-1.272	-1.033	4.34	-0.4613	1.573
0.628	-1.292	-1.021	4.517	-0.4611	1.742
0.629	-1.312	-1.01	4.697	-0.4607	1.914
0.630	-1.332	-0.9998	4.881	-0.4603	2.089
0.631	-1.352	-0.9907	5.068	-0.4597	2.265
0.632	-1.372	-0.9828	5.257	-0.459	2.443
0.633	-1.392	-0.9762	5.446	-0.4582	2.62
0.634	-1.412	-0.971	5.635	-0.4572	2.795
0.635	-1.431	-0.9673	5.822	-0.456	2.968
0.636	-1.451	-0.9653	6.006	-0.4547	3.135
0.637	-1.47	-0.9649	6.184	-0.4531	3.296
0.638	-1.49	-0.9665	6.354	-0.4513	3.447
0.639	-1.509	-0.97	6.514	-0.4492	3.586
0.640	-1.528	-0.9758	6.66	-0.4469	3.709
0.641	-1.547	-0.9838	6.788	-0.4442	3.813
0.642	-1.566	-0.9944	6.894	-0.4412	3.892
0.643	-1.584	-1.008	6.973	-0.4379	3.943
0.644	-1.603	-1.024	7.019	-0.4341	3.958
0.645	-1.621	-1.043	7.026	-0.4298	3.932
0.646	-1.639	-1.065	6.986	-0.4251	3.857
0.647	-1.657	-1.091	6.891	-0.4198	3.724
0.648	-1.674	-1.12	6.733	-0.414	3.524
0.649	-1.692	-1.153	6.5	-0.4075	3.247
0.650	-1.709	-1.189	6.181	-0.4004	2.883
0.651	-1.725	-1.229	5.766	-0.3925	2.419
0.652	-1.741	-1.272	5.241	-0.3839	1.844
0.653	-1.757	-1.317	4.593	-0.3746	1.144
0.654	-1.773	-1.364	3.81	-0.3644	0.3083
0.655	-1.789	-1.411	2.88	-0.3534	-0.6734
0.656	-1.805	-1.455	1.793	-0.3417	-1.809
0.657	-1.822	-1.492	0.5408	-0.3291	-3.103
0.658	-1.838	-1.517	-0.88	-0.3159	-4.551
0.659	-1.855	-1.52	-2.467	-0.3021	-6.145
0.660	-1.873	-1.49	-4.21	-0.2877	-7.86
0.661	-1.891	-1.409	-6.089	-0.2729	-9.661
0.662	-1.909	-1.254	-8.071	-0.2579	-11.49
0.663	-1.928	-0.9976	-10.11	-0.2428	-13.28
0.664	-1.948	-0.6116	-12.14	-0.228	-14.92
0.665	-1.968	-0.07393	-14.08	-0.2135	-16.34
0.666	-1.989	0.6175	-15.86	-0.1997	-17.43
0.667	-2.011	1.43	-17.38	-0.1867	-18.15
0.668	-2.033	2.293	-18.6	-0.1748	-18.51
0.669	-2.057	3.114	-19.48	-0.164	-18.58
0.670	-2.081	3.812	-20.02	-0.1546	-18.45
0.671	-2.109	4.341	-20.28	-0.1466	-18.19
0.672	-2.137	4.694	-20.28	-0.1401	-17.87
0.673	-2.166	4.893	-20.1	-0.1351	-17.51
0.674	-2.196	4.974	-19.79	-0.1314	-17.14
0.675	-2.226	4.973	-19.38	-0.1292	-16.76
0.676	-2.257	4.917	-18.91	-0.1282	-16.38
0.677	-2.289	4.83	-18.41	-0.1283	-16
0.678	-2.321	4.725	-17.9	-0.1295	-15.62
0.679	-2.353	4.614	-17.38	-0.1315	-15.25
0.680	-2.386	4.501	-16.87	-0.1344	-14.89
0.681	-2.418	4.391	-16.38	-0.1378	-14.55
0.682	-2.451	4.286	-15.91	-0.1418	-14.22
0.683	-2.483	4.188	-15.47	-0.1462	-13.91
0.684	-2.516	4.095	-15.04	-0.1509	-13.62
0.685	-2.549	4.01	-14.65	-0.1558	-13.34
0.686	-2.582	3.931	-14.28	-0.1609	-13.09
0.687	-2.615	3.859	-13.93	-0.1661	-12.85
0.688	-2.648	3.792	-13.61	-0.1713	-12.63
0.689	-2.681	3.73	-13.31	-0.1765	-12.43
0.690	-2.714	3.673	-13.03	-0.1817	-12.25
0.691	-2.746	3.621	-12.77	-0.1868	-12.08
0.692	-2.778	3.573	-12.53	-0.1918	-11.92
0.693	-2.81	3.529	-12.3	-0.1967	-11.78
0.694	-2.842	3.488	-12.1	-0.2015	-11.65
0.695	-2.874	3.451	-11.9	-0.2062	-11.53
0.696	-2.906	3.416	-11.73	-0.2107	-11.43
0.697	-2.938	3.383	-11.56	-0.215	-11.33
0.698	-2.97	3.353	-11.41	-0.2192	-11.24
0.699	-3.001	3.326	-11.26	-0.2233	-11.16
0.700	-3.033	3.3	-11.13	-0.2271	-11.09
0.701	-3.064	3.276	-11	-0.2309	-11.02
0.702	-3.096	3.253	-10.89	-0.2345	-10.96
0.703	-3.127	3.232	-10.78	-0.2379	-10.91
0.704	-3.159	3.212	-10.68	-0.2412	-10.86
0.705	-3.19	3.194	-10.58	-0.2444	-10.82
0.706	-3.222	3.177	-10.49	-0.2474	-10.78
0.707	-3.253	3.16	-10.41	-0.2503	-10.75
0.708	-3.285	3.145	-10.33	-0.2531	-10.72
0.709	-3.316	3.131	-10.25	-0.2557	-10.69
0.710	-3.348	3.117	-10.18	-0.2582	-10.67
0.711	-3.379	3.104	-10.12	-0.2606	-10.65
0.712	-3.411	3.092	-10.05	-0.2629	-10.63
0.713	-3.443	3.08	-9.992	-0.2651	-10.62
0.714	-3.474	3.069	-9.935	-0.2672	-10.61
0.715	-3.506	3.058	-9.88	-0.2692	-10.6
0.716	-3.538	3.048	-9.828	-0.2711	-10.59
0.717	-3.57	3.038	-9.779	-0.2729	-10.58
0.718	-3.602	3.028	-9.732	-0.2746	-10.58
0.719	-3.634	3.019	-9.686	-0.2762	-10.58
0.720	-3.666	3.01	-9.643	-0.2777	-10.58
0.721	-3.698	3.002	-9.601	-0.2792	-10.58
0.722	-3.731	2.994	-9.561	-0.2806	-10.58
0.723	-3.763	2.986	-9.522	-0.2819	-10.58
0.724	-3.795	2.978	-9.485	-0.2831	-10.59
0.725	-3.828	2.97	-9.448	-0.2842	-10.59
0.726	-3.861	2.963	-9.413	-0.2853	-10.6
0.727	-3.893	2.956	-9.379	-0.2864	-10.6
0.728	-3.926	2.949	-9.346	-0.2873	-10.61
0.729	-3.959	2.942	-9.314	-0.2882	-10.62
0.730	-3.992	2.935	-9.283	-0.2891	-10.63
0.731	-4.026	2.928	-9.253	-0.2899	-10.64
0.732	-4.059	2.921	-9.223	-0.2906	-10.65
0.733	-4.092	2.915	-9.194	-0.2913	-10.66
0.734	-4.126	2.908	-9.165	-0.2919	-10.67
0.735	-4.16	2.902	-9.137	-0.2925	-10.69
0.736	-4.194	2.896	-9.11	-0.2931	-10.7
0.737	-4.227	2.889	-9.083	-0.2936	-10.71
0.738	-4.262	2.883	-9.057	-0.294	-10.73
0.739	-4.296	2.877	-9.031	-0.2944	-10.74
0.740	-4.33	2.87	-9.005	-0.2947	-10.76
0.741	-4.365	2.864	-8.98	-0.2951	-10.78
0.742	-4.399	2.858	-8.955	-0.2953	-10.79
0.743	-4.434	2.852	-8.931	-0.2956	-10.81
0.744	-4.469	2.846	-8.906	-0.2958	-10.82
0.745	-4.504	2.84	-8.882	-0.2959	-10.84
0.746	-4.539	2.834	-8.859	-0.296	-10.86
0.747	-4.574	2.827	-8.835	-0.2961	-10.88
0.748	-4.61	2.821	-8.812	-0.2962	-10.9
0.749	-4.645	2.815	-8.789	-0.2962	-10.91
0.750	-4.681	2.809	-8.766	-0.2962	-10.93
0.751	-4.717	2.803	-8.743	-0.2961	-10.95
0.752	-4.753	2.797	-8.72	-0.296	-10.97
0.753	-4.789	2.79	-8.698	-0.2959	-10.99
0.754	-4.826	2.784	-8.675	-0.2957	-11.01
0.755	-4.862	2.778	-8.653	-0.2956	-11.03
0.756	-4.899	2.772	-8.631	-0.2954	-11.05
0.757	-4.936	2.766	-8.609	-0.2951	-11.07
0.758	-4.973	2.759	-8.587	-0.2949	-11.09
0.759	-5.01	2.753	-8.565	-0.2946	-11.12
0.760	-5.047	2.747	-8.543	-0.2943	-11.14
0.761	-5.085	2.741	-8.521	-0.2939	-11.16
0.762	-5.122	2.734	-8.499	-0.2935	-11.18
0.763	-5.16	2.728	-8.478	-0.2931	-11.2
0.764	-5.198	2.721	-8.456	-0.2927	-11.23
0.765	-5.236	2.715	-8.435	-0.2923	-11.25
0.766	-5.275	2.709	-8.413	-0.2918	-11.27
0.767	-5.313	2.702	-8.391	-0.2913	-11.29
0.768	-5.352	2.696	-8.37	-0.2908	-11.32
0.769	-5.391	2.689	-8.348	-0.2902	-11.34
0.770	-5.43	2.683	-8.327	-0.2897	-11.36
0.771	-5.47	2.676	-8.305	-0.2891	-11.39
0.772	-5.509	2.67	-8.284	-0.2885	-11.41
0.773	-5.549	2.663	-8.262	-0.2878	-11.44
0.774	-5.589	2.657	-8.241	-0.2872	-11.46
0.775	-5.629	2.65	-8.22	-0.2865	-11.48
0.776	-5.669	2.643	-8.198	-0.2858	-11.51
0.777	-5.709	2.637	-8.177	-0.2851	-11.53
0.778	-5.75	2.63	-8.155	-0.2843	-11.56
0.779	-5.791	2.623	-8.133	-0.2836	-11.58
0.780	-5.832	2.617	-8.112	-0.2828	-11.61
0.781	-5.873	2.61	-8.09	-0.282	-11.64
0.782	-5.915	2.603	-8.069	-0.2812	-11.66
0.783	-5.956	2.597	-8.047	-0.2804	-11.69
0.784	-5.998	2.59	-8.025	-0.2795	-11.71
0.785	-6.041	2.583	-8.004	-0.2786	-11.74
0.786	-6.083	2.576	-7.982	-0.2777	-11.77
0.787	-6.125	2.569	-7.96	-0.2768	-11.79
0.788	-6.168	2.563	-7.938	-0.2759	-11.82
0.789	-6.211	2.556	-7.917	-0.275	-11.85
0.790	-6.254	2.549	-7.895	-0.274	-11.87
0.791	-6.298	2.542	-7.873	-0.273	-11.9
0.792	-6.342	2.535	-7.851	-0.272	-11.93
0.793	-6.385	2.528	-7.829	-0.271	-11.96
0.794	-6.43	2.521	-7.807	-0.27	-11.99
0.795	-6.474	2.514	-7.785	-0.269	-12.01
0.796	-6.519	2.508	-7.762	-0.2679	-12.04
0.797	-6.564	2.501	-7.74	-0.2669	-12.07
0.798	-6.609	2.494	-7.718	-0.2658	-12.1
0.799	-6.654	2.487	-7.696	-0.2647	-12.13
0.800	-6.7	2.48	-7.673	-0.2636	-12.16
0.801	-6.745	2.473	-7.651	-0.2625	-12.19
0.802	-6.792	2.466	-7.628	-0.2613	-12.22
0.803	-6.838	2.459	-7.606	-0.2602	-12.25
0.804	-6.885	2.452	-7.583	-0.259	-12.27
0.805	-6.931	2.445	-7.561	-0.2579	-12.3
0.806	-6.979	2.438	-7.538	-0.2567	-12.34
0.807	-7.026	2.431	-7.515	-0.2555	-12.37
0.808	-7.074	2.424	-7.492	-0.2543	-12.4
0.809	-7.122	2.417	-7.469	-0.2531	-12.43
0.810	-7.17	2.41	-7.446	-0.2518	-12.46
0.811	-7.218	2.403	-7.423	-0.2506	-12.49
0.812	-7.267	2.396	-7.4	-0.2494	-12.52
0.813	-7.316	2.389	-7.377	-0.2481	-12.55
0.814	-7.366	2.382	-7.353	-0.2468	-12.58
0.815	-7.415	2.375	-7.33	-0.2456	-12.62
0.816	-7.465	2.368	-7.306	-0.2443	-12.65
0.817	-7.516	2.36	-7.283	-0.243	-12.68
0.818	-7.566	2.353	-7.259	-0.2417	-12.71
0.819	-7.617	2.346	-7.236	-0.2404	-12.75
0.820	-7.668	2.339	-7.212	-0.2391	-12.78
0.821	-7.72	2.332	-7.188	-0.2378	-12.81
0.822	-7.772	2.325	-7.164	-0.2365	-12.85
0.823	-7.824	2.318	-7.14	-0.2352	-12.88
0.824	-7.876	2.311	-7.116	-0.2339	-12.91
0.825	-7.929	2.304	-7.091	-0.2326	-12.95
0.826	-7.982	2.297	-7.067	-0.2312	-12.98
0.827	-8.036	2.29	-7.043	-0.2299	-13.02
0.828	-8.089	2.283	-7.018	-0.2286	-13.05
0.829	-8.143	2.276	-6.993	-0.2273	-13.09
0.830	-8.198	2.269	-6.969	-0.2259	-13.12
0.831	-8.253	2.262	-6.944	-0.2246	-13.16
0.832	-8.308	2.255	-6.919	-0.2233	-13.2
0.833	-8.363	2.248	-6.894	-0.222	-13.23
0.834	-8.419	2.241	-6.868	-0.2207	-13.27
0.835	-8.476	2.233	-6.843	-0.2194	-13.3
0.836	-8.532	2.226	-6.818	-0.2181	-13.34
0.837	-8.589	2.219	-6.792	-0.2168	-13.38
0.838	-8.647	2.212	-6.767	-0.2155	-13.42
0.839	-8.705	2.205	-6.741	-0.2143	-13.45
0.840	-8.763	2.198	-6.715	-0.213	-13.49
0.841	-8.821	2.191	-6.689	-0.2117	-13.53
0.842	-8.88	2.184	-6.663	-0.2105	-13.57
0.843	-8.94	2.177	-6.636	-0.2093	-13.61
0.844	-9	2.17	-6.61	-0.2081	-13.65
0.845	-9.06	2.163	-6.583	-0.2069	-13.69
0.846	-9.12	2.156	-6.557	-0.2057	-13.73
0.847	-9.181	2.149	-6.53	-0.2046	-13.77
0.848	-9.243	2.142	-6.503	-0.2034	-13.81
0.849	-9.305	2.135	-6.476	-0.2023	-13.85
0.850	-9.367	2.128	-6.449	-0.2013	-13.89
0.851	-9.43	2.121	-6.421	-0.2002	-13.93
0.852	-9.494	2.114	-6.394	-0.1992	-13.97
0.853	-9.557	2.107	-6.366	-0.1982	-14.01
0.854	-9.622	2.1	-6.338	-0.1972	-14.06
0.855	-9.686	2.093	-6.31	-0.1963	-14.1
0.856	-9.752	2.086	-6.282	-0.1954	-14.14
0.857	-9.817	2.079	-6.253	-0.1945	-14.19
0.858	-9.883	2.072	-6.225	-0.1937	-14.23
0.859	-9.95	2.065	-6.196	-0.1929	-14.27
0.860	-10.02	2.058	-6.167	-0.1922	-14.32
0.861	-10.09	2.051	-6.138	-0.1915	-14.36
0.862	-10.15	2.044	-6.108	-0.1909	-14.41
0.863	-10.22	2.037	-6.079	-0.1903	-14.45
0.864	-10.29	2.03	-6.049	-0.1898	-14.5
0.865	-10.36	2.023	-6.019	-0.1893	-14.55
0.866	-10.43	2.016	-5.989	-0.1889	-14.59
0.867	-10.5	2.009	-5.959	-0.1886	-14.64
0.868	-10.57	2.002	-5.928	-0.1883	-14.69
0.869	-10.65	1.995	-5.897	-0.1881	-14.74
0.870	-10.72	1.988	-5.866	-0.188	-14.79
0.871	-10.79	1.981	-5.835	-0.188	-14.84
0.872	-10.87	1.974	-5.804	-0.188	-14.88
0.873	-10.94	1.967	-5.772	-0.1882	-14.93
0.874	-11.02	1.96	-5.74	-0.1884	-14.99
0.875	-11.09	1.953	-5.708	-0.1887	-15.04
0.876	-11.17	1.946	-5.676	-0.1891	-15.09
0.877	-11.25	1.94	-5.643	-0.1897	-15.14
0.878	-11.32	1.933	-5.61	-0.1903	-15.19
0.879	-11.4	1.926	-5.577	-0.1911	-15.25
0.880	-11.48	1.919	-5.543	-0.192	-15.3
0.881	-11.56	1.912	-5.51	-0.193	-15.35
0.882	-11.64	1.905	-5.476	-0.1942	-15.41
0.883	-11.72	1.898	-5.441	-0.1955	-15.46
0.884	-11.81	1.891	-5.407	-0.197	-15.52
0.885	-11.89	1.884	-5.372	-0.1986	-15.58
0.886	-11.97	1.877	-5.337	-0.2003	-15.63
0.887	-12.06	1.87	-5.301	-0.2023	-15.69
0.888	-12.14	1.863	-5.265	-0.2044	-15.75
0.889	-12.23	1.856	-5.229	-0.2067	-15.81
0.890	-12.32	1.849	-5.192	-0.2093	-15.87
0.891	-12.4	1.842	-5.156	-0.212	-15.93
0.892	-12.49	1.835	-5.118	-0.2149	-15.99
0.893	-12.58	1.829	-5.081	-0.2181	-16.05
0.894	-12.67	1.822	-5.043	-0.2215	-16.12
0.895	-12.76	1.815	-5.005	-0.2252	-16.18
0.896	-12.86	1.808	-4.966	-0.2291	-16.24
0.897	-12.95	1.801	-4.927	-0.2333	-16.31
0.898	-13.04	1.794	-4.887	-0.2378	-16.38
0.899	-13.14	1.787	-4.848	-0.2426	-16.44
0.900	-13.24	1.78	-4.807	-0.2478	-16.51
0.901	-13.33	1.773	-4.767	-0.2532	-16.58
0.902	-13.43	1.766	-4.725	-0.259	-16.65
0.903	-13.53	1.759	-4.684	-0.2652	-16.72
0.904	-13.63	1.752	-4.642	-0.2717	-16.79
0.905	-13.73	1.745	-4.599	-0.2787	-16.86
0.906	-13.83	1.738	-4.556	-0.286	-16.94
0.907	-13.94	1.731	-4.513	-0.2938	-17.01
0.908	-14.04	1.724	-4.469	-0.3021	-17.09
0.909	-14.15	1.717	-4.425	-0.3109	-17.17
0.910	-14.26	1.71	-4.38	-0.3202	-17.25
0.911	-14.36	1.703	-4.334	-0.33	-17.33
0.912	-14.47	1.696	-4.289	-0.3404	-17.41
0.913	-14.58	1.689	-4.242	-0.3513	-17.49
0.914	-14.7	1.682	-4.195	-0.3629	-17.57
0.915	-14.81	1.675	-4.147	-0.3751	-17.66
0.916	-14.93	1.668	-4.099	-0.3881	-17.74
0.917	-15.04	1.661	-4.05	-0.4017	-17.83
0.918	-15.16	1.654	-4.001	-0.4161	-17.92
0.919	-15.28	1.647	-3.951	-0.4313	-18.01
0.920	-15.4	1.64	-3.9	-0.4473	-18.11
0.921	-15.52	1.633	-3.849	-0.4643	-18.2
0.922	-15.65	1.626	-3.797	-0.4821	-18.3
0.923	-15.77	1.619	-3.745	-0.5009	-18.4
0.924	-15.9	1.612	-3.691	-0.5208	-18.5
0.925	-16.03	1.604	-3.638	-0.5417	-18.6
0.926	-16.16	1.597	-3.583	-0.5637	-18.71
0.927	-16.29	1.59	-3.528	-0.587	-18.82
0.928	-16.42	1.583	-3.471	-0.6115	-18.92
0.929	-16.56	1.576	-3.415	-0.6374	-19.04
0.930	-16.7	1.569	-3.357	-0.6647	-19.15
0.931	-16.84	1.561	-3.299	-0.6934	-19.27
0.932	-16.98	1.554	-3.239	-0.7238	-19.39
0.933	-17.12	1.547	-3.179	-0.7557	-19.51
0.934	-17.27	1.54	-3.119	-0.7895	-19.64
0.935	-17.42	1.533	-3.057	-0.8251	-19.77
0.936	-17.57	1.525	-2.994	-0.8626	-19.9
0.937	-17.72	1.518	-2.931	-0.9022	-20.04
0.938	-17.88	1.511	-2.867	-0.944	-20.18
0.939	-18.03	1.503	-2.802	-0.9882	-20.32
0.940	-18.19	1.496	-2.735	-1.035	-20.47
0.941	-18.36	1.489	-2.668	-1.084	-20.62
0.942	-18.52	1.481	-2.6	-1.136	-20.78
0.943	-18.69	1.474	-2.532	-1.191	-20.94
0.944	-18.86	1.467	-2.462	-1.249	-21.1
0.945	-19.03	1.459	-2.391	-1.31	-21.27
0.946	-19.21	1.452	-2.319	-1.375	-21.45
0.947	-19.39	1.444	-2.246	-1.444	-21.63
0.948	-19.57	1.437	-2.172	-1.517	-21.82
0.949	-19.75	1.429	-2.097	-1.594	-22.02
0.950	-19.94	1.422	-2.021	-1.675	-22.22
0.951	-20.14	1.414	-1.944	-1.762	-22.43
0.952	-20.33	1.407	-1.865	-1.853	-22.64
0.953	-20.53	1.399	-1.786	-1.95	-22.87
0.954	-20.73	1.391	-1.705	-2.054	-23.1
0.955	-20.94	1.384	-1.624	-2.163	-23.35
0.956	-21.15	1.376	-1.541	-2.28	-23.6
0.957	-21.37	1.368	-1.457	-2.403	-23.86
0.958	-21.59	1.361	-1.372	-2.535	-24.14
0.959	-21.81	1.353	-1.286	-2.676	-24.42
0.960	-22.04	1.345	-1.199	-2.825	-24.72
0.961	-22.28	1.337	-1.111	-2.985	-25.03
0.962	-22.52	1.329	-1.021	-3.155	-25.36
0.963	-22.76	1.321	-0.9305	-3.337	-25.71
0.964	-23.01	1.313	-0.8387	-3.532	-26.07
0.965	-23.27	1.305	-0.7459	-3.741	-26.45
0.966	-23.53	1.297	-0.6519	-3.964	-26.85
0.967	-23.8	1.289	-0.5569	-4.204	-27.27
0.968	-24.07	1.281	-0.4608	-4.462	-27.72
0.969	-24.36	1.273	-0.3637	-4.74	-28.19
0.970	-24.65	1.265	-0.2656	-5.04	-28.69
0.971	-24.95	1.257	-0.1665	-5.363	-29.22
0.972	-25.25	1.248	-0.06651	-5.713	-29.78
0.973	-25.57	1.24	0.03436	-6.093	-30.39
0.974	-25.89	1.232	0.1361	-6.505	-31.03
0.975	-26.23	1.223	0.2385	-6.953	-31.72
0.976	-26.58	1.215	0.3417	-7.443	-32.46
0.977	-26.94	1.207	0.4455	-7.979	-33.26
0.978	-27.31	1.198	0.5498	-8.568	-34.13
0.979	-27.69	1.189	0.6546	-9.216	-35.06
0.980	-28.09	1.181	0.7597	-9.933	-36.08
0.981	-28.51	1.172	0.8651	-10.73	-37.2
0.982	-28.94	1.163	0.9706	-11.62	-38.43
0.983	-29.4	1.155	1.076	-12.61	-39.78
0.984	-29.88	1.146	1.182	-13.74	-41.29
0.985	-30.38	1.137	1.287	-15.01	-42.97
0.986	-30.91	1.128	1.391	-16.47	-44.87
0.987	-31.48	1.119	1.495	-18.16	-47.02
0.988	-32.08	1.11	1.598	-20.13	-49.5
0.989	-32.73	1.101	1.701	-22.45	-52.38
0.990	-33.44	1.091	1.802	-25.23	-55.78

==> anc/Fig4d_etap_mu <==
# calculated and interpolated (for FF effects) data points used to plot Fig. 4d					
# x | (virt|Pi=Pi_L + t_1a + D + t_1b) [%]   virt_H [%]   (t_2 + t_3a + t_3b + t_4) [%]   1gIR [%]   delta(x,0) [%]					
#					
0.048688056967319385	80.36	-0.09155	0.102	-0.1332	80.24
0.049	14.6	-0.09224	0.1023	-0.1337	14.47
0.050	7.6	-0.09445	0.1033	-0.1354	7.474
0.051	5.983	-0.09667	0.1042	-0.137	5.854
0.052	5.194	-0.09892	0.1052	-0.1387	5.061
0.053	4.712	-0.1012	0.1062	-0.1403	4.577
0.054	4.384	-0.1035	0.1072	-0.1419	4.246
0.055	4.144	-0.1058	0.1081	-0.1435	4.003
0.056	3.961	-0.1081	0.1091	-0.1451	3.817
0.057	3.817	-0.1105	0.1101	-0.1467	3.67
0.058	3.7	-0.1129	0.111	-0.1482	3.55
0.059	3.603	-0.1153	0.112	-0.1498	3.45
0.060	3.522	-0.1177	0.113	-0.1513	3.366
0.061	3.453	-0.1201	0.1139	-0.1528	3.294
0.062	3.393	-0.1226	0.1149	-0.1543	3.231
0.063	3.342	-0.1252	0.1159	-0.1557	3.177
0.064	3.297	-0.1277	0.1169	-0.1572	3.129
0.065	3.257	-0.1303	0.1178	-0.1586	3.086
0.066	3.223	-0.1329	0.1188	-0.1601	3.048
0.067	3.191	-0.1356	0.1198	-0.1615	3.014
0.068	3.164	-0.1383	0.1208	-0.1629	2.983
0.069	3.139	-0.1411	0.1218	-0.1643	2.955
0.070	3.116	-0.1439	0.1228	-0.1657	2.93
0.071	3.096	-0.1468	0.1238	-0.167	2.906
0.072	3.078	-0.1498	0.1248	-0.1684	2.884
0.073	3.061	-0.1528	0.1258	-0.1698	2.864
0.074	3.046	-0.1559	0.1268	-0.1711	2.846
0.075	3.032	-0.1592	0.1278	-0.1724	2.828
0.076	3.02	-0.1625	0.1288	-0.1737	2.812
0.077	3.008	-0.166	0.1299	-0.175	2.797
0.078	2.997	-0.1697	0.1309	-0.1763	2.782
0.079	2.988	-0.1736	0.132	-0.1776	2.768
0.080	2.979	-0.1779	0.133	-0.1789	2.755
0.081	2.971	-0.1826	0.1341	-0.1802	2.742
0.082	2.963	-0.1879	0.1352	-0.1814	2.729
0.083	2.956	-0.1944	0.1362	-0.1827	2.716
0.084	2.95	-0.2053	0.1373	-0.1839	2.698
0.085	2.944	-0.2303	0.1384	-0.1851	2.667
0.086	2.939	-0.2112	0.1395	-0.1864	2.681
0.087	2.934	-0.205	0.1406	-0.1876	2.682
0.088	2.929	-0.2041	0.1418	-0.1888	2.678
0.089	2.925	-0.204	0.1429	-0.19	2.674
0.090	2.921	-0.2044	0.144	-0.1912	2.67
0.091	2.918	-0.2052	0.1452	-0.1924	2.665
0.092	2.915	-0.2062	0.1464	-0.1936	2.661
0.093	2.912	-0.2075	0.1475	-0.1948	2.657
0.094	2.909	-0.2088	0.1487	-0.1959	2.653
0.095	2.907	-0.2103	0.1499	-0.1971	2.649
0.096	2.904	-0.2119	0.1511	-0.1982	2.645
0.097	2.902	-0.2135	0.1523	-0.1994	2.642
0.098	2.9	-0.2152	0.1535	-0.2005	2.638
0.099	2.899	-0.217	0.1548	-0.2017	2.635
0.100	2.897	-0.2188	0.156	-0.2028	2.632
0.101	2.896	-0.2206	0.1573	-0.2039	2.629
0.102	2.895	-0.2225	0.1585	-0.2051	2.626
0.103	2.894	-0.2244	0.1598	-0.2062	2.623
0.104	2.893	-0.2264	0.1611	-0.2073	2.62
0.105	2.892	-0.2284	0.1624	-0.2084	2.618
0.106	2.891	-0.2304	0.1637	-0.2095	2.615
0.107	2.891	-0.2324	0.165	-0.2106	2.613
0.108	2.89	-0.2344	0.1664	-0.2117	2.611
0.109	2.89	-0.2365	0.1677	-0.2128	2.608
0.110	2.89	-0.2386	0.1691	-0.2139	2.606
0.111	2.889	-0.2407	0.1705	-0.2149	2.604
0.112	2.889	-0.2428	0.1718	-0.216	2.602
0.113	2.889	-0.245	0.1732	-0.2171	2.601
0.114	2.889	-0.2471	0.1746	-0.2182	2.599
0.115	2.89	-0.2493	0.1761	-0.2192	2.597
0.116	2.89	-0.2515	0.1775	-0.2203	2.595
0.117	2.89	-0.2536	0.1789	-0.2213	2.594
0.118	2.89	-0.2559	0.1804	-0.2224	2.592
0.119	2.891	-0.2581	0.1818	-0.2234	2.591
0.120	2.891	-0.2603	0.1833	-0.2245	2.589
0.121	2.891	-0.2625	0.1848	-0.2255	2.588
0.122	2.892	-0.2648	0.1863	-0.2266	2.587
0.123	2.892	-0.2671	0.1878	-0.2276	2.586
0.124	2.893	-0.2694	0.1893	-0.2286	2.584
0.125	2.894	-0.2716	0.1909	-0.2296	2.583
0.126	2.894	-0.2739	0.1924	-0.2307	2.582
0.127	2.895	-0.2763	0.194	-0.2317	2.581
0.128	2.896	-0.2786	0.1956	-0.2327	2.58
0.129	2.896	-0.2809	0.1972	-0.2337	2.579
0.130	2.897	-0.2832	0.1987	-0.2347	2.578
0.131	2.898	-0.2856	0.2004	-0.2357	2.577
0.132	2.899	-0.288	0.202	-0.2368	2.576
0.133	2.9	-0.2903	0.2036	-0.2378	2.575
0.134	2.901	-0.2927	0.2053	-0.2388	2.574
0.135	2.902	-0.2951	0.2069	-0.2398	2.574
0.136	2.902	-0.2975	0.2086	-0.2408	2.573
0.137	2.903	-0.2999	0.2103	-0.2417	2.572
0.138	2.904	-0.3023	0.212	-0.2427	2.571
0.139	2.905	-0.3048	0.2137	-0.2437	2.571
0.140	2.906	-0.3072	0.2154	-0.2447	2.57
0.141	2.907	-0.3096	0.2171	-0.2457	2.569
0.142	2.908	-0.3121	0.2189	-0.2467	2.569
0.143	2.909	-0.3146	0.2206	-0.2476	2.568
0.144	2.911	-0.317	0.2224	-0.2486	2.567
0.145	2.912	-0.3195	0.2242	-0.2496	2.567
0.146	2.913	-0.322	0.226	-0.2506	2.566
0.147	2.914	-0.3245	0.2278	-0.2515	2.566
0.148	2.915	-0.327	0.2296	-0.2525	2.565
0.149	2.916	-0.3295	0.2314	-0.2535	2.564
0.150	2.917	-0.3321	0.2333	-0.2544	2.564
0.151	2.918	-0.3346	0.2351	-0.2554	2.563
0.152	2.919	-0.3372	0.237	-0.2563	2.563
0.153	2.92	-0.3397	0.2389	-0.2573	2.562
0.154	2.922	-0.3423	0.2408	-0.2583	2.562
0.155	2.923	-0.3448	0.2427	-0.2592	2.561
0.156	2.924	-0.3474	0.2446	-0.2602	2.561
0.157	2.925	-0.35	0.2465	-0.2611	2.56
0.158	2.926	-0.3526	0.2484	-0.2621	2.56
0.159	2.927	-0.3552	0.2504	-0.263	2.56
0.160	2.929	-0.3578	0.2523	-0.2639	2.559
0.161	2.93	-0.3605	0.2543	-0.2649	2.559
0.162	2.931	-0.3631	0.2563	-0.2658	2.558
0.163	2.932	-0.3658	0.2583	-0.2668	2.558
0.164	2.933	-0.3684	0.2603	-0.2677	2.557
0.165	2.934	-0.3711	0.2623	-0.2686	2.557
0.166	2.936	-0.3737	0.2643	-0.2696	2.557
0.167	2.937	-0.3764	0.2664	-0.2705	2.556
0.168	2.938	-0.3791	0.2684	-0.2714	2.556
0.169	2.939	-0.3818	0.2705	-0.2724	2.555
0.170	2.94	-0.3845	0.2726	-0.2733	2.555
0.171	2.941	-0.3872	0.2747	-0.2742	2.555
0.172	2.943	-0.39	0.2768	-0.2751	2.554
0.173	2.944	-0.3927	0.2789	-0.2761	2.554
0.174	2.945	-0.3955	0.281	-0.277	2.554
0.175	2.946	-0.3982	0.2831	-0.2779	2.553
0.176	2.947	-0.401	0.2853	-0.2788	2.553
0.177	2.948	-0.4037	0.2874	-0.2797	2.552
0.178	2.95	-0.4065	0.2896	-0.2806	2.552
0.179	2.951	-0.4093	0.2918	-0.2816	2.552
0.180	2.952	-0.4121	0.294	-0.2825	2.551
0.181	2.953	-0.4149	0.2962	-0.2834	2.551
0.182	2.954	-0.4178	0.2984	-0.2843	2.551
0.183	2.955	-0.4206	0.3006	-0.2852	2.55
0.184	2.956	-0.4234	0.3029	-0.2861	2.55
0.185	2.958	-0.4263	0.3051	-0.287	2.549
0.186	2.959	-0.4291	0.3074	-0.2879	2.549
0.187	2.96	-0.432	0.3097	-0.2888	2.549
0.188	2.961	-0.4349	0.3119	-0.2897	2.548
0.189	2.962	-0.4378	0.3142	-0.2906	2.548
0.190	2.963	-0.4407	0.3166	-0.2915	2.548
0.191	2.964	-0.4436	0.3189	-0.2924	2.547
0.192	2.965	-0.4465	0.3212	-0.2933	2.547
0.193	2.966	-0.4494	0.3235	-0.2942	2.546
0.194	2.968	-0.4524	0.3259	-0.2951	2.546
0.195	2.969	-0.4553	0.3282	-0.296	2.546
0.196	2.97	-0.4583	0.3306	-0.2969	2.545
0.197	2.971	-0.4612	0.333	-0.2978	2.545
0.198	2.972	-0.4642	0.3354	-0.2987	2.544
0.199	2.973	-0.4672	0.3378	-0.2996	2.544
0.200	2.974	-0.4702	0.3402	-0.3004	2.544
0.201	2.975	-0.4732	0.3427	-0.3013	2.543
0.202	2.976	-0.4762	0.3451	-0.3022	2.543
0.203	2.977	-0.4793	0.3476	-0.3031	2.542
0.204	2.978	-0.4823	0.3501	-0.304	2.542
0.205	2.979	-0.4854	0.3526	-0.3049	2.541
0.206	2.98	-0.4884	0.3551	-0.3057	2.541
0.207	2.981	-0.4915	0.3576	-0.3066	2.541
0.208	2.982	-0.4946	0.3602	-0.3075	2.54
0.209	2.983	-0.4977	0.3627	-0.3084	2.54
0.210	2.984	-0.5008	0.3653	-0.3092	2.539
0.211	2.985	-0.5039	0.3678	-0.3101	2.539
0.212	2.986	-0.507	0.3704	-0.311	2.538
0.213	2.987	-0.5101	0.373	-0.3119	2.538
0.214	2.988	-0.5133	0.3756	-0.3127	2.537
0.215	2.989	-0.5165	0.3782	-0.3136	2.537
0.216	2.99	-0.5196	0.3808	-0.3145	2.536
0.217	2.991	-0.5228	0.3834	-0.3153	2.536
0.218	2.992	-0.526	0.386	-0.3162	2.535
0.219	2.993	-0.5292	0.3886	-0.3171	2.535
0.220	2.993	-0.5324	0.3913	-0.3179	2.534
0.221	2.994	-0.5356	0.3939	-0.3188	2.534
0.222	2.995	-0.5389	0.3966	-0.3196	2.533
0.223	2.996	-0.5421	0.3993	-0.3205	2.533
0.224	2.997	-0.5454	0.4019	-0.3214	2.532
0.225	2.998	-0.5486	0.4046	-0.3222	2.532
0.226	2.999	-0.5519	0.4073	-0.3231	2.531
0.227	3	-0.5552	0.41	-0.3239	2.53
0.228	3	-0.5585	0.4127	-0.3248	2.53
0.229	3.001	-0.5618	0.4154	-0.3256	2.529
0.230	3.002	-0.5652	0.4182	-0.3265	2.528
0.231	3.003	-0.5685	0.4209	-0.3273	2.528
0.232	3.004	-0.5718	0.4236	-0.3282	2.527
0.233	3.004	-0.5752	0.4264	-0.329	2.526
0.234	3.005	-0.5786	0.4291	-0.3299	2.526
0.235	3.006	-0.582	0.4319	-0.3307	2.525
0.236	3.007	-0.5854	0.4346	-0.3316	2.524
0.237	3.007	-0.5888	0.4374	-0.3324	2.524
0.238	3.008	-0.5922	0.4402	-0.3333	2.523
0.239	3.009	-0.5956	0.443	-0.3341	2.522
0.240	3.01	-0.5991	0.4458	-0.3349	2.521
0.241	3.01	-0.6025	0.4486	-0.3358	2.521
0.242	3.011	-0.606	0.4514	-0.3366	2.52
0.243	3.012	-0.6095	0.4542	-0.3375	2.519
0.244	3.012	-0.613	0.457	-0.3383	2.518
0.245	3.013	-0.6165	0.4598	-0.3391	2.517
0.246	3.014	-0.62	0.4626	-0.34	2.517
0.247	3.015	-0.6236	0.4655	-0.3408	2.516
0.248	3.015	-0.6271	0.4683	-0.3416	2.515
0.249	3.016	-0.6307	0.4712	-0.3425	2.514
0.250	3.016	-0.6342	0.474	-0.3433	2.513
0.251	3.017	-0.6378	0.4769	-0.3441	2.512
0.252	3.018	-0.6414	0.4798	-0.3449	2.511
0.253	3.018	-0.645	0.4827	-0.3458	2.51
0.254	3.019	-0.6487	0.4856	-0.3466	2.509
0.255	3.019	-0.6523	0.4885	-0.3474	2.508
0.256	3.02	-0.6559	0.4915	-0.3482	2.507
0.257	3.021	-0.6596	0.4944	-0.349	2.506
0.258	3.021	-0.6633	0.4973	-0.3499	2.505
0.259	3.022	-0.667	0.5002	-0.3507	2.504
0.260	3.022	-0.6707	0.5032	-0.3515	2.503
0.261	3.023	-0.6744	0.5061	-0.3523	2.502
0.262	3.023	-0.6781	0.5091	-0.3531	2.501
0.263	3.024	-0.6819	0.512	-0.3539	2.5
0.264	3.024	-0.6856	0.5149	-0.3547	2.499
0.265	3.025	-0.6894	0.5179	-0.3555	2.498
0.266	3.025	-0.6932	0.5208	-0.3563	2.497
0.267	3.026	-0.697	0.5238	-0.3571	2.495
0.268	3.026	-0.7008	0.5267	-0.358	2.494
0.269	3.027	-0.7046	0.5297	-0.3588	2.493
0.270	3.027	-0.7085	0.5326	-0.3596	2.492
0.271	3.028	-0.7123	0.5356	-0.3604	2.49
0.272	3.028	-0.7162	0.5385	-0.3612	2.489
0.273	3.028	-0.7201	0.5415	-0.3619	2.488
0.274	3.029	-0.724	0.5445	-0.3627	2.487
0.275	3.029	-0.7279	0.5474	-0.3635	2.485
0.276	3.03	-0.7318	0.5504	-0.3643	2.484
0.277	3.03	-0.7358	0.5533	-0.3651	2.482
0.278	3.03	-0.7397	0.5563	-0.3659	2.481
0.279	3.031	-0.7437	0.5592	-0.3667	2.48
0.280	3.031	-0.7477	0.5622	-0.3675	2.478
0.281	3.031	-0.7517	0.5651	-0.3683	2.477
0.282	3.032	-0.7557	0.5681	-0.369	2.475
0.283	3.032	-0.7597	0.571	-0.3698	2.473
0.284	3.032	-0.7638	0.574	-0.3706	2.472
0.285	3.033	-0.7679	0.5769	-0.3714	2.47
0.286	3.033	-0.7719	0.5798	-0.3722	2.469
0.287	3.033	-0.776	0.5828	-0.3729	2.467
0.288	3.033	-0.7801	0.5857	-0.3737	2.465
0.289	3.034	-0.7843	0.5886	-0.3745	2.464
0.290	3.034	-0.7884	0.5916	-0.3753	2.462
0.291	3.034	-0.7926	0.5945	-0.376	2.46
0.292	3.034	-0.7967	0.5974	-0.3768	2.458
0.293	3.035	-0.8009	0.6003	-0.3776	2.456
0.294	3.035	-0.8051	0.6032	-0.3783	2.455
0.295	3.035	-0.8093	0.6061	-0.3791	2.453
0.296	3.035	-0.8136	0.609	-0.3798	2.451
0.297	3.035	-0.8178	0.6119	-0.3806	2.449
0.298	3.035	-0.8221	0.6148	-0.3813	2.447
0.299	3.036	-0.8264	0.6177	-0.3821	2.445
0.300	3.036	-0.8307	0.6206	-0.3829	2.443
0.301	3.036	-0.835	0.6234	-0.3836	2.441
0.302	3.036	-0.8393	0.6263	-0.3844	2.439
0.303	3.036	-0.8437	0.6292	-0.3851	2.436
0.304	3.036	-0.848	0.632	-0.3858	2.434
0.305	3.036	-0.8524	0.6349	-0.3866	2.432
0.306	3.036	-0.8568	0.6377	-0.3873	2.43
0.307	3.036	-0.8612	0.6405	-0.3881	2.428
0.308	3.036	-0.8656	0.6433	-0.3888	2.425
0.309	3.036	-0.8701	0.6462	-0.3895	2.423
0.310	3.037	-0.8745	0.649	-0.3903	2.421
0.311	3.037	-0.879	0.6518	-0.391	2.418
0.312	3.037	-0.8835	0.6545	-0.3917	2.416
0.313	3.037	-0.888	0.6573	-0.3925	2.413
0.314	3.037	-0.8926	0.6601	-0.3932	2.411
0.315	3.037	-0.8971	0.6629	-0.3939	2.408
0.316	3.036	-0.9017	0.6656	-0.3946	2.406
0.317	3.036	-0.9063	0.6684	-0.3954	2.403
0.318	3.036	-0.9109	0.6711	-0.3961	2.401
0.319	3.036	-0.9155	0.6738	-0.3968	2.398
0.320	3.036	-0.9201	0.6765	-0.3975	2.395
0.321	3.036	-0.9248	0.6792	-0.3982	2.392
0.322	3.036	-0.9295	0.6819	-0.3989	2.39
0.323	3.036	-0.9341	0.6846	-0.3996	2.387
0.324	3.036	-0.9389	0.6873	-0.4003	2.384
0.325	3.036	-0.9436	0.69	-0.401	2.381
0.326	3.036	-0.9483	0.6926	-0.4017	2.378
0.327	3.035	-0.9531	0.6953	-0.4024	2.375
0.328	3.035	-0.9579	0.6979	-0.4031	2.372
0.329	3.035	-0.9627	0.7005	-0.4038	2.369
0.330	3.035	-0.9675	0.7031	-0.4045	2.366
0.331	3.035	-0.9723	0.7057	-0.4052	2.363
0.332	3.034	-0.9772	0.7083	-0.4059	2.36
0.333	3.034	-0.982	0.7109	-0.4066	2.357
0.334	3.034	-0.9869	0.7134	-0.4072	2.353
0.335	3.034	-0.9918	0.716	-0.4079	2.35
0.336	3.034	-0.9968	0.7185	-0.4086	2.347
0.337	3.033	-1.002	0.721	-0.4093	2.343
0.338	3.033	-1.007	0.7235	-0.4099	2.34
0.339	3.033	-1.012	0.726	-0.4106	2.336
0.340	3.032	-1.017	0.7285	-0.4113	2.333
0.341	3.032	-1.022	0.731	-0.4119	2.329
0.342	3.032	-1.027	0.7334	-0.4126	2.326
0.343	3.031	-1.032	0.7359	-0.4133	2.322
0.344	3.031	-1.037	0.7383	-0.4139	2.319
0.345	3.031	-1.042	0.7407	-0.4146	2.315
0.346	3.03	-1.047	0.7431	-0.4152	2.311
0.347	3.03	-1.052	0.7454	-0.4159	2.307
0.348	3.03	-1.057	0.7478	-0.4165	2.304
0.349	3.029	-1.063	0.7502	-0.4172	2.3
0.350	3.029	-1.068	0.7525	-0.4178	2.296
0.351	3.028	-1.073	0.7548	-0.4184	2.292
0.352	3.028	-1.078	0.7571	-0.4191	2.288
0.353	3.028	-1.083	0.7594	-0.4197	2.284
0.354	3.027	-1.089	0.7617	-0.4203	2.28
0.355	3.027	-1.094	0.7639	-0.421	2.276
0.356	3.026	-1.099	0.7662	-0.4216	2.271
0.357	3.026	-1.105	0.7684	-0.4222	2.267
0.358	3.025	-1.11	0.7706	-0.4228	2.263
0.359	3.025	-1.115	0.7728	-0.4234	2.259
0.360	3.024	-1.121	0.775	-0.424	2.254
0.361	3.024	-1.126	0.7771	-0.4246	2.25
0.362	3.023	-1.132	0.7792	-0.4252	2.245
0.363	3.023	-1.137	0.7813	-0.4259	2.241
0.364	3.022	-1.143	0.7834	-0.4264	2.236
0.365	3.021	-1.148	0.7855	-0.427	2.232
0.366	3.021	-1.154	0.7876	-0.4276	2.227
0.367	3.02	-1.159	0.7896	-0.4282	2.222
0.368	3.02	-1.165	0.7916	-0.4288	2.218
0.369	3.019	-1.17	0.7936	-0.4294	2.213
0.370	3.018	-1.176	0.7956	-0.43	2.208
0.371	3.018	-1.181	0.7975	-0.4306	2.203
0.372	3.017	-1.187	0.7995	-0.4311	2.198
0.373	3.016	-1.193	0.8014	-0.4317	2.193
0.374	3.016	-1.198	0.8033	-0.4323	2.188
0.375	3.015	-1.204	0.8051	-0.4328	2.183
0.376	3.014	-1.21	0.807	-0.4334	2.178
0.377	3.014	-1.216	0.8088	-0.4339	2.173
0.378	3.013	-1.221	0.8106	-0.4345	2.168
0.379	3.012	-1.227	0.8124	-0.435	2.162
0.380	3.011	-1.233	0.8142	-0.4356	2.157
0.381	3.011	-1.239	0.8159	-0.4361	2.152
0.382	3.01	-1.244	0.8176	-0.4367	2.146
0.383	3.009	-1.25	0.8193	-0.4372	2.141
0.384	3.008	-1.256	0.821	-0.4377	2.135
0.385	3.007	-1.262	0.8226	-0.4383	2.13
0.386	3.007	-1.268	0.8242	-0.4388	2.124
0.387	3.006	-1.274	0.8258	-0.4393	2.118
0.388	3.005	-1.28	0.8274	-0.4398	2.112
0.389	3.004	-1.286	0.8289	-0.4404	2.107
0.390	3.003	-1.292	0.8304	-0.4409	2.101
0.391	3.002	-1.298	0.8319	-0.4414	2.095
0.392	3.001	-1.304	0.8334	-0.4419	2.089
0.393	3	-1.31	0.8349	-0.4424	2.083
0.394	2.999	-1.316	0.8363	-0.4429	2.077
0.395	2.999	-1.322	0.8377	-0.4434	2.071
0.396	2.998	-1.328	0.839	-0.4438	2.065
0.397	2.997	-1.334	0.8404	-0.4443	2.058
0.398	2.996	-1.34	0.8417	-0.4448	2.052
0.399	2.995	-1.347	0.843	-0.4453	2.046
0.400	2.994	-1.353	0.8442	-0.4458	2.039
0.401	2.993	-1.359	0.8462	-0.4462	2.034
0.402	2.992	-1.365	0.8482	-0.4467	2.028
0.403	2.991	-1.372	0.8502	-0.4471	2.022
0.404	2.99	-1.378	0.8521	-0.4476	2.016
0.405	2.989	-1.384	0.854	-0.4481	2.01
0.406	2.988	-1.39	0.8559	-0.4485	2.005
0.407	2.986	-1.397	0.8577	-0.4489	1.998
0.408	2.985	-1.403	0.8595	-0.4494	1.992
0.409	2.984	-1.409	0.8612	-0.4498	1.986
0.410	2.983	-1.416	0.8629	-0.4502	1.98
0.411	2.982	-1.422	0.8645	-0.4507	1.974
0.412	2.981	-1.429	0.8661	-0.4511	1.967
0.413	2.98	-1.435	0.8676	-0.4515	1.961
0.414	2.979	-1.441	0.8691	-0.4519	1.954
0.415	2.977	-1.448	0.8705	-0.4523	1.948
0.416	2.976	-1.454	0.8719	-0.4527	1.941
0.417	2.975	-1.461	0.8732	-0.4531	1.934
0.418	2.974	-1.467	0.8744	-0.4535	1.927
0.419	2.973	-1.474	0.8756	-0.4539	1.92
0.420	2.971	-1.48	0.8767	-0.4543	1.913
0.421	2.97	-1.487	0.8777	-0.4547	1.906
0.422	2.969	-1.493	0.8787	-0.4551	1.899
0.423	2.967	-1.5	0.8795	-0.4554	1.892
0.424	2.966	-1.507	0.8804	-0.4558	1.884
0.425	2.965	-1.513	0.8811	-0.4561	1.877
0.426	2.964	-1.52	0.8817	-0.4565	1.869
0.427	2.962	-1.526	0.8823	-0.4569	1.861
0.428	2.961	-1.533	0.8828	-0.4572	1.853
0.429	2.96	-1.54	0.8832	-0.4575	1.845
0.430	2.958	-1.546	0.8835	-0.4579	1.837
0.431	2.957	-1.553	0.8837	-0.4582	1.829
0.432	2.955	-1.56	0.8838	-0.4585	1.821
0.433	2.954	-1.566	0.8838	-0.4589	1.813
0.434	2.953	-1.573	0.8837	-0.4592	1.804
0.435	2.951	-1.58	0.8836	-0.4595	1.795
0.436	2.95	-1.587	0.8833	-0.4598	1.787
0.437	2.948	-1.593	0.8829	-0.4601	1.778
0.438	2.947	-1.6	0.8823	-0.4604	1.769
0.439	2.945	-1.607	0.8817	-0.4607	1.759
0.440	2.944	-1.614	0.8809	-0.461	1.75
0.441	2.942	-1.62	0.88	-0.4612	1.741
0.442	2.941	-1.627	0.879	-0.4615	1.731
0.443	2.939	-1.634	0.8778	-0.4618	1.721
0.444	2.938	-1.641	0.8765	-0.462	1.711
0.445	2.936	-1.648	0.8751	-0.4623	1.701
0.446	2.935	-1.654	0.8736	-0.4626	1.691
0.447	2.933	-1.661	0.8719	-0.4628	1.681
0.448	2.931	-1.668	0.8701	-0.463	1.67
0.449	2.93	-1.675	0.8681	-0.4633	1.66
0.450	2.928	-1.682	0.866	-0.4635	1.649
0.451	2.926	-1.688	0.8622	-0.4637	1.637
0.452	2.925	-1.695	0.8582	-0.464	1.624
0.453	2.923	-1.702	0.8541	-0.4642	1.611
0.454	2.921	-1.709	0.8499	-0.4644	1.598
0.455	2.92	-1.716	0.8455	-0.4646	1.585
0.456	2.918	-1.722	0.8411	-0.4648	1.572
0.457	2.916	-1.729	0.8365	-0.465	1.559
0.458	2.915	-1.736	0.8317	-0.4651	1.545
0.459	2.913	-1.743	0.8269	-0.4653	1.532
0.460	2.911	-1.749	0.822	-0.4655	1.518
0.461	2.909	-1.756	0.8169	-0.4657	1.504
0.462	2.908	-1.763	0.8118	-0.4658	1.491
0.463	2.906	-1.77	0.8065	-0.466	1.477
0.464	2.904	-1.776	0.8011	-0.4661	1.463
0.465	2.902	-1.783	0.7957	-0.4663	1.448
0.466	2.9	-1.79	0.7901	-0.4664	1.434
0.467	2.898	-1.796	0.7844	-0.4665	1.42
0.468	2.896	-1.803	0.7786	-0.4666	1.405
0.469	2.895	-1.81	0.7727	-0.4668	1.391
0.470	2.893	-1.816	0.7668	-0.4669	1.376
0.471	2.891	-1.823	0.7607	-0.467	1.362
0.472	2.889	-1.83	0.7545	-0.4671	1.347
0.473	2.887	-1.836	0.7482	-0.4672	1.332
0.474	2.885	-1.843	0.7419	-0.4672	1.317
0.475	2.883	-1.849	0.7354	-0.4673	1.302
0.476	2.881	-1.856	0.7289	-0.4674	1.287
0.477	2.879	-1.862	0.7222	-0.4674	1.272
0.478	2.877	-1.869	0.7155	-0.4675	1.257
0.479	2.875	-1.875	0.7087	-0.4676	1.241
0.480	2.873	-1.881	0.7018	-0.4676	1.226
0.481	2.871	-1.888	0.6949	-0.4676	1.211
0.482	2.869	-1.894	0.6878	-0.4677	1.195
0.483	2.867	-1.9	0.6807	-0.4677	1.18
0.484	2.865	-1.906	0.6735	-0.4677	1.164
0.485	2.862	-1.912	0.6662	-0.4677	1.149
0.486	2.86	-1.919	0.6588	-0.4677	1.133
0.487	2.858	-1.925	0.6514	-0.4677	1.117
0.488	2.856	-1.931	0.6439	-0.4677	1.102
0.489	2.854	-1.937	0.6363	-0.4677	1.086
0.490	2.852	-1.942	0.6286	-0.4676	1.07
0.491	2.85	-1.948	0.6209	-0.4676	1.055
0.492	2.847	-1.954	0.6131	-0.4676	1.039
0.493	2.845	-1.96	0.6053	-0.4675	1.023
0.494	2.843	-1.965	0.5974	-0.4675	1.007
0.495	2.841	-1.971	0.5894	-0.4674	0.9915
0.496	2.838	-1.977	0.5813	-0.4673	0.9757
0.497	2.836	-1.982	0.5733	-0.4673	0.9599
0.498	2.834	-1.987	0.5651	-0.4672	0.9442
0.499	2.831	-1.993	0.5569	-0.4671	0.9284
0.500	2.829	-1.998	0.5486	-0.467	0.9127
0.501	2.827	-2.003	0.5414	-0.4669	0.8981
0.502	2.824	-2.008	0.5341	-0.4668	0.8834
0.503	2.822	-2.013	0.5266	-0.4666	0.8687
0.504	2.82	-2.018	0.519	-0.4665	0.8539
0.505	2.817	-2.023	0.5112	-0.4664	0.839
0.506	2.815	-2.028	0.5033	-0.4662	0.8241
0.507	2.812	-2.032	0.4952	-0.4661	0.8092
0.508	2.81	-2.037	0.487	-0.4659	0.7942
0.509	2.807	-2.041	0.4788	-0.4657	0.7792
0.510	2.805	-2.045	0.4704	-0.4656	0.7642
0.511	2.802	-2.05	0.4618	-0.4654	0.7492
0.512	2.8	-2.054	0.4532	-0.4652	0.7342
0.513	2.797	-2.058	0.4445	-0.465	0.7192
0.514	2.795	-2.062	0.4357	-0.4648	0.7042
0.515	2.792	-2.065	0.4268	-0.4646	0.6893
0.516	2.79	-2.069	0.4179	-0.4643	0.6744
0.517	2.787	-2.072	0.4088	-0.4641	0.6595
0.518	2.784	-2.076	0.3997	-0.4639	0.6448
0.519	2.782	-2.079	0.3905	-0.4636	0.63
0.520	2.779	-2.082	0.3813	-0.4634	0.6154
0.521	2.777	-2.085	0.372	-0.4631	0.6008
0.522	2.774	-2.087	0.3627	-0.4628	0.5864
0.523	2.771	-2.09	0.3533	-0.4625	0.572
0.524	2.769	-2.092	0.3439	-0.4622	0.5578
0.525	2.766	-2.095	0.3344	-0.4619	0.5437
0.526	2.763	-2.097	0.3249	-0.4616	0.5297
0.527	2.76	-2.099	0.3154	-0.4613	0.5159
0.528	2.758	-2.1	0.3059	-0.461	0.5022
0.529	2.755	-2.102	0.2964	-0.4607	0.4887
0.530	2.752	-2.103	0.2869	-0.4603	0.4753
0.531	2.749	-2.104	0.2774	-0.46	0.4621
0.532	2.746	-2.105	0.2678	-0.4596	0.4492
0.533	2.744	-2.106	0.2583	-0.4593	0.4364
0.534	2.741	-2.107	0.2488	-0.4589	0.4239
0.535	2.738	-2.107	0.2394	-0.4585	0.4115
0.536	2.735	-2.107	0.2299	-0.4581	0.3994
0.537	2.732	-2.107	0.2205	-0.4577	0.3876
0.538	2.729	-2.107	0.2112	-0.4573	0.376
0.539	2.726	-2.106	0.2019	-0.4569	0.3646
0.540	2.723	-2.106	0.1926	-0.4565	0.3536
0.541	2.72	-2.105	0.1834	-0.4561	0.3428
0.542	2.717	-2.103	0.1742	-0.4556	0.3323
0.543	2.714	-2.102	0.1652	-0.4552	0.3221
0.544	2.711	-2.1	0.1561	-0.4547	0.3123
0.545	2.708	-2.098	0.1472	-0.4543	0.3027
0.546	2.705	-2.096	0.1384	-0.4538	0.2935
0.547	2.702	-2.094	0.1296	-0.4533	0.2846
0.548	2.699	-2.091	0.1209	-0.4528	0.2761
0.549	2.696	-2.088	0.1124	-0.4523	0.268
0.550	2.693	-2.085	0.1039	-0.4518	0.2602
0.551	2.69	-2.081	0.09568	-0.4513	0.2529
0.552	2.686	-2.077	0.08753	-0.4508	0.246
0.553	2.683	-2.073	0.07946	-0.4502	0.2394
0.554	2.68	-2.069	0.0715	-0.4497	0.2333
0.555	2.677	-2.064	0.06364	-0.4492	0.2275
0.556	2.674	-2.059	0.0559	-0.4486	0.2221
0.557	2.67	-2.053	0.04828	-0.448	0.2172
0.558	2.667	-2.048	0.04081	-0.4475	0.2127
0.559	2.664	-2.042	0.03348	-0.4469	0.2087
0.560	2.661	-2.035	0.0263	-0.4463	0.2051
0.561	2.657	-2.029	0.01929	-0.4457	0.202
0.562	2.654	-2.022	0.01246	-0.4451	0.1993
0.563	2.651	-2.015	0.005808	-0.4445	0.1972
0.564	2.647	-2.007	-0.000647	-0.4439	0.1956
0.565	2.644	-1.999	-0.006898	-0.4433	0.1946
0.566	2.64	-1.991	-0.01293	-0.4426	0.194
0.567	2.637	-1.982	-0.01875	-0.442	0.194
0.568	2.634	-1.973	-0.02433	-0.4413	0.1946
0.569	2.63	-1.964	-0.02967	-0.4407	0.1958
0.570	2.627	-1.954	-0.03475	-0.44	0.1975
0.571	2.623	-1.944	-0.03963	-0.4393	0.1998
0.572	2.62	-1.934	-0.04424	-0.4387	0.2027
0.573	2.616	-1.923	-0.04855	-0.438	0.2062
0.574	2.613	-1.912	-0.05257	-0.4373	0.2103
0.575	2.609	-1.901	-0.05627	-0.4366	0.2151
0.576	2.605	-1.889	-0.05965	-0.4359	0.2206
0.577	2.602	-1.877	-0.06268	-0.4352	0.2267
0.578	2.598	-1.865	-0.06536	-0.4344	0.2335
0.579	2.595	-1.852	-0.06767	-0.4337	0.2411
0.580	2.591	-1.839	-0.06961	-0.433	0.2493
0.581	2.587	-1.826	-0.07123	-0.4322	0.2581
0.582	2.584	-1.812	-0.07243	-0.4315	0.2677
0.583	2.58	-1.798	-0.07321	-0.4308	0.2781
0.584	2.576	-1.784	-0.07354	-0.43	0.289
0.585	2.573	-1.767	-0.07341	-0.4292	0.303
0.586	2.569	-1.753	-0.0728	-0.4285	0.315
0.587	2.565	-1.739	-0.0717	-0.4277	0.327
0.588	2.561	-1.723	-0.07008	-0.4269	0.3415
0.589	2.558	-1.707	-0.06792	-0.4261	0.3566
0.590	2.554	-1.691	-0.06522	-0.4254	0.3725
0.591	2.55	-1.674	-0.06203	-0.4246	0.3892
0.592	2.546	-1.657	-0.05825	-0.4238	0.4067
0.593	2.542	-1.64	-0.05387	-0.423	0.4251
0.594	2.538	-1.623	-0.04884	-0.4222	0.4444
0.595	2.534	-1.605	-0.04316	-0.4214	0.4645
0.596	2.53	-1.588	-0.03679	-0.4206	0.4856
0.597	2.527	-1.57	-0.02972	-0.4198	0.5076
0.598	2.523	-1.551	-0.02192	-0.4189	0.5305
0.599	2.519	-1.533	-0.01338	-0.4181	0.5543
0.600	2.515	-1.514	-0.004057	-0.4173	0.5791
0.601	2.511	-1.495	0.006005	-0.4165	0.6047
0.602	2.507	-1.477	0.01689	-0.4157	0.6313
0.603	2.503	-1.458	0.02862	-0.4148	0.6589
0.604	2.499	-1.438	0.04122	-0.414	0.6874
0.605	2.495	-1.419	0.05473	-0.4132	0.7169
0.606	2.49	-1.4	0.06916	-0.4123	0.7474
0.607	2.486	-1.381	0.08454	-0.4115	0.7789
0.608	2.482	-1.361	0.1009	-0.4107	0.8113
0.609	2.478	-1.342	0.1183	-0.4098	0.8448
0.610	2.474	-1.323	0.1367	-0.409	0.8792
0.611	2.47	-1.303	0.1563	-0.4081	0.9148
0.612	2.466	-1.284	0.1771	-0.4073	0.9514
0.613	2.462	-1.265	0.1989	-0.4065	0.9889
0.614	2.457	-1.246	0.2218	-0.4056	1.027
0.615	2.453	-1.228	0.2458	-0.4048	1.067
0.616	2.449	-1.209	0.2709	-0.4039	1.107
0.617	2.445	-1.191	0.2972	-0.403	1.148
0.618	2.441	-1.173	0.3246	-0.4022	1.19
0.619	2.436	-1.155	0.3532	-0.4013	1.233
0.620	2.432	-1.138	0.3829	-0.4004	1.277
0.621	2.428	-1.121	0.4154	-0.3995	1.322
0.622	2.424	-1.105	0.449	-0.3987	1.369
0.623	2.419	-1.089	0.4836	-0.3977	1.416
0.624	2.415	-1.074	0.5191	-0.3968	1.463
0.625	2.411	-1.06	0.5555	-0.3959	1.511
0.626	2.407	-1.046	0.5927	-0.3949	1.558
0.627	2.402	-1.033	0.6305	-0.3939	1.606
0.628	2.398	-1.021	0.669	-0.3929	1.653
0.629	2.394	-1.01	0.7079	-0.3919	1.7
0.630	2.39	-0.9998	0.7473	-0.3908	1.747
0.631	2.386	-0.9907	0.7853	-0.3896	1.791
0.632	2.381	-0.9828	0.8256	-0.3885	1.836
0.633	2.377	-0.9762	0.8675	-0.3872	1.881
0.634	2.373	-0.971	0.9103	-0.3859	1.926
0.635	2.369	-0.9673	0.9533	-0.3845	1.97
0.636	2.365	-0.9653	0.9959	-0.3829	2.012
0.637	2.361	-0.9649	1.037	-0.3813	2.052
0.638	2.356	-0.9665	1.077	-0.3795	2.087
0.639	2.352	-0.97	1.114	-0.3776	2.118
0.640	2.348	-0.9758	1.147	-0.3755	2.144
0.641	2.344	-0.9838	1.177	-0.3732	2.164
0.642	2.341	-0.9944	1.202	-0.3707	2.177
0.643	2.337	-1.008	1.221	-0.3679	2.182
0.644	2.333	-1.024	1.233	-0.3648	2.178
0.645	2.329	-1.043	1.237	-0.3613	2.162
0.646	2.325	-1.065	1.231	-0.3574	2.134
0.647	2.322	-1.091	1.213	-0.3531	2.09
0.648	2.318	-1.12	1.181	-0.3483	2.031
0.649	2.315	-1.153	1.133	-0.343	1.952
0.650	2.311	-1.189	1.067	-0.337	1.852
0.651	2.308	-1.229	0.9798	-0.3303	1.728
0.652	2.305	-1.272	0.8689	-0.3228	1.579
0.653	2.301	-1.317	0.7313	-0.3145	1.401
0.654	2.298	-1.364	0.5645	-0.3053	1.193
0.655	2.295	-1.411	0.3657	-0.2951	0.9547
0.656	2.292	-1.455	0.1327	-0.2839	0.6856
0.657	2.289	-1.492	-0.1363	-0.2716	0.3884
0.658	2.285	-1.517	-0.442	-0.2582	0.06806
0.659	2.282	-1.52	-0.7841	-0.2437	-0.2663
0.660	2.278	-1.49	-1.16	-0.2281	-0.6002
0.661	2.275	-1.409	-1.567	-0.2115	-0.9121
0.662	2.271	-1.254	-1.995	-0.1939	-1.172
0.663	2.267	-0.9976	-2.437	-0.1756	-1.343
0.664	2.263	-0.6116	-2.877	-0.1565	-1.383
0.665	2.258	-0.07393	-3.3	-0.137	-1.252
0.666	2.254	0.6175	-3.686	-0.1173	-0.9317
0.667	2.249	1.43	-4.018	-0.09749	-0.4368
0.668	2.244	2.293	-4.284	-0.07791	0.1746
0.669	2.239	3.114	-4.477	-0.05877	0.8173
0.670	2.233	3.812	-4.597	-0.04028	1.408
0.671	2.227	4.341	-4.654	-0.02263	1.891
0.672	2.221	4.694	-4.658	-0.005958	2.25
0.673	2.214	4.893	-4.621	0.00961	2.495
0.674	2.207	4.974	-4.555	0.024	2.65
0.675	2.2	4.973	-4.468	0.03718	2.742
0.676	2.193	4.917	-4.368	0.04915	2.791
0.677	2.185	4.83	-4.261	0.05994	2.814
0.678	2.178	4.725	-4.151	0.06959	2.822
0.679	2.17	4.614	-4.04	0.07818	2.821
0.680	2.162	4.501	-3.932	0.08579	2.817
0.681	2.154	4.391	-3.826	0.09251	2.812
0.682	2.147	4.286	-3.725	0.09844	2.806
0.683	2.139	4.188	-3.63	0.1037	2.801
0.684	2.131	4.095	-3.539	0.1083	2.796
0.685	2.123	4.01	-3.454	0.1124	2.792
0.686	2.116	3.931	-3.374	0.116	2.789
0.687	2.108	3.859	-3.3	0.1193	2.786
0.688	2.1	3.792	-3.23	0.1223	2.783
0.689	2.092	3.73	-3.166	0.125	2.781
0.690	2.084	3.673	-3.106	0.1276	2.779
0.691	2.077	3.621	-3.051	0.1299	2.777
0.692	2.069	3.573	-2.999	0.1322	2.775
0.693	2.061	3.529	-2.951	0.1344	2.773
0.694	2.054	3.488	-2.907	0.1366	2.771
0.695	2.046	3.451	-2.866	0.1387	2.769
0.696	2.039	3.416	-2.828	0.1409	2.767
0.697	2.031	3.383	-2.793	0.143	2.765
0.698	2.024	3.353	-2.76	0.1452	2.763
0.699	2.016	3.326	-2.729	0.1475	2.76
0.700	2.009	3.3	-2.701	0.1498	2.758
0.701	2.001	3.276	-2.674	0.1522	2.755
0.702	1.994	3.253	-2.65	0.1547	2.752
0.703	1.986	3.232	-2.627	0.1572	2.749
0.704	1.979	3.212	-2.605	0.1599	2.746
0.705	1.971	3.194	-2.585	0.1626	2.743
0.706	1.964	3.177	-2.566	0.1655	2.74
0.707	1.957	3.16	-2.549	0.1684	2.737
0.708	1.949	3.145	-2.532	0.1715	2.734
0.709	1.942	3.131	-2.516	0.1746	2.731
0.710	1.934	3.117	-2.5	0.1779	2.729
0.711	1.927	3.104	-2.486	0.1813	2.726
0.712	1.919	3.092	-2.473	0.1848	2.723
0.713	1.912	3.08	-2.46	0.1884	2.72
0.714	1.904	3.069	-2.448	0.1921	2.717
0.715	1.897	3.058	-2.436	0.1959	2.714
0.716	1.889	3.048	-2.426	0.1998	2.711
0.717	1.882	3.038	-2.416	0.2038	2.708
0.718	1.874	3.028	-2.406	0.208	2.704
0.719	1.866	3.019	-2.397	0.2122	2.701
0.720	1.859	3.01	-2.388	0.2166	2.698
0.721	1.851	3.002	-2.379	0.221	2.695
0.722	1.843	2.994	-2.371	0.2256	2.692
0.723	1.836	2.986	-2.363	0.2303	2.689
0.724	1.828	2.978	-2.355	0.235	2.686
0.725	1.82	2.97	-2.348	0.2399	2.683
0.726	1.812	2.963	-2.341	0.2449	2.68
0.727	1.805	2.956	-2.334	0.25	2.677
0.728	1.797	2.949	-2.327	0.2552	2.674
0.729	1.789	2.942	-2.321	0.2605	2.67
0.730	1.781	2.935	-2.314	0.2659	2.667
0.731	1.773	2.928	-2.308	0.2714	2.664
0.732	1.765	2.921	-2.302	0.277	2.662
0.733	1.757	2.915	-2.296	0.2827	2.659
0.734	1.749	2.908	-2.29	0.2885	2.656
0.735	1.741	2.902	-2.284	0.2944	2.653
0.736	1.733	2.896	-2.279	0.3004	2.65
0.737	1.725	2.889	-2.273	0.3065	2.647
0.738	1.717	2.883	-2.268	0.3127	2.644
0.739	1.708	2.877	-2.263	0.319	2.641
0.740	1.7	2.87	-2.258	0.3254	2.638
0.741	1.692	2.864	-2.253	0.3319	2.635
0.742	1.684	2.858	-2.248	0.3385	2.633
0.743	1.675	2.852	-2.243	0.3452	2.63
0.744	1.667	2.846	-2.238	0.352	2.627
0.745	1.658	2.84	-2.233	0.3589	2.624
0.746	1.65	2.834	-2.228	0.366	2.621
0.747	1.641	2.827	-2.223	0.3731	2.619
0.748	1.633	2.821	-2.218	0.3803	2.616
0.749	1.624	2.815	-2.214	0.3876	2.613
0.750	1.616	2.809	-2.209	0.395	2.611
0.751	1.607	2.803	-2.204	0.4026	2.608
0.752	1.598	2.797	-2.2	0.4102	2.606
0.753	1.59	2.79	-2.195	0.4179	2.603
0.754	1.581	2.784	-2.191	0.4258	2.6
0.755	1.572	2.778	-2.186	0.4337	2.597
0.756	1.563	2.772	-2.182	0.4418	2.595
0.757	1.554	2.766	-2.177	0.4499	2.592
0.758	1.545	2.759	-2.173	0.4582	2.59
0.759	1.536	2.753	-2.169	0.4665	2.587
0.760	1.527	2.747	-2.164	0.475	2.584
0.761	1.518	2.741	-2.16	0.4836	2.582
0.762	1.509	2.734	-2.156	0.4923	2.579
0.763	1.5	2.728	-2.152	0.5011	2.577
0.764	1.49	2.721	-2.147	0.51	2.574
0.765	1.481	2.715	-2.143	0.5191	2.572
0.766	1.472	2.709	-2.139	0.5282	2.57
0.767	1.462	2.702	-2.135	0.5375	2.567
0.768	1.453	2.696	-2.13	0.5469	2.565
0.769	1.443	2.689	-2.126	0.5564	2.563
0.770	1.434	2.683	-2.122	0.566	2.561
0.771	1.424	2.676	-2.118	0.5757	2.558
0.772	1.415	2.67	-2.113	0.5855	2.556
0.773	1.405	2.663	-2.109	0.5955	2.554
0.774	1.395	2.657	-2.105	0.6056	2.552
0.775	1.385	2.65	-2.1	0.6158	2.551
0.776	1.375	2.643	-2.096	0.6261	2.549
0.777	1.365	2.637	-2.092	0.6366	2.547
0.778	1.355	2.63	-2.087	0.6472	2.546
0.779	1.345	2.623	-2.083	0.6579	2.544
0.780	1.335	2.617	-2.078	0.6687	2.543
0.781	1.325	2.61	-2.074	0.6797	2.541
0.782	1.315	2.603	-2.069	0.6908	2.54
0.783	1.305	2.597	-2.064	0.7021	2.539
0.784	1.295	2.59	-2.06	0.7134	2.538
0.785	1.284	2.583	-2.055	0.7249	2.537
0.786	1.274	2.576	-2.05	0.7366	2.536
0.787	1.263	2.569	-2.045	0.7484	2.536
0.788	1.253	2.563	-2.04	0.7603	2.535
0.789	1.242	2.556	-2.035	0.7724	2.535
0.790	1.231	2.549	-2.03	0.7846	2.534
0.791	1.221	2.542	-2.025	0.7969	2.534
0.792	1.21	2.535	-2.02	0.8094	2.534
0.793	1.199	2.528	-2.015	0.8221	2.535
0.794	1.188	2.521	-2.009	0.8349	2.535
0.795	1.177	2.514	-2.004	0.8479	2.535
0.796	1.166	2.508	-1.999	0.861	2.536
0.797	1.155	2.501	-1.993	0.8743	2.537
0.798	1.144	2.494	-1.987	0.8877	2.538
0.799	1.133	2.487	-1.981	0.9013	2.539
0.800	1.121	2.48	-1.976	0.915	2.541
0.801	1.11	2.473	-1.971	0.9289	2.541
0.802	1.098	2.466	-1.966	0.943	2.542
0.803	1.087	2.459	-1.961	0.9573	2.543
0.804	1.075	2.452	-1.956	0.9717	2.543
0.805	1.064	2.445	-1.951	0.9863	2.544
0.806	1.052	2.438	-1.945	1.001	2.546
0.807	1.04	2.431	-1.94	1.016	2.547
0.808	1.028	2.424	-1.935	1.031	2.548
0.809	1.016	2.417	-1.93	1.047	2.55
0.810	1.004	2.41	-1.925	1.062	2.551
0.811	0.9923	2.403	-1.92	1.078	2.553
0.812	0.9801	2.396	-1.914	1.094	2.555
0.813	0.9679	2.389	-1.909	1.11	2.557
0.814	0.9556	2.382	-1.904	1.126	2.559
0.815	0.9432	2.375	-1.899	1.143	2.562
0.816	0.9307	2.368	-1.893	1.159	2.564
0.817	0.9181	2.36	-1.888	1.176	2.567
0.818	0.9055	2.353	-1.882	1.193	2.57
0.819	0.8928	2.346	-1.877	1.211	2.573
0.820	0.88	2.339	-1.872	1.228	2.576
0.821	0.8671	2.332	-1.866	1.246	2.579
0.822	0.8541	2.325	-1.86	1.264	2.583
0.823	0.841	2.318	-1.855	1.282	2.586
0.824	0.8279	2.311	-1.849	1.3	2.59
0.825	0.8147	2.304	-1.844	1.319	2.594
0.826	0.8013	2.297	-1.838	1.338	2.598
0.827	0.7879	2.29	-1.832	1.357	2.603
0.828	0.7744	2.283	-1.826	1.377	2.607
0.829	0.7608	2.276	-1.821	1.396	2.612
0.830	0.7471	2.269	-1.815	1.416	2.617
0.831	0.7334	2.262	-1.809	1.436	2.622
0.832	0.7195	2.255	-1.803	1.457	2.628
0.833	0.7055	2.248	-1.797	1.477	2.633
0.834	0.6915	2.241	-1.791	1.498	2.639
0.835	0.6773	2.233	-1.785	1.52	2.645
0.836	0.663	2.226	-1.779	1.541	2.652
0.837	0.6486	2.219	-1.773	1.563	2.658
0.838	0.6342	2.212	-1.767	1.585	2.665
0.839	0.6196	2.205	-1.76	1.607	2.672
0.840	0.6049	2.198	-1.754	1.63	2.679
0.841	0.5901	2.191	-1.748	1.653	2.687
0.842	0.5752	2.184	-1.741	1.676	2.694
0.843	0.5602	2.177	-1.735	1.7	2.702
0.844	0.5451	2.17	-1.729	1.724	2.711
0.845	0.5299	2.163	-1.722	1.748	2.719
0.846	0.5146	2.156	-1.715	1.773	2.728
0.847	0.4991	2.149	-1.709	1.798	2.737
0.848	0.4836	2.142	-1.702	1.823	2.746
0.849	0.4679	2.135	-1.695	1.849	2.756
0.850	0.4521	2.128	-1.689	1.875	2.766
0.851	0.4361	2.121	-1.682	1.901	2.776
0.852	0.4201	2.114	-1.676	1.928	2.786
0.853	0.4039	2.107	-1.669	1.955	2.796
0.854	0.3876	2.1	-1.663	1.982	2.807
0.855	0.3712	2.093	-1.656	2.01	2.818
0.856	0.3547	2.086	-1.65	2.038	2.829
0.857	0.338	2.079	-1.643	2.067	2.841
0.858	0.3212	2.072	-1.636	2.096	2.853
0.859	0.3042	2.065	-1.629	2.126	2.866
0.860	0.2871	2.058	-1.622	2.156	2.879
0.861	0.2699	2.051	-1.615	2.186	2.892
0.862	0.2525	2.044	-1.608	2.217	2.905
0.863	0.235	2.037	-1.601	2.248	2.919
0.864	0.2174	2.03	-1.594	2.28	2.934
0.865	0.1996	2.023	-1.586	2.313	2.949
0.866	0.1816	2.016	-1.579	2.345	2.964
0.867	0.1635	2.009	-1.572	2.379	2.98
0.868	0.1453	2.002	-1.564	2.412	2.996
0.869	0.1268	1.995	-1.557	2.447	3.012
0.870	0.1083	1.988	-1.549	2.482	3.029
0.871	0.08955	1.981	-1.541	2.517	3.047
0.872	0.07066	1.974	-1.533	2.553	3.065
0.873	0.05161	1.967	-1.525	2.59	3.083
0.874	0.03238	1.96	-1.517	2.627	3.102
0.875	0.01299	1.953	-1.509	2.664	3.122
0.876	-0.00658	1.946	-1.501	2.703	3.142
0.877	-0.02633	1.94	-1.493	2.742	3.162
0.878	-0.04625	1.933	-1.484	2.781	3.184
0.879	-0.06636	1.926	-1.476	2.822	3.205
0.880	-0.08665	1.919	-1.467	2.863	3.228
0.881	-0.1071	1.912	-1.458	2.904	3.251
0.882	-0.1278	1.905	-1.449	2.947	3.274
0.883	-0.1487	1.898	-1.441	2.99	3.298
0.884	-0.1697	1.891	-1.432	3.033	3.323
0.885	-0.191	1.884	-1.422	3.078	3.349
0.886	-0.2124	1.877	-1.413	3.123	3.375
0.887	-0.2341	1.87	-1.404	3.169	3.402
0.888	-0.256	1.863	-1.394	3.216	3.429
0.889	-0.2781	1.856	-1.385	3.264	3.457
0.890	-0.3004	1.849	-1.375	3.313	3.486
0.891	-0.323	1.842	-1.365	3.362	3.516
0.892	-0.3457	1.835	-1.355	3.412	3.547
0.893	-0.3687	1.829	-1.345	3.464	3.578
0.894	-0.3919	1.822	-1.335	3.516	3.611
0.895	-0.4154	1.815	-1.325	3.569	3.644
0.896	-0.4391	1.808	-1.314	3.624	3.678
0.897	-0.4631	1.801	-1.304	3.679	3.713
0.898	-0.4873	1.794	-1.293	3.735	3.748
0.899	-0.5118	1.787	-1.282	3.792	3.785
0.900	-0.5365	1.78	-1.271	3.851	3.823
0.901	-0.5615	1.773	-1.26	3.911	3.862
0.902	-0.5868	1.766	-1.249	3.971	3.901
0.903	-0.6123	1.759	-1.238	4.033	3.942
0.904	-0.6381	1.752	-1.226	4.097	3.984
0.905	-0.6643	1.745	-1.215	4.161	4.027
0.906	-0.6907	1.738	-1.203	4.227	4.072
0.907	-0.7174	1.731	-1.191	4.294	4.117
0.908	-0.7444	1.724	-1.179	4.363	4.164
0.909	-0.7717	1.717	-1.167	4.433	4.212
0.910	-0.7994	1.71	-1.154	4.505	4.261
0.911	-0.8273	1.703	-1.142	4.578	4.312
0.912	-0.8556	1.696	-1.129	4.652	4.364
0.913	-0.8843	1.689	-1.117	4.729	4.417
0.914	-0.9133	1.682	-1.104	4.807	4.472
0.915	-0.9426	1.675	-1.09	4.887	4.529
0.916	-0.9723	1.668	-1.077	4.968	4.587
0.917	-1.002	1.661	-1.064	5.051	4.646
0.918	-1.033	1.654	-1.05	5.137	4.708
0.919	-1.064	1.647	-1.036	5.224	4.771
0.920	-1.095	1.64	-1.023	5.313	4.836
0.921	-1.126	1.633	-1.008	5.405	4.903
0.922	-1.158	1.626	-0.9942	5.498	4.971
0.923	-1.191	1.619	-0.9798	5.594	5.042
0.924	-1.224	1.612	-0.9652	5.693	5.115
0.925	-1.257	1.604	-0.9505	5.793	5.19
0.926	-1.291	1.597	-0.9356	5.897	5.267
0.927	-1.325	1.59	-0.9205	6.003	5.347
0.928	-1.36	1.583	-0.9052	6.111	5.429
0.929	-1.395	1.576	-0.8897	6.223	5.514
0.930	-1.431	1.569	-0.8741	6.337	5.601
0.931	-1.467	1.561	-0.8583	6.454	5.691
0.932	-1.504	1.554	-0.8423	6.575	5.783
0.933	-1.541	1.547	-0.8261	6.699	5.879
0.934	-1.579	1.54	-0.8097	6.826	5.978
0.935	-1.617	1.533	-0.7931	6.957	6.08
0.936	-1.656	1.525	-0.7764	7.092	6.185
0.937	-1.695	1.518	-0.7594	7.23	6.294
0.938	-1.735	1.511	-0.7423	7.373	6.406
0.939	-1.776	1.503	-0.7249	7.52	6.522
0.940	-1.817	1.496	-0.7074	7.671	6.642
0.941	-1.86	1.489	-0.6897	7.827	6.767
0.942	-1.902	1.481	-0.6718	7.988	6.895
0.943	-1.946	1.474	-0.6536	8.154	7.028
0.944	-1.99	1.467	-0.6353	8.325	7.166
0.945	-2.034	1.459	-0.6168	8.501	7.309
0.946	-2.08	1.452	-0.598	8.684	7.458
0.947	-2.126	1.444	-0.5791	8.873	7.612
0.948	-2.174	1.437	-0.5599	9.068	7.771
0.949	-2.222	1.429	-0.5405	9.27	7.937
0.950	-2.27	1.422	-0.521	9.479	8.11
0.951	-2.32	1.414	-0.5012	9.696	8.289
0.952	-2.371	1.407	-0.4811	9.921	8.476
0.953	-2.422	1.399	-0.4609	10.15	8.67
0.954	-2.475	1.391	-0.4405	10.4	8.872
0.955	-2.528	1.384	-0.4198	10.65	9.083
0.956	-2.583	1.376	-0.3989	10.91	9.304
0.957	-2.638	1.368	-0.3778	11.18	9.534
0.958	-2.695	1.361	-0.3564	11.47	9.774
0.959	-2.753	1.353	-0.3349	11.76	10.03
0.960	-2.812	1.345	-0.3131	12.07	10.29
0.961	-2.872	1.337	-0.2911	12.39	10.57
0.962	-2.934	1.329	-0.2688	12.73	10.85
0.963	-2.997	1.321	-0.2463	13.08	11.16
0.964	-3.062	1.313	-0.2236	13.45	11.48
0.965	-3.127	1.305	-0.2006	13.84	11.82
0.966	-3.195	1.297	-0.1774	14.25	12.17
0.967	-3.264	1.289	-0.154	14.68	12.55
0.968	-3.334	1.281	-0.1303	15.13	12.94
0.969	-3.407	1.273	-0.1064	15.6	13.36
0.970	-3.481	1.265	-0.08218	16.11	13.81
0.971	-3.558	1.257	-0.05776	16.64	14.29
0.972	-3.636	1.248	-0.0331	17.21	14.79
0.973	-3.717	1.24	-0.008182	17.81	15.33
0.974	-3.8	1.232	0.01698	18.46	15.91
0.975	-3.885	1.223	0.0424	19.14	16.52
0.976	-3.974	1.215	0.06808	19.88	17.19
0.977	-4.065	1.207	0.094	20.67	17.91
0.978	-4.159	1.198	0.1202	21.52	18.68
0.979	-4.257	1.189	0.1466	22.44	19.52
0.980	-4.358	1.181	0.1733	23.44	20.44
0.981	-4.463	1.172	0.2003	24.54	21.45
0.982	-4.573	1.163	0.2275	25.73	22.55
0.983	-4.687	1.155	0.255	27.05	23.77
0.984	-4.807	1.146	0.2828	28.51	25.13
0.985	-4.934	1.137	0.3108	30.14	26.66
0.986	-5.067	1.128	0.3391	31.98	28.38
0.987	-5.208	1.119	0.3676	34.06	30.34
0.988	-5.359	1.11	0.3965	36.45	32.6
0.989	-5.521	1.101	0.4256	39.22	35.23
0.990	-5.695	1.091	0.455	42.5	38.35

==> anc/Fig5a_etap_e_y <==
# interpolated data points used to plot Fig. 5a											
# x | y = 0   0.1   0.2   0.3   0.4   0.5   0.6   0.7   0.8   0.9   0.99											
#											
1.1395931423301054e-6	34.16										
0.000002	-1.495	-1.529	-1.532	-1.507	-1.469	-1.455	-1.6				
0.000003	-1.254	-1.307	-1.33	-1.323	-1.299	-1.279	-1.314	-1.507			
0.000004	-1.025	-1.091	-1.127	-1.133	-1.121	-1.112	-1.145	-1.276	-1.844		
0.000005	-0.8389	-0.9134	-0.9596	-0.9765	-0.975	-0.975	-1.014	-1.134	-1.547		
0.000006	-0.6841	-0.7659	-0.8205	-0.8459	-0.8531	-0.8615	-0.9069	-1.027	-1.392	-7.15	
0.000007	-0.5525	-0.6404	-0.702	-0.7347	-0.7494	-0.7653	-0.8175	-0.9409	-1.285	-2.983	
0.000008	-0.4383	-0.5315	-0.5992	-0.6382	-0.6595	-0.6821	-0.7407	-0.8682	-1.203	-2.541	
0.000009	-0.3377	-0.4354	-0.5085	-0.5531	-0.5802	-0.6089	-0.6734	-0.8056	-1.136	-2.315	
0.00001	-0.2478	-0.3495	-0.4274	-0.4771	-0.5094	-0.5436	-0.6136	-0.7506	-1.08	-2.169	
0.0001	1.659	1.487	1.304	1.143	0.9919	0.8297	0.6191	0.3261	-0.166	-1.19	-7
0.001	3.407	3.236	2.969	2.703	2.434	2.14	1.779	1.304	0.5746	-0.8111	-6.455
0.002	3.866	3.715	3.441	3.151	2.849	2.517	2.112	1.582	0.7776	-0.725	-6.686
0.005	4.38	4.261	4.001	3.693	3.355	2.977	2.517	1.915	1.011	-0.6463	-7.073
0.010	4.659	4.564	4.33	4.025	3.671	3.263	2.767	2.113	1.133	-0.6402	-7.438
0.011	4.687	4.596	4.366	4.062	3.707	3.296	2.795	2.134	1.143	-0.6453	-7.496
0.012	4.711	4.622	4.397	4.094	3.738	3.324	2.819	2.151	1.151	-0.6516	-7.55
0.013	4.731	4.644	4.422	4.122	3.764	3.348	2.839	2.166	1.157	-0.6589	-7.601
0.014	4.747	4.663	4.444	4.145	3.788	3.369	2.856	2.178	1.161	-0.667	-7.65
0.015	4.761	4.678	4.463	4.166	3.808	3.387	2.871	2.188	1.163	-0.6758	-7.697
0.016	4.772	4.691	4.479	4.183	3.825	3.403	2.884	2.196	1.164	-0.6853	-7.743
0.017	4.781	4.702	4.492	4.198	3.84	3.416	2.895	2.203	1.164	-0.6953	-7.787
0.018	4.788	4.711	4.504	4.211	3.853	3.428	2.903	2.208	1.162	-0.7057	-7.829
0.019	4.794	4.718	4.513	4.222	3.864	3.438	2.911	2.212	1.16	-0.7166	-7.871
0.020	4.798	4.723	4.521	4.232	3.874	3.446	2.917	2.215	1.157	-0.7279	-7.911
0.021	4.801	4.728	4.528	4.24	3.882	3.453	2.922	2.217	1.153	-0.7395	-7.95
0.022	4.804	4.731	4.533	4.246	3.889	3.459	2.926	2.217	1.149	-0.7514	-7.989
0.023	4.805	4.733	4.537	4.252	3.895	3.464	2.929	2.217	1.143	-0.7637	-8.026
0.024	4.805	4.734	4.54	4.256	3.899	3.468	2.931	2.216	1.138	-0.7762	-8.063
0.025	4.804	4.734	4.542	4.259	3.903	3.471	2.932	2.215	1.131	-0.7889	-8.099
0.026	4.803	4.734	4.543	4.262	3.906	3.473	2.932	2.213	1.124	-0.802	-8.135
0.027	4.801	4.733	4.543	4.263	3.908	3.474	2.932	2.21	1.117	-0.8152	-8.17
0.028	4.799	4.731	4.543	4.264	3.909	3.475	2.93	2.206	1.109	-0.8287	-8.204
0.029	4.795	4.728	4.542	4.264	3.91	3.475	2.929	2.202	1.101	-0.8425	-8.238
0.030	4.792	4.725	4.54	4.263	3.91	3.474	2.926	2.197	1.092	-0.8565	-8.272
0.031	4.787	4.722	4.538	4.262	3.909	3.473	2.924	2.192	1.083	-0.8708	-8.306
0.032	4.783	4.717	4.535	4.26	3.907	3.471	2.92	2.187	1.073	-0.8853	-8.339
0.033	4.777	4.713	4.531	4.257	3.905	3.468	2.916	2.18	1.063	-0.9001	-8.372
0.034	4.771	4.707	4.527	4.254	3.903	3.465	2.911	2.173	1.053	-0.9153	-8.404
0.035	4.765	4.702	4.522	4.25	3.899	3.461	2.906	2.166	1.042	-0.9307	-8.437
0.036	4.758	4.695	4.517	4.246	3.896	3.457	2.901	2.158	1.031	-0.9466	-8.47
0.037	4.751	4.688	4.511	4.24	3.891	3.452	2.894	2.149	1.019	-0.9629	-8.502
0.038	4.743	4.681	4.504	4.235	3.886	3.446	2.887	2.14	1.006	-0.9797	-8.535
0.039	4.734	4.672	4.497	4.228	3.88	3.439	2.88	2.13	0.9928	-0.997	-8.568
0.040	4.724	4.663	4.488	4.22	3.873	3.432	2.871	2.119	0.9788	-1.015	-8.601
0.041	4.714	4.653	4.479	4.212	3.865	3.424	2.862	2.107	0.9639	-1.034	-8.635
0.042	4.703	4.642	4.469	4.202	3.856	3.414	2.851	2.094	0.9478	-1.054	-8.67
0.043	4.69	4.629	4.457	4.191	3.846	3.403	2.839	2.08	0.9305	-1.075	-8.705
0.044	4.675	4.615	4.443	4.178	3.834	3.39	2.825	2.064	0.9114	-1.098	-8.742
0.045	4.658	4.599	4.427	4.163	3.82	3.375	2.81	2.045	0.89	-1.123	-8.781
0.046	4.638	4.578	4.408	4.144	3.802	3.356	2.79	2.023	0.865	-1.151	-8.823
0.047	4.612	4.553	4.383	4.119	3.778	3.332	2.765	1.995	0.8342	-1.185	-8.87
0.048	4.572	4.513	4.344	4.081	3.741	3.294	2.726	1.954	0.7902	-1.233	-8.931
0.049	4.497	4.438	4.27	4.007	3.669	3.22	2.652	1.877	0.7102	-1.316	-9.027
0.050	4.51	4.451	4.283	4.022	3.685	3.234	2.665	1.888	0.7183	-1.311	-9.035
0.051	4.523	4.465	4.297	4.036	3.701	3.249	2.68	1.898	0.7264	-1.307	-9.043
0.052	4.536	4.478	4.311	4.05	3.718	3.263	2.694	1.909	0.7341	-1.302	-9.051
0.053	4.548	4.49	4.324	4.063	3.738	3.276	2.708	1.919	0.7414	-1.298	-9.059
0.054	4.56	4.503	4.337	4.077	3.758	3.289	2.721	1.928	0.7483	-1.294	-9.067
0.055	4.572	4.515	4.349	4.089	3.762	3.302	2.735	1.937	0.7549	-1.291	-9.076
0.056	4.583	4.526	4.361	4.102	3.772	3.314	2.747	1.946	0.7612	-1.288	-9.085
0.057	4.595	4.538	4.373	4.114	3.783	3.326	2.76	1.954	0.7672	-1.285	-9.093
0.058	4.605	4.549	4.384	4.126	3.794	3.338	2.772	1.963	0.7728	-1.282	-9.102
0.059	4.616	4.56	4.396	4.138	3.805	3.35	2.784	1.97	0.7782	-1.28	-9.111
0.060	4.627	4.57	4.407	4.149	3.816	3.361	2.796	1.978	0.7834	-1.278	-9.12
0.061	4.637	4.581	4.418	4.161	3.826	3.372	2.808	1.985	0.7883	-1.276	-9.129
0.062	4.647	4.591	4.428	4.172	3.837	3.383	2.819	1.992	0.7929	-1.274	-9.138
0.063	4.657	4.601	4.439	4.182	3.847	3.393	2.83	1.999	0.7973	-1.272	-9.148
0.064	4.667	4.611	4.449	4.193	3.858	3.403	2.841	2.005	0.8015	-1.271	-9.157
0.065	4.676	4.621	4.459	4.203	3.868	3.413	2.852	2.012	0.8055	-1.27	-9.166
0.066	4.686	4.63	4.469	4.213	3.878	3.423	2.863	2.018	0.8092	-1.269	-9.176
0.067	4.695	4.64	4.478	4.223	3.887	3.433	2.873	2.023	0.8128	-1.268	-9.185
0.068	4.704	4.649	4.488	4.233	3.897	3.442	2.883	2.029	0.8161	-1.268	-9.195
0.069	4.713	4.658	4.497	4.243	3.906	3.451	2.893	2.034	0.8193	-1.267	-9.205
0.070	4.722	4.667	4.506	4.252	3.915	3.46	2.903	2.039	0.8222	-1.267	-9.214
0.071	4.73	4.675	4.515	4.261	3.925	3.469	2.913	2.044	0.825	-1.267	-9.224
0.072	4.739	4.684	4.524	4.27	3.933	3.478	2.922	2.049	0.8275	-1.267	-9.234
0.073	4.747	4.692	4.533	4.279	3.942	3.486	2.931	2.053	0.8299	-1.267	-9.244
0.074	4.755	4.7	4.541	4.288	3.95	3.494	2.94	2.058	0.832	-1.268	-9.254
0.075	4.763	4.708	4.549	4.296	3.959	3.502	2.948	2.061	0.8339	-1.268	-9.265
0.076	4.77	4.716	4.557	4.304	3.967	3.51	2.956	2.065	0.8354	-1.269	-9.275
0.077	4.777	4.723	4.564	4.312	3.974	3.517	2.964	2.068	0.8367	-1.27	-9.286
0.078	4.784	4.73	4.571	4.319	3.981	3.523	2.972	2.071	0.8376	-1.272	-9.296
0.079	4.791	4.737	4.578	4.326	3.988	3.53	2.979	2.074	0.8382	-1.274	-9.308
0.080	4.797	4.743	4.585	4.333	3.995	3.536	2.985	2.076	0.8384	-1.276	-9.319
0.081	4.802	4.748	4.591	4.339	4.001	3.541	2.991	2.077	0.838	-1.279	-9.331
0.082	4.807	4.753	4.596	4.344	4.006	3.546	2.996	2.078	0.8369	-1.282	-9.343
0.083	4.811	4.757	4.6	4.348	4.01	3.549	3	2.077	0.8346	-1.287	-9.357
0.084	4.81	4.757	4.599	4.348	4.009	3.548	3	2.072	0.8277	-1.296	-9.375
0.085	4.795	4.742	4.585	4.333	3.994	3.533	2.985	2.053	0.8066	-1.32	-9.407
0.086	4.824	4.771	4.614	4.363	4.024	3.562	3.014	2.078	0.8295	-1.299	-9.395
0.087	4.841	4.787	4.63	4.379	4.04	3.578	3.03	2.089	0.8395	-1.292	-9.396
0.088	4.851	4.798	4.641	4.39	4.051	3.588	3.04	2.096	0.844	-1.289	-9.403
0.089	4.861	4.808	4.652	4.401	4.061	3.598	3.05	2.101	0.8477	-1.288	-9.41
0.090	4.871	4.817	4.661	4.41	4.071	3.606	3.059	2.106	0.8508	-1.287	-9.418
0.091	4.88	4.826	4.67	4.42	4.08	3.615	3.067	2.11	0.8534	-1.287	-9.426
0.092	4.888	4.835	4.679	4.429	4.088	3.623	3.075	2.114	0.8557	-1.287	-9.434
0.093	4.897	4.844	4.688	4.437	4.097	3.631	3.083	2.118	0.8577	-1.287	-9.442
0.094	4.905	4.852	4.696	4.446	4.105	3.639	3.09	2.121	0.8595	-1.287	-9.451
0.095	4.913	4.86	4.704	4.454	4.113	3.646	3.097	2.125	0.8611	-1.288	-9.46
0.096	4.921	4.868	4.713	4.463	4.121	3.653	3.104	2.128	0.8625	-1.289	-9.469
0.097	4.929	4.876	4.721	4.471	4.129	3.661	3.111	2.13	0.8637	-1.29	-9.478
0.098	4.937	4.884	4.728	4.478	4.136	3.668	3.117	2.133	0.8648	-1.291	-9.487
0.099	4.944	4.891	4.736	4.486	4.144	3.674	3.123	2.136	0.8658	-1.292	-9.496
0.100	4.952	4.899	4.744	4.494	4.151	3.681	3.129	2.138	0.8667	-1.293	-9.505
0.101	4.958	4.905	4.75	4.5	4.157	3.686	3.133	2.139	0.8661	-1.296	-9.515
0.102	4.964	4.911	4.756	4.506	4.163	3.691	3.136	2.14	0.8655	-1.299	-9.526
0.103	4.97	4.917	4.762	4.512	4.169	3.696	3.139	2.141	0.8647	-1.301	-9.536
0.104	4.976	4.923	4.768	4.518	4.174	3.701	3.143	2.141	0.8639	-1.304	-9.547
0.105	4.982	4.929	4.774	4.524	4.18	3.706	3.146	2.142	0.8629	-1.307	-9.557
0.106	4.987	4.935	4.78	4.53	4.185	3.711	3.148	2.142	0.8618	-1.31	-9.568
0.107	4.993	4.94	4.786	4.536	4.19	3.716	3.151	2.142	0.8607	-1.314	-9.578
0.108	4.999	4.946	4.792	4.542	4.196	3.721	3.153	2.142	0.8594	-1.317	-9.589
0.109	5.004	4.952	4.797	4.547	4.201	3.726	3.156	2.142	0.8581	-1.32	-9.599
0.110	5.01	4.957	4.803	4.553	4.206	3.73	3.158	2.142	0.8566	-1.323	-9.61
0.111	5.015	4.963	4.808	4.558	4.211	3.735	3.16	2.142	0.8551	-1.327	-9.621
0.112	5.021	4.968	4.814	4.564	4.216	3.741	3.161	2.142	0.8536	-1.33	-9.632
0.113	5.026	4.974	4.819	4.569	4.221	3.746	3.163	2.142	0.8519	-1.334	-9.642
0.114	5.032	4.979	4.825	4.575	4.226	3.752	3.165	2.141	0.8502	-1.338	-9.653
0.115	5.037	4.985	4.83	4.58	4.23	3.76	3.166	2.141	0.8484	-1.342	-9.664
0.116	5.043	4.99	4.836	4.585	4.235	3.772	3.167	2.14	0.8465	-1.345	-9.675
0.117	5.048	4.995	4.841	4.591	4.24	3.786	3.169	2.14	0.8446	-1.349	-9.686
0.118	5.053	5.001	4.846	4.596	4.244	3.775	3.17	2.139	0.8426	-1.353	-9.697
0.119	5.059	5.006	4.852	4.601	4.249	3.774	3.171	2.138	0.8405	-1.357	-9.708
0.120	5.064	5.011	4.857	4.606	4.253	3.775	3.171	2.137	0.8384	-1.361	-9.719
0.121	5.069	5.017	4.862	4.611	4.258	3.776	3.172	2.137	0.8362	-1.365	-9.73
0.122	5.074	5.022	4.868	4.616	4.262	3.778	3.173	2.136	0.8339	-1.369	-9.741
0.123	5.08	5.027	4.873	4.621	4.267	3.78	3.173	2.135	0.8316	-1.373	-9.752
0.124	5.085	5.033	4.878	4.626	4.271	3.783	3.174	2.133	0.8293	-1.378	-9.763
0.125	5.09	5.038	4.883	4.631	4.275	3.785	3.174	2.132	0.8268	-1.382	-9.774
0.126	5.095	5.043	4.889	4.637	4.279	3.787	3.175	2.131	0.8244	-1.386	-9.785
0.127	5.101	5.048	4.894	4.642	4.284	3.789	3.175	2.13	0.822	-1.391	-9.796
0.128	5.106	5.054	4.899	4.647	4.288	3.791	3.176	2.129	0.8195	-1.395	-9.807
0.129	5.111	5.059	4.904	4.652	4.292	3.793	3.176	2.127	0.8169	-1.399	-9.818
0.130	5.117	5.064	4.91	4.657	4.296	3.796	3.176	2.126	0.8143	-1.404	-9.829
0.131	5.122	5.069	4.915	4.662	4.3	3.798	3.177	2.124	0.8117	-1.408	-9.84
0.132	5.127	5.075	4.92	4.667	4.304	3.8	3.177	2.123	0.8089	-1.413	-9.851
0.133	5.132	5.08	4.925	4.672	4.308	3.803	3.177	2.121	0.8062	-1.418	-9.862
0.134	5.138	5.085	4.93	4.677	4.312	3.805	3.177	2.12	0.8034	-1.422	-9.874
0.135	5.143	5.091	4.936	4.681	4.316	3.808	3.177	2.118	0.8005	-1.427	-9.885
0.136	5.148	5.096	4.941	4.686	4.32	3.811	3.176	2.116	0.7976	-1.432	-9.896
0.137	5.154	5.101	4.946	4.691	4.324	3.814	3.176	2.115	0.7947	-1.436	-9.907
0.138	5.159	5.106	4.951	4.696	4.328	3.817	3.176	2.113	0.7917	-1.441	-9.919
0.139	5.164	5.112	4.956	4.701	4.332	3.82	3.176	2.111	0.7887	-1.446	-9.93
0.140	5.169	5.117	4.962	4.706	4.335	3.823	3.175	2.109	0.7856	-1.451	-9.941
0.141	5.175	5.122	4.967	4.711	4.339	3.826	3.175	2.107	0.7824	-1.456	-9.952
0.142	5.18	5.127	4.972	4.715	4.343	3.829	3.174	2.105	0.7793	-1.461	-9.964
0.143	5.185	5.133	4.977	4.72	4.346	3.833	3.174	2.103	0.776	-1.466	-9.975
0.144	5.191	5.138	4.982	4.725	4.35	3.836	3.173	2.101	0.7728	-1.471	-9.987
0.145	5.196	5.143	4.987	4.73	4.353	3.84	3.172	2.099	0.7695	-1.476	-9.998
0.146	5.201	5.148	4.992	4.734	4.357	3.844	3.172	2.097	0.7661	-1.481	-10.01
0.147	5.207	5.154	4.998	4.739	4.36	3.848	3.171	2.094	0.7627	-1.487	-10.02
0.148	5.212	5.159	5.003	4.744	4.364	3.853	3.17	2.092	0.7593	-1.492	-10.03
0.149	5.217	5.164	5.008	4.748	4.367	3.857	3.169	2.09	0.7558	-1.497	-10.04
0.150	5.222	5.17	5.013	4.753	4.371	3.862	3.168	2.087	0.7522	-1.503	-10.06
0.151	5.228	5.175	5.018	4.757	4.374	3.869	3.167	2.085	0.7484	-1.508	-10.07
0.152	5.233	5.18	5.023	4.762	4.377	3.876	3.166	2.082	0.7446	-1.514	-10.08
0.153	5.238	5.185	5.028	4.766	4.379	3.884	3.164	2.079	0.7407	-1.519	-10.09
0.154	5.243	5.19	5.033	4.77	4.382	3.892	3.163	2.076	0.7367	-1.525	-10.1
0.155	5.248	5.195	5.037	4.775	4.385	3.899	3.161	2.073	0.7328	-1.531	-10.11
0.156	5.253	5.2	5.042	4.779	4.388	3.907	3.16	2.071	0.7288	-1.537	-10.13
0.157	5.258	5.205	5.047	4.783	4.391	3.915	3.159	2.068	0.7247	-1.543	-10.14
0.158	5.263	5.21	5.052	4.788	4.394	3.923	3.157	2.065	0.7206	-1.548	-10.15
0.159	5.268	5.215	5.057	4.792	4.396	3.932	3.156	2.062	0.7164	-1.554	-10.16
0.160	5.274	5.22	5.062	4.796	4.399	3.94	3.154	2.059	0.7123	-1.56	-10.17
0.161	5.279	5.225	5.067	4.8	4.402	3.948	3.152	2.055	0.708	-1.566	-10.19
0.162	5.284	5.23	5.072	4.805	4.404	3.956	3.151	2.052	0.7038	-1.572	-10.2
0.163	5.289	5.236	5.076	4.809	4.407	3.964	3.149	2.049	0.6995	-1.578	-10.21
0.164	5.294	5.241	5.081	4.813	4.409	3.972	3.148	2.046	0.6951	-1.585	-10.22
0.165	5.299	5.246	5.086	4.817	4.412	3.98	3.146	2.043	0.6907	-1.591	-10.23
0.166	5.305	5.251	5.091	4.821	4.415	3.988	3.145	2.039	0.6863	-1.597	-10.25
0.167	5.31	5.256	5.096	4.825	4.417	3.995	3.144	2.036	0.6819	-1.603	-10.26
0.168	5.315	5.261	5.101	4.83	4.419	4.003	3.143	2.032	0.6774	-1.609	-10.27
0.169	5.32	5.266	5.106	4.834	4.422	4.01	3.143	2.029	0.6728	-1.616	-10.28
0.170	5.326	5.272	5.111	4.838	4.424	4.018	3.143	2.026	0.6682	-1.622	-10.29
0.171	5.331	5.277	5.116	4.842	4.427	4.025	3.147	2.022	0.6636	-1.629	-10.31
0.172	5.336	5.282	5.12	4.846	4.429	4.032	3.16	2.019	0.659	-1.635	-10.32
0.173	5.341	5.287	5.125	4.85	4.431	4.038	3.141	2.015	0.6543	-1.641	-10.33
0.174	5.347	5.292	5.13	4.854	4.433	4.045	3.134	2.011	0.6496	-1.648	-10.34
0.175	5.352	5.298	5.135	4.858	4.436	4.051	3.128	2.008	0.6448	-1.655	-10.35
0.176	5.357	5.303	5.14	4.862	4.438	4.054	3.124	2.004	0.64	-1.661	-10.37
0.177	5.363	5.308	5.145	4.866	4.44	4.057	3.119	2	0.6352	-1.668	-10.38
0.178	5.368	5.314	5.15	4.87	4.442	4.06	3.115	1.997	0.6303	-1.674	-10.39
0.179	5.374	5.319	5.155	4.874	4.444	4.062	3.112	1.993	0.6254	-1.681	-10.4
0.180	5.379	5.324	5.16	4.877	4.445	4.065	3.108	1.989	0.6205	-1.688	-10.42
0.181	5.384	5.33	5.165	4.881	4.447	4.067	3.104	1.985	0.6155	-1.694	-10.43
0.182	5.39	5.335	5.17	4.885	4.449	4.069	3.1	1.981	0.6105	-1.701	-10.44
0.183	5.395	5.34	5.175	4.889	4.451	4.07	3.097	1.977	0.6055	-1.708	-10.45
0.184	5.401	5.346	5.18	4.893	4.453	4.071	3.093	1.973	0.6004	-1.715	-10.47
0.185	5.406	5.351	5.185	4.897	4.455	4.072	3.089	1.969	0.5953	-1.722	-10.48
0.186	5.412	5.356	5.19	4.9	4.457	4.073	3.086	1.965	0.5901	-1.729	-10.49
0.187	5.417	5.362	5.194	4.904	4.459	4.074	3.082	1.961	0.5849	-1.736	-10.5
0.188	5.423	5.367	5.199	4.908	4.46	4.074	3.078	1.957	0.5797	-1.743	-10.52
0.189	5.428	5.373	5.204	4.912	4.462	4.075	3.075	1.953	0.5745	-1.75	-10.53
0.190	5.434	5.378	5.209	4.915	4.464	4.075	3.071	1.949	0.5692	-1.757	-10.54
0.191	5.439	5.384	5.214	4.919	4.466	4.074	3.067	1.945	0.5638	-1.764	-10.55
0.192	5.445	5.389	5.219	4.923	4.468	4.074	3.063	1.941	0.5585	-1.771	-10.57
0.193	5.451	5.394	5.224	4.926	4.47	4.073	3.06	1.936	0.5531	-1.778	-10.58
0.194	5.456	5.4	5.229	4.93	4.472	4.073	3.056	1.932	0.5476	-1.786	-10.59
0.195	5.462	5.405	5.234	4.933	4.474	4.072	3.052	1.928	0.5422	-1.793	-10.6
0.196	5.468	5.411	5.239	4.937	4.476	4.071	3.048	1.923	0.5367	-1.8	-10.62
0.197	5.473	5.416	5.244	4.94	4.478	4.069	3.044	1.919	0.5311	-1.808	-10.63
0.198	5.479	5.422	5.249	4.944	4.48	4.068	3.04	1.915	0.5255	-1.815	-10.64
0.199	5.485	5.428	5.254	4.947	4.482	4.066	3.036	1.91	0.5199	-1.823	-10.65
0.200	5.49	5.433	5.259	4.951	4.484	4.065	3.032	1.906	0.5143	-1.83	-10.67
0.201	5.496	5.439	5.264	4.954	4.485	4.063	3.028	1.901	0.5085	-1.838	-10.68
0.202	5.502	5.444	5.268	4.957	4.486	4.061	3.024	1.897	0.5027	-1.845	-10.69
0.203	5.508	5.45	5.273	4.96	4.487	4.059	3.02	1.892	0.4969	-1.853	-10.71
0.204	5.513	5.455	5.278	4.964	4.488	4.057	3.015	1.888	0.491	-1.86	-10.72
0.205	5.519	5.461	5.283	4.967	4.49	4.055	3.011	1.883	0.4851	-1.868	-10.73
0.206	5.525	5.467	5.288	4.97	4.491	4.053	3.007	1.879	0.4792	-1.876	-10.74
0.207	5.531	5.472	5.293	4.973	4.493	4.05	3.002	1.874	0.4733	-1.884	-10.76
0.208	5.536	5.478	5.298	4.976	4.494	4.048	2.998	1.869	0.4673	-1.892	-10.77
0.209	5.542	5.483	5.302	4.979	4.496	4.045	2.994	1.865	0.4612	-1.899	-10.78
0.210	5.548	5.489	5.307	4.982	4.498	4.042	2.989	1.86	0.4552	-1.907	-10.8
0.211	5.554	5.495	5.312	4.985	4.5	4.039	2.985	1.855	0.449	-1.915	-10.81
0.212	5.56	5.5	5.317	4.988	4.502	4.036	2.98	1.851	0.4429	-1.923	-10.82
0.213	5.566	5.506	5.322	4.991	4.504	4.033	2.976	1.846	0.4367	-1.931	-10.84
0.214	5.572	5.512	5.326	4.994	4.507	4.03	2.971	1.842	0.4305	-1.939	-10.85
0.215	5.578	5.517	5.331	4.997	4.51	4.027	2.966	1.837	0.4243	-1.948	-10.86
0.216	5.583	5.523	5.336	5	4.513	4.023	2.962	1.833	0.418	-1.956	-10.88
0.217	5.589	5.529	5.341	5.003	4.516	4.02	2.957	1.829	0.4117	-1.964	-10.89
0.218	5.595	5.534	5.346	5.006	4.519	4.016	2.952	1.825	0.4053	-1.972	-10.9
0.219	5.601	5.54	5.35	5.009	4.523	4.012	2.948	1.823	0.3989	-1.98	-10.92
0.220	5.607	5.546	5.355	5.011	4.527	4.009	2.943	1.823	0.3925	-1.989	-10.93
0.221	5.613	5.551	5.36	5.014	4.531	4.005	2.938	1.819	0.386	-1.997	-10.94
0.222	5.619	5.557	5.364	5.017	4.535	4.001	2.933	1.807	0.3795	-2.005	-10.96
0.223	5.625	5.563	5.369	5.019	4.54	3.997	2.928	1.8	0.373	-2.014	-10.97
0.224	5.631	5.569	5.374	5.022	4.545	3.993	2.923	1.793	0.3664	-2.022	-10.98
0.225	5.637	5.574	5.378	5.024	4.55	3.989	2.918	1.786	0.3598	-2.031	-11
0.226	5.643	5.58	5.383	5.027	4.56	3.985	2.913	1.779	0.3532	-2.039	-11.01
0.227	5.65	5.586	5.388	5.029	4.571	3.981	2.908	1.773	0.3465	-2.048	-11.02
0.228	5.656	5.592	5.392	5.032	4.581	3.977	2.903	1.767	0.3398	-2.057	-11.04
0.229	5.662	5.597	5.397	5.034	4.592	3.973	2.898	1.761	0.3331	-2.065	-11.05
0.230	5.668	5.603	5.401	5.036	4.603	3.969	2.893	1.755	0.3263	-2.074	-11.07
0.231	5.674	5.609	5.406	5.039	4.614	3.965	2.888	1.748	0.3195	-2.083	-11.08
0.232	5.68	5.615	5.41	5.041	4.626	3.96	2.883	1.742	0.3127	-2.091	-11.09
0.233	5.686	5.621	5.415	5.043	4.637	3.956	2.877	1.736	0.3058	-2.1	-11.11
0.234	5.692	5.626	5.419	5.045	4.648	3.952	2.872	1.73	0.2989	-2.109	-11.12
0.235	5.699	5.632	5.424	5.047	4.66	3.947	2.867	1.724	0.2919	-2.118	-11.13
0.236	5.705	5.638	5.428	5.05	4.672	3.943	2.861	1.718	0.2849	-2.127	-11.15
0.237	5.711	5.644	5.433	5.052	4.683	3.938	2.856	1.711	0.2779	-2.136	-11.16
0.238	5.717	5.65	5.437	5.054	4.695	3.934	2.851	1.705	0.2709	-2.145	-11.18
0.239	5.723	5.655	5.442	5.056	4.706	3.929	2.845	1.699	0.2638	-2.154	-11.19
0.240	5.729	5.661	5.446	5.058	4.718	3.924	2.84	1.693	0.2567	-2.163	-11.2
0.241	5.736	5.667	5.45	5.06	4.729	3.92	2.834	1.686	0.2495	-2.172	-11.22
0.242	5.742	5.673	5.454	5.062	4.74	3.915	2.828	1.68	0.2423	-2.181	-11.23
0.243	5.748	5.678	5.459	5.064	4.751	3.91	2.823	1.674	0.2351	-2.191	-11.25
0.244	5.754	5.684	5.463	5.066	4.761	3.905	2.817	1.667	0.2278	-2.2	-11.26
0.245	5.76	5.69	5.467	5.068	4.772	3.9	2.811	1.661	0.2205	-2.209	-11.28
0.246	5.767	5.695	5.471	5.07	4.782	3.895	2.806	1.654	0.2132	-2.219	-11.29
0.247	5.773	5.701	5.475	5.072	4.792	3.89	2.8	1.648	0.2059	-2.228	-11.3
0.248	5.779	5.707	5.479	5.074	4.801	3.885	2.794	1.641	0.1985	-2.238	-11.32
0.249	5.785	5.713	5.483	5.076	4.81	3.88	2.788	1.635	0.1911	-2.247	-11.33
0.250	5.791	5.718	5.487	5.078	4.819	3.875	2.782	1.628	0.1836	-2.257	-11.35
0.251	5.797	5.724	5.491	5.079	4.823	3.869	2.776	1.622	0.1761	-2.266	-11.36
0.252	5.804	5.729	5.495	5.08	4.827	3.864	2.77	1.615	0.1686	-2.276	-11.38
0.253	5.81	5.735	5.499	5.081	4.831	3.859	2.764	1.608	0.1611	-2.286	-11.39
0.254	5.816	5.741	5.503	5.082	4.834	3.853	2.758	1.601	0.1535	-2.295	-11.4
0.255	5.822	5.746	5.507	5.083	4.836	3.848	2.752	1.595	0.146	-2.305	-11.42
0.256	5.828	5.752	5.51	5.084	4.838	3.842	2.746	1.588	0.1384	-2.315	-11.43
0.257	5.834	5.757	5.514	5.085	4.84	3.837	2.74	1.581	0.1308	-2.325	-11.45
0.258	5.841	5.763	5.518	5.087	4.842	3.831	2.734	1.574	0.1233	-2.335	-11.46
0.259	5.847	5.769	5.521	5.088	4.843	3.825	2.727	1.567	0.1158	-2.345	-11.48
0.260	5.853	5.774	5.525	5.089	4.844	3.82	2.721	1.56	0.1084	-2.355	-11.49
0.261	5.859	5.779	5.528	5.091	4.844	3.814	2.715	1.553	0.1012	-2.365	-11.51
0.262	5.865	5.785	5.532	5.092	4.844	3.808	2.708	1.546	0.09441	-2.375	-11.52
0.263	5.871	5.79	5.535	5.094	4.844	3.802	2.702	1.539	0.08853	-2.385	-11.54
0.264	5.877	5.796	5.539	5.095	4.843	3.796	2.695	1.532	0.08461	-2.395	-11.55
0.265	5.883	5.801	5.542	5.097	4.842	3.79	2.689	1.524	0.07097	-2.405	-11.57
0.266	5.889	5.806	5.545	5.099	4.841	3.784	2.682	1.517	0.06129	-2.416	-11.58
0.267	5.895	5.812	5.549	5.101	4.84	3.778	2.675	1.51	0.05215	-2.426	-11.6
0.268	5.901	5.817	5.552	5.104	4.838	3.772	2.669	1.503	0.04319	-2.436	-11.61
0.269	5.907	5.822	5.555	5.106	4.836	3.766	2.662	1.495	0.03432	-2.447	-11.63
0.270	5.913	5.827	5.558	5.108	4.833	3.76	2.655	1.488	0.02549	-2.457	-11.64
0.271	5.918	5.832	5.561	5.111	4.831	3.753	2.649	1.48	0.01666	-2.468	-11.66
0.272	5.924	5.837	5.564	5.114	4.828	3.747	2.642	1.473	0.007824	-2.479	-11.67
0.273	5.93	5.842	5.567	5.117	4.825	3.741	2.635	1.465	-0.00103	-2.489	-11.69
0.274	5.936	5.847	5.57	5.12	4.821	3.734	2.628	1.458	-0.009909	-2.5	-11.7
0.275	5.941	5.852	5.573	5.123	4.818	3.728	2.621	1.45	-0.01882	-2.511	-11.72
0.276	5.947	5.857	5.575	5.128	4.814	3.721	2.614	1.442	-0.02775	-2.521	-11.73
0.277	5.953	5.862	5.578	5.133	4.81	3.715	2.607	1.435	-0.03672	-2.532	-11.75
0.278	5.959	5.867	5.58	5.138	4.806	3.708	2.6	1.427	-0.04573	-2.543	-11.76
0.279	5.964	5.872	5.583	5.144	4.802	3.701	2.593	1.419	-0.05478	-2.554	-11.78
0.280	5.97	5.877	5.585	5.149	4.798	3.694	2.585	1.411	-0.06387	-2.565	-11.8
0.281	5.975	5.881	5.588	5.155	4.793	3.688	2.578	1.403	-0.07301	-2.576	-11.81
0.282	5.981	5.886	5.59	5.161	4.789	3.681	2.571	1.395	-0.0822	-2.587	-11.83
0.283	5.986	5.89	5.592	5.167	4.784	3.674	2.564	1.387	-0.09143	-2.598	-11.84
0.284	5.992	5.895	5.594	5.173	4.778	3.667	2.556	1.379	-0.1007	-2.609	-11.86
0.285	5.997	5.899	5.597	5.18	4.773	3.66	2.549	1.371	-0.1101	-2.62	-11.87
0.286	6.002	5.904	5.599	5.186	4.768	3.653	2.541	1.363	-0.1194	-2.632	-11.89
0.287	6.008	5.908	5.601	5.193	4.762	3.646	2.534	1.355	-0.1289	-2.643	-11.91
0.288	6.013	5.912	5.603	5.2	4.756	3.639	2.526	1.346	-0.1384	-2.654	-11.92
0.289	6.018	5.917	5.605	5.208	4.75	3.631	2.519	1.338	-0.1479	-2.666	-11.94
0.290	6.023	5.921	5.607	5.215	4.744	3.624	2.511	1.33	-0.1575	-2.677	-11.95
0.291	6.028	5.925	5.608	5.222	4.738	3.617	2.503	1.321	-0.1671	-2.689	-11.97
0.292	6.033	5.929	5.61	5.23	4.731	3.609	2.495	1.313	-0.1769	-2.7	-11.98
0.293	6.038	5.933	5.612	5.238	4.725	3.602	2.488	1.304	-0.1866	-2.712	-12
0.294	6.043	5.936	5.614	5.246	4.718	3.595	2.48	1.296	-0.1964	-2.724	-12.02
0.295	6.047	5.94	5.615	5.254	4.711	3.587	2.472	1.287	-0.2063	-2.735	-12.03
0.296	6.052	5.944	5.617	5.262	4.704	3.579	2.464	1.278	-0.2162	-2.747	-12.05
0.297	6.056	5.947	5.618	5.271	4.697	3.572	2.456	1.27	-0.2262	-2.759	-12.07
0.298	6.061	5.951	5.62	5.279	4.69	3.564	2.448	1.261	-0.2363	-2.77	-12.08
0.299	6.065	5.954	5.621	5.288	4.683	3.556	2.439	1.252	-0.2464	-2.782	-12.1
0.300	6.07	5.958	5.623	5.297	4.675	3.548	2.431	1.243	-0.2566	-2.794	-12.11
0.301	6.074	5.961	5.623	5.309	4.668	3.54	2.423	1.234	-0.2668	-2.806	-12.13
0.302	6.078	5.964	5.624	5.322	4.661	3.532	2.415	1.225	-0.2771	-2.817	-12.15
0.303	6.082	5.967	5.624	5.334	4.654	3.524	2.406	1.216	-0.2874	-2.829	-12.16
0.304	6.086	5.97	5.625	5.347	4.647	3.516	2.398	1.207	-0.2978	-2.842	-12.18
0.305	6.09	5.973	5.625	5.36	4.639	3.508	2.389	1.198	-0.3083	-2.855	-12.2
0.306	6.094	5.976	5.625	5.372	4.632	3.5	2.381	1.188	-0.3189	-2.867	-12.21
0.307	6.098	5.978	5.626	5.385	4.624	3.492	2.372	1.179	-0.3295	-2.88	-12.23
0.308	6.101	5.981	5.626	5.397	4.617	3.483	2.363	1.17	-0.3401	-2.892	-12.25
0.309	6.105	5.983	5.627	5.409	4.609	3.475	2.355	1.16	-0.3509	-2.905	-12.27
0.310	6.108	5.986	5.627	5.421	4.601	3.467	2.346	1.151	-0.3617	-2.918	-12.28
0.311	6.112	5.988	5.628	5.433	4.593	3.458	2.337	1.141	-0.3725	-2.931	-12.3
0.312	6.115	5.99	5.628	5.445	4.585	3.449	2.328	1.131	-0.3835	-2.944	-12.32
0.313	6.118	5.992	5.629	5.456	4.577	3.441	2.319	1.122	-0.3945	-2.957	-12.33
0.314	6.121	5.994	5.629	5.467	4.569	3.432	2.31	1.112	-0.4056	-2.97	-12.35
0.315	6.124	5.996	5.63	5.478	4.561	3.423	2.301	1.102	-0.4167	-2.983	-12.37
0.316	6.126	5.997	5.631	5.488	4.552	3.415	2.292	1.092	-0.4279	-2.996	-12.38
0.317	6.129	5.999	5.631	5.498	4.544	3.406	2.283	1.082	-0.4392	-3.009	-12.4
0.318	6.131	6	5.632	5.507	4.535	3.397	2.273	1.072	-0.4505	-3.022	-12.42
0.319	6.133	6.002	5.633	5.516	4.526	3.388	2.264	1.062	-0.462	-3.036	-12.44
0.320	6.136	6.003	5.634	5.525	4.518	3.378	2.255	1.052	-0.4735	-3.049	-12.45
0.321	6.138	6.004	5.636	5.533	4.509	3.369	2.245	1.041	-0.485	-3.063	-12.47
0.322	6.139	6.005	5.637	5.54	4.5	3.36	2.235	1.031	-0.4967	-3.076	-12.49
0.323	6.141	6.005	5.638	5.547	4.491	3.351	2.226	1.021	-0.5084	-3.09	-12.51
0.324	6.143	6.006	5.64	5.553	4.482	3.341	2.216	1.01	-0.5202	-3.104	-12.52
0.325	6.144	6.007	5.641	5.558	4.472	3.332	2.206	0.9996	-0.5321	-3.118	-12.54
0.326	6.145	6.007	5.643	5.557	4.463	3.322	2.196	0.989	-0.544	-3.131	-12.56
0.327	6.146	6.007	5.645	5.555	4.454	3.313	2.187	0.9783	-0.556	-3.145	-12.58
0.328	6.147	6.007	5.647	5.553	4.445	3.303	2.177	0.9676	-0.5681	-3.159	-12.6
0.329	6.148	6.007	5.65	5.55	4.435	3.293	2.167	0.9567	-0.5802	-3.174	-12.61
0.330	6.149	6.006	5.652	5.546	4.425	3.283	2.156	0.9458	-0.5925	-3.188	-12.63
0.331	6.149	6.006	5.655	5.541	4.416	3.274	2.146	0.9349	-0.6048	-3.202	-12.65
0.332	6.15	6.005	5.658	5.536	4.406	3.264	2.136	0.9238	-0.6172	-3.216	-12.67
0.333	6.15	6.005	5.661	5.531	4.396	3.253	2.126	0.9127	-0.6297	-3.231	-12.69
0.334	6.15	6.004	5.664	5.525	4.386	3.243	2.115	0.9014	-0.6422	-3.245	-12.7
0.335	6.149	6.003	5.667	5.518	4.376	3.233	2.105	0.8902	-0.6549	-3.26	-12.72
0.336	6.149	6.002	5.671	5.511	4.366	3.223	2.094	0.8788	-0.6676	-3.275	-12.74
0.337	6.148	6	5.675	5.503	4.355	3.212	2.083	0.8673	-0.6804	-3.289	-12.76
0.338	6.147	5.999	5.679	5.495	4.345	3.202	2.073	0.8558	-0.6933	-3.304	-12.78
0.339	6.146	5.997	5.683	5.486	4.335	3.191	2.062	0.8442	-0.7063	-3.319	-12.79
0.340	6.145	5.996	5.688	5.477	4.324	3.181	2.051	0.8325	-0.7193	-3.334	-12.81
0.341	6.144	5.994	5.692	5.468	4.313	3.17	2.04	0.8207	-0.7325	-3.349	-12.83
0.342	6.142	5.992	5.697	5.458	4.302	3.159	2.029	0.8088	-0.7457	-3.364	-12.85
0.343	6.14	5.99	5.703	5.448	4.292	3.148	2.018	0.7968	-0.7591	-3.38	-12.87
0.344	6.138	5.987	5.708	5.437	4.281	3.137	2.007	0.7848	-0.7725	-3.395	-12.89
0.345	6.136	5.985	5.714	5.426	4.269	3.126	1.995	0.7726	-0.786	-3.411	-12.91
0.346	6.134	5.982	5.72	5.415	4.258	3.115	1.984	0.7604	-0.7996	-3.426	-12.93
0.347	6.131	5.98	5.727	5.403	4.247	3.104	1.972	0.7481	-0.8133	-3.442	-12.94
0.348	6.128	5.977	5.733	5.391	4.235	3.093	1.961	0.7357	-0.8271	-3.458	-12.96
0.349	6.125	5.974	5.74	5.379	4.224	3.081	1.949	0.7232	-0.8409	-3.473	-12.98
0.350	6.122	5.971	5.748	5.367	4.212	3.07	1.937	0.7106	-0.8549	-3.489	-13
0.351	6.118	5.966	5.762	5.356	4.201	3.058	1.925	0.6979	-0.869	-3.505	-13.02
0.352	6.114	5.961	5.777	5.345	4.189	3.046	1.913	0.6852	-0.8831	-3.521	-13.04
0.353	6.11	5.956	5.792	5.334	4.177	3.035	1.901	0.6723	-0.8974	-3.538	-13.06
0.354	6.106	5.951	5.807	5.323	4.165	3.023	1.889	0.6594	-0.9117	-3.554	-13.08
0.355	6.101	5.946	5.822	5.312	4.153	3.011	1.877	0.6463	-0.9261	-3.57	-13.1
0.356	6.096	5.941	5.837	5.3	4.14	2.999	1.865	0.6332	-0.9407	-3.587	-13.12
0.357	6.091	5.936	5.852	5.288	4.128	2.986	1.852	0.6199	-0.9553	-3.603	-13.14
0.358	6.086	5.93	5.867	5.276	4.115	2.974	1.84	0.6066	-0.9701	-3.62	-13.16
0.359	6.08	5.925	5.882	5.264	4.103	2.962	1.827	0.5932	-0.9849	-3.637	-13.18
0.360	6.075	5.92	5.897	5.251	4.09	2.949	1.815	0.5796	-0.9998	-3.654	-13.2
0.361	6.069	5.914	5.911	5.239	4.077	2.937	1.802	0.566	-1.015	-3.671	-13.22
0.362	6.062	5.909	5.925	5.226	4.064	2.924	1.789	0.5522	-1.03	-3.688	-13.24
0.363	6.056	5.903	5.939	5.212	4.051	2.911	1.776	0.5384	-1.045	-3.705	-13.26
0.364	6.049	5.898	5.952	5.199	4.038	2.898	1.763	0.5244	-1.061	-3.722	-13.28
0.365	6.042	5.893	5.965	5.186	4.024	2.885	1.749	0.5103	-1.076	-3.74	-13.3
0.366	6.035	5.888	5.977	5.172	4.011	2.872	1.736	0.4962	-1.092	-3.757	-13.32
0.367	6.028	5.882	5.989	5.158	3.997	2.859	1.723	0.4819	-1.107	-3.775	-13.34
0.368	6.02	5.877	6	5.144	3.983	2.845	1.709	0.4675	-1.123	-3.793	-13.36
0.369	6.012	5.872	6.01	5.129	3.97	2.832	1.695	0.453	-1.139	-3.811	-13.38
0.370	6.004	5.867	6.02	5.115	3.956	2.818	1.682	0.4384	-1.155	-3.828	-13.4
0.371	5.995	5.863	6.028	5.1	3.941	2.804	1.668	0.4236	-1.171	-3.847	-13.43
0.372	5.987	5.858	6.036	5.085	3.927	2.791	1.654	0.4088	-1.187	-3.865	-13.45
0.373	5.978	5.853	6.043	5.07	3.913	2.777	1.64	0.3939	-1.204	-3.883	-13.47
0.374	5.969	5.849	6.049	5.054	3.898	2.763	1.625	0.3788	-1.22	-3.901	-13.49
0.375	5.959	5.845	6.054	5.039	3.883	2.748	1.611	0.3636	-1.237	-3.92	-13.51
0.376	5.949	5.843	6.048	5.023	3.868	2.734	1.597	0.3483	-1.254	-3.939	-13.53
0.377	5.938	5.842	6.042	5.008	3.853	2.72	1.582	0.3329	-1.27	-3.957	-13.55
0.378	5.927	5.841	6.035	4.992	3.838	2.705	1.567	0.3174	-1.287	-3.976	-13.58
0.379	5.915	5.84	6.027	4.976	3.823	2.69	1.552	0.3018	-1.304	-3.995	-13.6
0.380	5.904	5.839	6.017	4.96	3.808	2.676	1.537	0.286	-1.321	-4.014	-13.62
0.381	5.892	5.838	6.007	4.943	3.792	2.661	1.522	0.2702	-1.339	-4.033	-13.64
0.382	5.88	5.837	5.996	4.926	3.776	2.645	1.507	0.2542	-1.356	-4.053	-13.66
0.383	5.868	5.837	5.983	4.91	3.761	2.63	1.492	0.238	-1.374	-4.072	-13.69
0.384	5.856	5.836	5.97	4.892	3.744	2.615	1.476	0.2218	-1.391	-4.092	-13.71
0.385	5.843	5.836	5.956	4.875	3.728	2.599	1.461	0.2054	-1.409	-4.111	-13.73
0.386	5.83	5.836	5.942	4.858	3.712	2.584	1.445	0.1889	-1.427	-4.131	-13.75
0.387	5.818	5.835	5.926	4.84	3.695	2.568	1.429	0.1722	-1.445	-4.151	-13.77
0.388	5.805	5.835	5.91	4.822	3.679	2.552	1.413	0.1554	-1.463	-4.171	-13.8
0.389	5.792	5.835	5.892	4.804	3.662	2.536	1.397	0.1385	-1.481	-4.191	-13.82
0.390	5.778	5.835	5.874	4.785	3.645	2.52	1.381	0.1215	-1.5	-4.211	-13.84
0.391	5.765	5.836	5.856	4.767	3.628	2.503	1.365	0.1043	-1.518	-4.232	-13.87
0.392	5.752	5.836	5.836	4.748	3.61	2.487	1.348	0.087	-1.537	-4.252	-13.89
0.393	5.738	5.836	5.817	4.729	3.593	2.47	1.331	0.06955	-1.556	-4.273	-13.91
0.394	5.725	5.836	5.796	4.709	3.575	2.453	1.314	0.05196	-1.575	-4.294	-13.94
0.395	5.711	5.836	5.775	4.69	3.557	2.436	1.298	0.03422	-1.594	-4.315	-13.96
0.396	5.697	5.837	5.753	4.67	3.539	2.419	1.28	0.01635	-1.613	-4.336	-13.98
0.397	5.683	5.837	5.731	4.65	3.521	2.402	1.263	-0.001664	-1.633	-4.357	-14.01
0.398	5.67	5.837	5.708	4.63	3.502	2.384	1.246	-0.01982	-1.652	-4.378	-14.03
0.399	5.656	5.837	5.685	4.609	3.484	2.367	1.228	-0.03813	-1.672	-4.4	-14.05
0.400	5.642	5.837	5.661	4.589	3.465	2.349	1.21	-0.05658	-1.692	-4.421	-14.08
0.401	5.622	5.842	5.639	4.568	3.446	2.331	1.193	-0.07514	-1.711	-4.443	-14.1
0.402	5.602	5.846	5.617	4.547	3.427	2.313	1.175	-0.09386	-1.732	-4.465	-14.12
0.403	5.582	5.85	5.595	4.525	3.407	2.295	1.156	-0.1127	-1.752	-4.487	-14.15
0.404	5.562	5.854	5.572	4.504	3.388	2.276	1.138	-0.1317	-1.772	-4.509	-14.17
0.405	5.543	5.858	5.549	4.482	3.368	2.257	1.12	-0.1509	-1.793	-4.531	-14.2
0.406	5.523	5.861	5.525	4.46	3.348	2.239	1.101	-0.1702	-1.813	-4.554	-14.22
0.407	5.505	5.864	5.501	4.437	3.328	2.22	1.082	-0.1897	-1.834	-4.576	-14.25
0.408	5.486	5.867	5.476	4.415	3.307	2.201	1.063	-0.2093	-1.855	-4.599	-14.27
0.409	5.468	5.869	5.451	4.392	3.287	2.181	1.044	-0.2291	-1.876	-4.622	-14.3
0.410	5.451	5.871	5.426	4.369	3.266	2.162	1.025	-0.2491	-1.897	-4.645	-14.32
0.411	5.435	5.872	5.4	4.345	3.245	2.142	1.005	-0.2692	-1.919	-4.668	-14.35
0.412	5.419	5.873	5.374	4.322	3.224	2.122	0.9857	-0.2895	-1.94	-4.691	-14.37
0.413	5.404	5.873	5.347	4.298	3.202	2.102	0.9658	-0.3099	-1.962	-4.714	-14.4
0.414	5.39	5.872	5.32	4.273	3.18	2.082	0.9458	-0.3305	-1.984	-4.738	-14.42
0.415	5.376	5.871	5.293	4.249	3.159	2.061	0.9257	-0.3513	-2.006	-4.762	-14.45
0.416	5.364	5.869	5.265	4.224	3.136	2.041	0.9053	-0.3722	-2.028	-4.785	-14.47
0.417	5.353	5.866	5.237	4.199	3.114	2.02	0.8848	-0.3933	-2.05	-4.809	-14.5
0.418	5.343	5.862	5.209	4.174	3.091	1.999	0.864	-0.4146	-2.073	-4.834	-14.53
0.419	5.334	5.857	5.18	4.148	3.068	1.977	0.8431	-0.4361	-2.095	-4.858	-14.55
0.420	5.326	5.851	5.15	4.122	3.045	1.956	0.822	-0.4577	-2.118	-4.882	-14.58
0.421	5.32	5.844	5.121	4.096	3.022	1.934	0.8008	-0.4795	-2.141	-4.907	-14.6
0.422	5.315	5.835	5.091	4.069	2.998	1.912	0.7793	-0.5014	-2.164	-4.932	-14.63
0.423	5.311	5.826	5.06	4.042	2.975	1.89	0.7576	-0.5236	-2.188	-4.957	-14.66
0.424	5.31	5.816	5.029	4.015	2.95	1.868	0.7358	-0.5459	-2.211	-4.982	-14.68
0.425	5.309	5.804	4.998	3.988	2.926	1.845	0.7137	-0.5684	-2.235	-5.007	-14.71
0.426	5.335	5.78	4.967	3.96	2.902	1.822	0.6915	-0.5911	-2.258	-5.032	-14.74
0.427	5.361	5.754	4.935	3.932	2.877	1.799	0.6691	-0.6139	-2.282	-5.058	-14.76
0.428	5.39	5.727	4.903	3.904	2.852	1.776	0.6465	-0.637	-2.307	-5.083	-14.79
0.429	5.419	5.699	4.87	3.875	2.826	1.753	0.6237	-0.6602	-2.331	-5.109	-14.82
0.430	5.449	5.67	4.837	3.846	2.801	1.729	0.6006	-0.6836	-2.355	-5.135	-14.85
0.431	5.48	5.64	4.804	3.817	2.775	1.705	0.5774	-0.7071	-2.38	-5.161	-14.87
0.432	5.512	5.61	4.77	3.787	2.749	1.681	0.554	-0.7309	-2.405	-5.188	-14.9
0.433	5.545	5.578	4.736	3.757	2.722	1.657	0.5303	-0.7549	-2.43	-5.214	-14.93
0.434	5.578	5.545	4.702	3.727	2.695	1.632	0.5065	-0.779	-2.455	-5.241	-14.96
0.435	5.611	5.512	4.667	3.696	2.668	1.607	0.4824	-0.8034	-2.48	-5.267	-14.98
0.436	5.644	5.478	4.632	3.665	2.641	1.582	0.4581	-0.8279	-2.506	-5.294	-15.01
0.437	5.677	5.443	4.597	3.634	2.613	1.557	0.4337	-0.8526	-2.532	-5.321	-15.04
0.438	5.71	5.407	4.561	3.603	2.586	1.531	0.4089	-0.8776	-2.557	-5.349	-15.07
0.439	5.742	5.372	4.525	3.571	2.557	1.505	0.384	-0.9027	-2.584	-5.376	-15.1
0.440	5.774	5.335	4.489	3.538	2.529	1.479	0.3588	-0.928	-2.61	-5.404	-15.13
0.441	5.805	5.298	4.452	3.506	2.5	1.453	0.3334	-0.9536	-2.636	-5.431	-15.16
0.442	5.835	5.261	4.415	3.473	2.471	1.426	0.3078	-0.9793	-2.663	-5.459	-15.18
0.443	5.863	5.224	4.377	3.44	2.442	1.399	0.282	-1.005	-2.69	-5.487	-15.21
0.444	5.891	5.186	4.34	3.406	2.412	1.372	0.2559	-1.031	-2.717	-5.516	-15.24
0.445	5.917	5.148	4.302	3.372	2.382	1.345	0.2296	-1.058	-2.744	-5.544	-15.27
0.446	5.942	5.11	4.263	3.338	2.352	1.317	0.2031	-1.084	-2.771	-5.573	-15.3
0.447	5.965	5.072	4.224	3.303	2.322	1.289	0.1763	-1.111	-2.799	-5.601	-15.33
0.448	5.986	5.034	4.185	3.269	2.291	1.261	0.1493	-1.138	-2.826	-5.63	-15.36
0.449	6.005	4.996	4.146	3.233	2.259	1.233	0.1221	-1.165	-2.854	-5.659	-15.39
0.450	6.022	4.959	4.106	3.198	2.228	1.204	0.09459	-1.193	-2.882	-5.688	-15.42
0.451	6.016	4.928	4.065	3.161	2.196	1.175	0.06687	-1.22	-2.911	-5.718	-15.45
0.452	6.008	4.897	4.023	3.125	2.164	1.145	0.0389	-1.248	-2.939	-5.747	-15.48
0.453	5.997	4.867	3.98	3.088	2.131	1.116	0.01068	-1.276	-2.968	-5.777	-15.51
0.454	5.984	4.837	3.938	3.05	2.098	1.086	-0.01777	-1.304	-2.997	-5.807	-15.54
0.455	5.968	4.807	3.895	3.013	2.065	1.056	-0.04648	-1.333	-3.026	-5.837	-15.57
0.456	5.951	4.777	3.852	2.974	2.032	1.025	-0.07543	-1.361	-3.055	-5.867	-15.6
0.457	5.931	4.747	3.809	2.936	1.998	0.9944	-0.1046	-1.39	-3.084	-5.898	-15.63
0.458	5.909	4.717	3.766	2.897	1.963	0.9634	-0.1341	-1.419	-3.114	-5.928	-15.66
0.459	5.886	4.688	3.722	2.858	1.929	0.932	-0.1638	-1.449	-3.144	-5.959	-15.69
0.460	5.86	4.658	3.678	2.819	1.894	0.9004	-0.1938	-1.478	-3.174	-5.99	-15.73
0.461	5.832	4.629	3.635	2.779	1.859	0.8685	-0.224	-1.508	-3.204	-6.021	-15.76
0.462	5.802	4.599	3.591	2.739	1.823	0.8362	-0.2544	-1.538	-3.234	-6.052	-15.79
0.463	5.77	4.57	3.546	2.699	1.787	0.8037	-0.2852	-1.568	-3.265	-6.084	-15.82
0.464	5.737	4.541	3.502	2.658	1.751	0.7709	-0.3162	-1.599	-3.296	-6.115	-15.85
0.465	5.701	4.512	3.458	2.617	1.715	0.7378	-0.3474	-1.629	-3.327	-6.147	-15.88
0.466	5.664	4.483	3.414	2.576	1.678	0.7043	-0.3789	-1.66	-3.358	-6.179	-15.91
0.467	5.625	4.454	3.369	2.534	1.641	0.6706	-0.4107	-1.691	-3.389	-6.211	-15.95
0.468	5.584	4.425	3.325	2.492	1.603	0.6366	-0.4427	-1.723	-3.421	-6.243	-15.98
0.469	5.542	4.397	3.281	2.45	1.565	0.6022	-0.475	-1.754	-3.453	-6.276	-16.01
0.470	5.498	4.368	3.236	2.407	1.527	0.5676	-0.5076	-1.786	-3.484	-6.308	-16.04
0.471	5.452	4.339	3.192	2.364	1.489	0.5326	-0.5404	-1.818	-3.517	-6.341	-16.07
0.472	5.405	4.31	3.148	2.321	1.45	0.4974	-0.5735	-1.85	-3.549	-6.374	-16.11
0.473	5.356	4.282	3.103	2.277	1.41	0.4618	-0.6069	-1.883	-3.581	-6.407	-16.14
0.474	5.306	4.253	3.059	2.233	1.371	0.4259	-0.6405	-1.915	-3.614	-6.44	-16.17
0.475	5.254	4.224	3.015	2.189	1.331	0.3897	-0.6744	-1.948	-3.647	-6.473	-16.21
0.476	5.201	4.201	2.97	2.143	1.29	0.3529	-0.7088	-1.982	-3.68	-6.507	-16.24
0.477	5.145	4.179	2.924	2.097	1.249	0.3158	-0.7434	-2.015	-3.714	-6.54	-16.27
0.478	5.089	4.155	2.879	2.05	1.208	0.2784	-0.7782	-2.049	-3.747	-6.574	-16.3
0.479	5.031	4.132	2.834	2.003	1.166	0.2407	-0.8134	-2.083	-3.781	-6.608	-16.34
0.480	4.972	4.109	2.79	1.956	1.124	0.2027	-0.8488	-2.117	-3.815	-6.642	-16.37
0.481	4.912	4.085	2.745	1.909	1.081	0.1643	-0.8845	-2.151	-3.849	-6.677	-16.41
0.482	4.851	4.061	2.701	1.861	1.039	0.1257	-0.9204	-2.186	-3.883	-6.711	-16.44
0.483	4.789	4.036	2.658	1.813	0.9957	0.08674	-0.9566	-2.221	-3.918	-6.746	-16.47
0.484	4.725	4.011	2.614	1.765	0.9524	0.0475	-0.9931	-2.256	-3.952	-6.781	-16.51
0.485	4.661	3.985	2.571	1.717	0.9088	0.007966	-1.03	-2.291	-3.987	-6.815	-16.54
0.486	4.595	3.959	2.529	1.669	0.8649	-0.03187	-1.067	-2.327	-4.022	-6.85	-16.57
0.487	4.529	3.932	2.487	1.621	0.8207	-0.072	-1.104	-2.362	-4.057	-6.886	-16.61
0.488	4.462	3.904	2.446	1.573	0.7762	-0.1124	-1.142	-2.398	-4.092	-6.921	-16.64
0.489	4.394	3.875	2.405	1.524	0.7314	-0.1531	-1.179	-2.434	-4.128	-6.956	-16.68
0.490	4.325	3.845	2.364	1.476	0.6864	-0.1941	-1.217	-2.471	-4.164	-6.992	-16.71
0.491	4.255	3.815	2.325	1.428	0.6411	-0.2354	-1.256	-2.507	-4.2	-7.027	-16.74
0.492	4.185	3.783	2.286	1.379	0.5956	-0.277	-1.294	-2.544	-4.235	-7.063	-16.78
0.493	4.114	3.751	2.247	1.331	0.5498	-0.3188	-1.333	-2.581	-4.272	-7.099	-16.81
0.494	4.043	3.717	2.21	1.283	0.5037	-0.361	-1.372	-2.618	-4.308	-7.135	-16.85
0.495	3.971	3.682	2.173	1.235	0.4574	-0.4034	-1.411	-2.655	-4.344	-7.171	-16.88
0.496	3.898	3.646	2.137	1.186	0.4109	-0.4461	-1.451	-2.693	-4.381	-7.207	-16.92
0.497	3.825	3.608	2.102	1.138	0.3641	-0.489	-1.491	-2.731	-4.418	-7.244	-16.95
0.498	3.752	3.569	2.067	1.091	0.3171	-0.5323	-1.531	-2.769	-4.455	-7.28	-16.99
0.499	3.678	3.529	2.034	1.043	0.2699	-0.5757	-1.571	-2.807	-4.492	-7.317	-17.02
											
0.500	3.604	3.487	2.002	0.9952	0.2224	-0.6195	-1.611	-2.845	-4.529	-7.353	-17.06
0.501	3.532	3.431	1.985	0.9437	0.1724	-0.6645	-1.653	-2.884	-4.567	-7.39	-17.09
0.502	3.46	3.373	1.969	0.8924	0.1222	-0.7096	-1.694	-2.923	-4.605	-7.427	-17.13
0.503	3.388	3.313	1.954	0.8414	0.07188	-0.7551	-1.736	-2.963	-4.643	-7.464	-17.16
0.504	3.316	3.253	1.94	0.7907	0.0214	-0.8007	-1.778	-3.002	-4.681	-7.502	-17.2
0.505	3.244	3.19	1.926	0.7405	-0.02917	-0.8466	-1.82	-3.042	-4.719	-7.539	-17.23
0.506	3.171	3.127	1.912	0.6908	-0.0798	-0.8927	-1.863	-3.082	-4.757	-7.576	-17.27
0.507	3.098	3.063	1.899	0.6416	-0.1305	-0.939	-1.905	-3.122	-4.796	-7.614	-17.3
0.508	3.025	2.997	1.886	0.593	-0.1812	-0.9854	-1.948	-3.162	-4.834	-7.651	-17.34
0.509	2.952	2.93	1.873	0.5451	-0.2318	-1.032	-1.991	-3.202	-4.873	-7.689	-17.37
0.510	2.879	2.862	1.86	0.4979	-0.2824	-1.079	-2.034	-3.243	-4.911	-7.726	-17.41
0.511	2.806	2.794	1.847	0.4516	-0.3329	-1.126	-2.077	-3.283	-4.95	-7.764	-17.44
0.512	2.732	2.724	1.834	0.406	-0.3834	-1.173	-2.121	-3.324	-4.989	-7.802	-17.48
0.513	2.659	2.654	1.821	0.3614	-0.4336	-1.22	-2.164	-3.364	-5.028	-7.839	-17.51
0.514	2.585	2.583	1.807	0.3177	-0.4838	-1.267	-2.208	-3.405	-5.067	-7.877	-17.55
0.515	2.511	2.511	1.792	0.2751	-0.5337	-1.315	-2.252	-3.446	-5.106	-7.915	-17.58
0.516	2.438	2.438	1.777	0.2335	-0.5834	-1.362	-2.296	-3.487	-5.145	-7.952	-17.62
0.517	2.364	2.365	1.761	0.1931	-0.6328	-1.409	-2.34	-3.529	-5.184	-7.99	-17.65
0.518	2.29	2.292	1.744	0.1539	-0.6819	-1.457	-2.384	-3.57	-5.223	-8.028	-17.69
0.519	2.217	2.218	1.726	0.116	-0.7308	-1.505	-2.428	-3.611	-5.263	-8.065	-17.72
0.520	2.143	2.144	1.707	0.07945	-0.7793	-1.552	-2.473	-3.653	-5.302	-8.103	-17.76
0.521	2.07	2.069	1.687	0.04426	-0.8274	-1.6	-2.517	-3.694	-5.341	-8.14	-17.79
0.522	1.996	1.995	1.666	0.01053	-0.8751	-1.648	-2.562	-3.736	-5.38	-8.178	-17.82
0.523	1.923	1.92	1.643	-0.02168	-0.9223	-1.695	-2.606	-3.777	-5.42	-8.215	-17.86
0.524	1.849	1.845	1.619	-0.05231	-0.9692	-1.743	-2.651	-3.819	-5.459	-8.253	-17.89
0.525	1.776	1.769	1.593	-0.08131	-1.015	-1.791	-2.696	-3.86	-5.498	-8.29	-17.93
0.526	1.703	1.698	1.545	-0.08937	-1.067	-1.842	-2.742	-3.903	-5.538	-8.328	-17.96
0.527	1.629	1.627	1.495	-0.09586	-1.118	-1.894	-2.788	-3.946	-5.578	-8.366	-18
0.528	1.556	1.555	1.444	-0.1009	-1.168	-1.945	-2.835	-3.989	-5.618	-8.404	-18.03
0.529	1.483	1.484	1.391	-0.1046	-1.218	-1.996	-2.881	-4.032	-5.658	-8.441	-18.06
0.530	1.41	1.413	1.337	-0.1071	-1.266	-2.047	-2.928	-4.074	-5.698	-8.479	-18.1
0.531	1.337	1.342	1.281	-0.1085	-1.314	-2.098	-2.974	-4.117	-5.738	-8.516	-18.13
0.532	1.265	1.272	1.225	-0.109	-1.36	-2.148	-3.02	-4.16	-5.777	-8.554	-18.16
0.533	1.193	1.201	1.167	-0.1086	-1.406	-2.198	-3.066	-4.202	-5.817	-8.591	-18.2
0.534	1.121	1.131	1.109	-0.1075	-1.45	-2.248	-3.112	-4.244	-5.856	-8.628	-18.23
0.535	1.05	1.061	1.049	-0.1058	-1.493	-2.296	-3.157	-4.287	-5.896	-8.664	-18.26
0.536	0.9792	0.9919	0.9885	-0.1036	-1.535	-2.345	-3.203	-4.329	-5.935	-8.701	-18.3
0.537	0.9088	0.9228	0.9273	-0.1012	-1.575	-2.392	-3.248	-4.37	-5.974	-8.737	-18.33
0.538	0.839	0.8541	0.8655	-0.09844	-1.613	-2.439	-3.293	-4.412	-6.012	-8.773	-18.36
0.539	0.7696	0.7857	0.8031	-0.09563	-1.65	-2.486	-3.337	-4.454	-6.051	-8.809	-18.39
0.540	0.7008	0.7179	0.7403	-0.09285	-1.686	-2.531	-3.381	-4.495	-6.089	-8.844	-18.42
0.541	0.6325	0.6505	0.6771	-0.09022	-1.719	-2.576	-3.425	-4.536	-6.127	-8.88	-18.46
0.542	0.5648	0.5837	0.6136	-0.08786	-1.751	-2.62	-3.469	-4.576	-6.165	-8.915	-18.49
0.543	0.4977	0.5173	0.55	-0.08589	-1.78	-2.662	-3.512	-4.617	-6.202	-8.949	-18.52
0.544	0.4312	0.4516	0.4862	-0.08445	-1.808	-2.704	-3.555	-4.657	-6.239	-8.984	-18.55
0.545	0.3654	0.3865	0.4224	-0.08365	-1.833	-2.745	-3.597	-4.697	-6.276	-9.018	-18.58
0.546	0.3003	0.322	0.3587	-0.08361	-1.856	-2.785	-3.639	-4.736	-6.312	-9.051	-18.61
0.547	0.2358	0.2581	0.2952	-0.08447	-1.877	-2.823	-3.68	-4.775	-6.349	-9.085	-18.64
0.548	0.1721	0.195	0.232	-0.08633	-1.895	-2.86	-3.721	-4.814	-6.384	-9.117	-18.66
0.549	0.1092	0.1326	0.1691	-0.08934	-1.911	-2.896	-3.761	-4.852	-6.42	-9.15	-18.69
0.550	0.0471	0.07096	0.1066	-0.0936	-1.924	-2.931	-3.801	-4.89	-6.455	-9.182	-18.72
0.551	-0.01632	0.008295	0.04816	-0.1254	-1.907	-2.981	-3.845	-4.93	-6.491	-9.215	-18.75
0.552	-0.07888	-0.05354	-0.009692	-0.1585	-1.886	-3.03	-3.889	-4.97	-6.528	-9.248	-18.78
0.553	-0.1405	-0.1145	-0.0669	-0.1927	-1.864	-3.077	-3.932	-5.009	-6.563	-9.28	-18.81
0.554	-0.2012	-0.1745	-0.1234	-0.2279	-1.839	-3.122	-3.975	-5.048	-6.598	-9.312	-18.83
0.555	-0.261	-0.2336	-0.1792	-0.264	-1.813	-3.165	-4.016	-5.086	-6.633	-9.343	-18.86
0.556	-0.3196	-0.2916	-0.2341	-0.3009	-1.785	-3.205	-4.056	-5.123	-6.667	-9.374	-18.89
0.557	-0.3772	-0.3486	-0.2882	-0.3384	-1.755	-3.243	-4.096	-5.16	-6.701	-9.404	-18.91
0.558	-0.4337	-0.4045	-0.3414	-0.3763	-1.724	-3.278	-4.134	-5.196	-6.733	-9.434	-18.94
0.559	-0.489	-0.4592	-0.3936	-0.4147	-1.692	-3.309	-4.171	-5.231	-6.766	-9.462	-18.96
0.560	-0.543	-0.5127	-0.4447	-0.4533	-1.659	-3.338	-4.206	-5.265	-6.797	-9.491	-18.98
0.561	-0.5958	-0.565	-0.4948	-0.492	-1.625	-3.363	-4.241	-5.299	-6.828	-9.518	-19.01
0.562	-0.6473	-0.6161	-0.5438	-0.5307	-1.59	-3.384	-4.274	-5.331	-6.858	-9.545	-19.03
0.563	-0.6975	-0.6657	-0.5916	-0.5693	-1.555	-3.401	-4.305	-5.363	-6.887	-9.571	-19.05
0.564	-0.7463	-0.714	-0.6381	-0.6076	-1.52	-3.414	-4.335	-5.394	-6.916	-9.597	-19.07
0.565	-0.7936	-0.7609	-0.6833	-0.6456	-1.485	-3.423	-4.363	-5.423	-6.943	-9.621	-19.09
0.566	-0.8395	-0.8064	-0.7272	-0.6831	-1.45	-3.427	-4.39	-5.452	-6.97	-9.645	-19.11
0.567	-0.8838	-0.8503	-0.7697	-0.7199	-1.416	-3.427	-4.414	-5.479	-6.996	-9.668	-19.13
0.568	-0.9266	-0.8927	-0.8108	-0.756	-1.382	-3.421	-4.437	-5.506	-7.021	-9.69	-19.15
0.569	-0.9678	-0.9335	-0.8503	-0.7912	-1.349	-3.41	-4.458	-5.531	-7.045	-9.712	-19.17
0.570	-1.007	-0.9727	-0.8883	-0.8254	-1.316	-3.394	-4.477	-5.555	-7.068	-9.732	-19.19
0.571	-1.045	-1.01	-0.9247	-0.8585	-1.285	-3.372	-4.493	-5.578	-7.089	-9.751	-19.2
0.572	-1.081	-1.046	-0.9595	-0.8903	-1.255	-3.345	-4.508	-5.599	-7.11	-9.77	-19.22
0.573	-1.116	-1.08	-0.9925	-0.9208	-1.227	-3.311	-4.52	-5.619	-7.13	-9.788	-19.23
0.574	-1.148	-1.112	-1.024	-0.9498	-1.201	-3.271	-4.53	-5.638	-7.149	-9.804	-19.25
0.575	-1.179	-1.143	-1.053	-0.9772	-1.176	-3.225	-4.538	-5.655	-7.166	-9.82	-19.26
0.576	-1.209	-1.173	-1.082	-1.001	-1.174	-3.138	-4.555	-5.674	-7.184	-9.835	-19.27
0.577	-1.237	-1.2	-1.108	-1.023	-1.172	-3.048	-4.569	-5.691	-7.201	-9.85	-19.28
0.578	-1.263	-1.226	-1.133	-1.044	-1.17	-2.955	-4.578	-5.706	-7.216	-9.863	-19.29
0.579	-1.287	-1.25	-1.155	-1.062	-1.168	-2.859	-4.584	-5.719	-7.23	-9.875	-19.3
0.580	-1.309	-1.271	-1.175	-1.079	-1.166	-2.76	-4.584	-5.73	-7.243	-9.886	-19.31
0.581	-1.328	-1.29	-1.193	-1.094	-1.163	-2.66	-4.58	-5.739	-7.253	-9.895	-19.32
0.582	-1.345	-1.306	-1.209	-1.106	-1.16	-2.558	-4.571	-5.745	-7.263	-9.903	-19.32
0.583	-1.359	-1.321	-1.222	-1.116	-1.156	-2.455	-4.556	-5.75	-7.27	-9.91	-19.33
0.584	-1.371	-1.332	-1.233	-1.125	-1.152	-2.351	-4.536	-5.752	-7.276	-9.916	-19.33
0.585	-1.378	-1.339	-1.239	-1.128	-1.143	-2.246	-4.507	-5.749	-7.278	-9.917	-19.33
0.586	-1.386	-1.346	-1.245	-1.132	-1.137	-2.143	-4.474	-5.746	-7.28	-9.92	-19.34
0.587	-1.391	-1.352	-1.249	-1.134	-1.129	-2.041	-4.436	-5.742	-7.282	-9.922	-19.34
0.588	-1.392	-1.352	-1.249	-1.132	-1.118	-1.94	-4.389	-5.733	-7.28	-9.921	-19.34
0.589	-1.391	-1.351	-1.247	-1.128	-1.104	-1.855	-4.33	-5.726	-7.278	-9.92	-19.33
0.590	-1.388	-1.347	-1.242	-1.121	-1.088	-1.772	-4.264	-5.717	-7.274	-9.917	-19.33
0.591	-1.381	-1.34	-1.235	-1.111	-1.07	-1.69	-4.19	-5.704	-7.268	-9.912	-19.33
0.592	-1.371	-1.33	-1.224	-1.098	-1.05	-1.608	-4.109	-5.686	-7.259	-9.905	-19.32
0.593	-1.358	-1.317	-1.21	-1.082	-1.027	-1.528	-4.02	-5.665	-7.247	-9.896	-19.31
0.594	-1.342	-1.301	-1.193	-1.062	-1.001	-1.448	-3.923	-5.639	-7.234	-9.885	-19.31
0.595	-1.322	-1.281	-1.172	-1.04	-0.9727	-1.368	-3.819	-5.609	-7.217	-9.873	-19.3
0.596	-1.299	-1.257	-1.148	-1.014	-0.9414	-1.289	-3.706	-5.573	-7.198	-9.858	-19.28
0.597	-1.272	-1.23	-1.12	-0.9847	-0.9071	-1.21	-3.585	-5.532	-7.175	-9.841	-19.27
0.598	-1.241	-1.2	-1.089	-0.9518	-0.8696	-1.131	-3.456	-5.485	-7.15	-9.821	-19.26
0.599	-1.207	-1.165	-1.054	-0.9152	-0.8288	-1.051	-3.319	-5.433	-7.121	-9.8	-19.24
0.600	-1.169	-1.127	-1.015	-0.8749	-0.7846	-0.9715	-3.173	-5.374	-7.089	-9.776	-19.22
0.601	-1.126	-1.084	-0.9719	-0.8298	-0.7349	-0.8941	-2.991	-5.32	-7.058	-9.75	-19.2
0.602	-1.08	-1.038	-0.9244	-0.7808	-0.6815	-0.8159	-2.801	-5.259	-7.022	-9.722	-19.18
0.603	-1.029	-0.9866	-0.8729	-0.7279	-0.6244	-0.7368	-2.604	-5.19	-6.983	-9.691	-19.15
0.604	-0.9739	-0.9314	-0.8172	-0.6708	-0.5634	-0.6563	-2.401	-5.112	-6.94	-9.657	-19.13
0.605	-0.9147	-0.8721	-0.7573	-0.6095	-0.4984	-0.5742	-2.192	-5.025	-6.892	-9.621	-19.1
0.606	-0.8511	-0.8084	-0.6932	-0.544	-0.4294	-0.4902	-1.979	-4.927	-6.84	-9.582	-19.07
0.607	-0.7831	-0.7403	-0.6246	-0.4742	-0.3562	-0.404	-1.763	-4.819	-6.782	-9.539	-19.04
0.608	-0.7106	-0.6677	-0.5515	-0.4	-0.2788	-0.3154	-1.545	-4.698	-6.72	-9.494	-19.01
0.609	-0.6336	-0.5905	-0.474	-0.3212	-0.197	-0.224	-1.324	-4.564	-6.651	-9.445	-18.97
0.610	-0.5518	-0.5087	-0.3917	-0.2379	-0.1108	-0.1295	-1.104	-4.417	-6.577	-9.393	-18.93
0.611	-0.4654	-0.4221	-0.3048	-0.1499	-0.02006	-0.03171	-0.883	-4.256	-6.497	-9.337	-18.89
0.612	-0.3741	-0.3308	-0.2131	-0.05719	0.07526	0.06969	-0.6638	-4.08	-6.411	-9.279	-18.85
0.613	-0.2779	-0.2345	-0.1165	0.04034	0.1753	0.175	-0.4467	-3.887	-6.318	-9.216	-18.81
0.614	-0.1856	-0.1422	-0.02392	0.1338	0.2711	0.2787	-0.2879	-3.636	-6.204	-9.15	-18.76
0.615	-0.08508	-0.04158	0.07695	0.2355	0.3752	0.3903	-0.1255	-3.365	-6.09	-9.081	-18.72
0.616	0.02333	0.06688	0.1857	0.3451	0.487	0.5093	0.04035	-3.077	-5.975	-9.008	-18.67
0.617	0.1392	0.1828	0.3018	0.462	0.6061	0.6353	0.2094	-2.775	-5.856	-8.931	-18.62
0.618	0.2621	0.3057	0.4249	0.5859	0.7321	0.7678	0.3813	-2.46	-5.732	-8.849	-18.56
0.619	0.3915	0.4352	0.5546	0.7163	0.8645	0.9065	0.556	-2.134	-5.602	-8.764	-18.5
0.620	0.5272	0.5708	0.6905	0.8527	1.003	1.051	0.7332	-1.799	-5.464	-8.674	-18.44
0.621	0.6686	0.7122	0.832	0.9949	1.147	1.2	0.9127	-1.457	-5.317	-8.58	-18.38
0.622	0.8153	0.859	0.9788	1.142	1.296	1.355	1.094	-1.111	-5.158	-8.481	-18.31
0.623	0.9669	1.011	1.13	1.294	1.45	1.513	1.278	-0.7616	-4.986	-8.377	-18.24
0.624	1.123	1.167	1.286	1.451	1.608	1.676	1.463	-0.4117	-4.8	-8.267	-18.17
0.625	1.283	1.327	1.446	1.611	1.769	1.842	1.649	-0.06311	-4.597	-8.153	-18.1
0.626	1.441	1.485	1.604	1.769	1.929	2.006	1.829	0.2944	-4.394	-8.033	-18.03
0.627	1.606	1.649	1.769	1.934	2.094	2.176	2.015	0.6383	-4.161	-7.908	-17.95
0.628	1.776	1.82	1.939	2.104	2.266	2.35	2.205	0.9688	-3.898	-7.776	-17.87
0.629	1.951	1.994	2.113	2.278	2.44	2.529	2.398	1.286	-3.607	-7.639	-17.79
0.630	2.128	2.171	2.29	2.455	2.618	2.709	2.591	1.589	-3.288	-7.495	-17.71
0.631	2.307	2.35	2.468	2.632	2.796	2.891	2.785	1.879	-2.945	-7.346	-17.63
0.632	2.485	2.528	2.646	2.81	2.974	3.071	2.976	2.156	-2.576	-7.19	-17.54
0.633	2.662	2.705	2.822	2.985	3.15	3.25	3.165	2.419	-2.185	-7.028	-17.46
0.634	2.836	2.879	2.995	3.158	3.322	3.424	3.35	2.668	-1.772	-6.859	-17.38
0.635	3.006	3.048	3.164	3.326	3.49	3.594	3.529	2.903	-1.339	-6.684	-17.29
0.636	3.177	3.218	3.333	3.494	3.658	3.764	3.707	3.135	-0.8502	-6.501	-17.21
0.637	3.339	3.38	3.494	3.653	3.817	3.924	3.876	3.35	-0.3525	-6.312	-17.13
0.638	3.489	3.53	3.642	3.801	3.963	4.072	4.031	3.547	0.143	-6.116	-17.05
0.639	3.625	3.665	3.776	3.933	4.094	4.204	4.17	3.723	0.6257	-5.915	-16.97
0.640	3.742	3.782	3.891	4.046	4.206	4.317	4.289	3.875	1.085	-5.708	-16.91
0.641	3.849	3.888	3.996	4.149	4.307	4.418	4.397	4.015	1.504	-5.49	-16.84
0.642	3.929	3.967	4.073	4.224	4.38	4.491	4.476	4.123	1.88	-5.269	-16.79
0.643	3.977	4.014	4.118	4.266	4.42	4.531	4.521	4.194	2.204	-5.045	-16.74
0.644	3.986	4.023	4.125	4.27	4.422	4.532	4.526	4.224	2.467	-4.819	-16.71
0.645	3.953	3.988	4.088	4.23	4.378	4.488	4.486	4.207	2.66	-4.594	-16.7
0.646	3.876	3.91	4.008	4.146	4.291	4.399	4.401	4.144	2.769	-4.362	-16.7
0.647	3.739	3.773	3.867	4.001	4.143	4.249	4.255	4.018	2.794	-4.139	-16.72
0.648	3.533	3.566	3.657	3.787	3.925	4.029	4.037	3.819	2.729	-3.932	-16.77
0.649	3.253	3.284	3.372	3.497	3.63	3.732	3.743	3.543	2.57	-3.738	-16.85
0.650	2.883	2.913	2.997	3.118	3.246	3.344	3.357	3.174	2.305	-3.585	-16.97
0.651	2.412	2.441	2.521	2.636	2.759	2.854	2.869	2.702	1.926	-3.478	-17.12
0.652	1.829	1.856	1.933	2.042	2.159	2.25	2.267	2.114	1.422	-3.455	-17.32
0.653	1.121	1.147	1.22	1.323	1.434	1.52	1.538	1.4	0.782	-3.545	-17.57
0.654	0.277	0.3013	0.3693	0.4664	0.5705	0.6523	0.6704	0.5458	-0.004001	-3.778	-17.88
0.655	-0.7115	-0.6888	-0.6254	-0.5348	-0.4375	-0.3606	-0.3425	-0.4546	-0.9427	-4.18	-18.25
0.656	-1.86	-1.839	-1.78	-1.696	-1.606	-1.535	-1.517	-1.617	-2.049	-4.799	-18.69
0.657	-3.161	-3.142	-3.088	-3.011	-2.928	-2.862	-2.845	-2.934	-3.315	-5.623	-19.19
0.658	-4.613	-4.595	-4.546	-4.476	-4.4	-4.339	-4.323	-4.403	-4.737	-6.656	-19.76
0.659	-6.225	-6.209	-6.164	-6.101	-6.032	-5.977	-5.962	-6.032	-6.325	-7.918	-20.39
0.660	-7.937	-7.922	-7.882	-7.825	-7.764	-7.714	-7.701	-7.763	-8.018	-9.336	-21.07
0.661	-9.783	-9.77	-9.735	-9.684	-9.629	-9.585	-9.573	-9.627	-9.85	-10.94	-21.8
0.662	-11.64	-11.63	-11.6	-11.56	-11.51	-11.47	-11.46	-11.51	-11.7	-12.6	-22.54
0.663	-13.43	-13.42	-13.39	-13.35	-13.31	-13.28	-13.27	-13.31	-13.48	-14.23	-23.22
0.664	-15.06	-15.05	-15.03	-14.99	-14.95	-14.92	-14.91	-14.95	-15.1	-15.74	-23.79
0.665	-16.44	-16.43	-16.41	-16.38	-16.35	-16.32	-16.31	-16.35	-16.48	-17.04	-24.21
0.666	-17.55	-17.54	-17.52	-17.49	-17.46	-17.44	-17.43	-17.47	-17.59	-18.08	-24.47
0.667	-18.26	-18.26	-18.24	-18.21	-18.19	-18.16	-18.16	-18.2	-18.31	-18.76	-24.52
0.668	-18.63	-18.62	-18.61	-18.58	-18.56	-18.54	-18.54	-18.57	-18.69	-19.11	-24.39
0.669	-18.7	-18.7	-18.68	-18.66	-18.63	-18.62	-18.62	-18.65	-18.77	-19.18	-24.13
0.670	-18.57	-18.56	-18.55	-18.52	-18.5	-18.49	-18.49	-18.53	-18.65	-19.07	-23.82
0.671	-18.31	-18.3	-18.29	-18.26	-18.24	-18.23	-18.24	-18.28	-18.41	-18.85	-23.5
0.672	-17.98	-17.98	-17.96	-17.94	-17.92	-17.91	-17.92	-17.97	-18.12	-18.58	-23.22
0.673	-17.63	-17.62	-17.6	-17.58	-17.56	-17.55	-17.57	-17.63	-17.79	-18.29	-22.99
0.674	-17.25	-17.25	-17.23	-17.21	-17.19	-17.18	-17.2	-17.27	-17.45	-17.99	-22.79
0.675	-16.87	-16.86	-16.85	-16.82	-16.8	-16.8	-16.82	-16.9	-17.1	-17.7	-22.62
0.676	-16.48	-16.47	-16.45	-16.43	-16.41	-16.41	-16.44	-16.53	-16.75	-17.4	-22.47
0.677	-16.07	-16.07	-16.05	-16.03	-16.01	-16.01	-16.04	-16.15	-16.39	-17.09	-22.32
0.678	-15.68	-15.67	-15.65	-15.63	-15.61	-15.61	-15.65	-15.77	-16.04	-16.8	-22.19
0.679	-15.31	-15.3	-15.28	-15.26	-15.24	-15.24	-15.29	-15.42	-15.71	-16.52	-22.08
0.680	-14.97	-14.97	-14.95	-14.92	-14.91	-14.91	-14.97	-15.11	-15.43	-16.29	-21.99
0.681	-14.64	-14.63	-14.61	-14.58	-14.57	-14.58	-14.64	-14.79	-15.13	-16.05	-21.89
0.682	-14.31	-14.3	-14.28	-14.26	-14.24	-14.25	-14.32	-14.48	-14.85	-15.81	-21.8
0.683	-13.99	-13.98	-13.96	-13.94	-13.92	-13.94	-14.01	-14.18	-14.57	-15.59	-21.71
0.684	-13.68	-13.68	-13.66	-13.63	-13.62	-13.64	-13.71	-13.9	-14.31	-15.37	-21.62
0.685	-13.4	-13.39	-13.37	-13.34	-13.33	-13.35	-13.43	-13.63	-14.06	-15.17	-21.54
0.686	-13.14	-13.13	-13.11	-13.09	-13.07	-13.1	-13.18	-13.39	-13.84	-14.99	-21.47
0.687	-12.9	-12.89	-12.87	-12.84	-12.83	-12.86	-12.95	-13.17	-13.64	-14.83	-21.41
0.688	-12.67	-12.67	-12.65	-12.62	-12.61	-12.64	-12.74	-12.96	-13.45	-14.68	-21.35
0.689	-12.47	-12.46	-12.44	-12.41	-12.41	-12.43	-12.54	-12.77	-13.28	-14.54	-21.3
0.690	-12.28	-12.27	-12.25	-12.22	-12.22	-12.25	-12.35	-12.6	-13.12	-14.42	-21.26
0.691	-12.1	-12.1	-12.07	-12.05	-12.04	-12.08	-12.19	-12.44	-12.98	-14.3	-21.22
0.692	-11.94	-11.94	-11.91	-11.89	-11.88	-11.92	-12.04	-12.3	-12.85	-14.2	-21.18
0.693	-11.8	-11.79	-11.77	-11.75	-11.74	-11.78	-11.9	-12.17	-12.73	-14.11	-21.16
0.694	-11.67	-11.66	-11.64	-11.61	-11.61	-11.65	-11.77	-12.05	-12.63	-14.03	-21.13
0.695	-11.55	-11.54	-11.52	-11.49	-11.49	-11.53	-11.66	-11.94	-12.53	-13.96	-21.11
0.696	-11.44	-11.43	-11.41	-11.38	-11.38	-11.42	-11.55	-11.84	-12.44	-13.89	-21.09
0.697	-11.33	-11.33	-11.3	-11.28	-11.28	-11.32	-11.46	-11.75	-12.36	-13.83	-21.08
0.698	-11.24	-11.24	-11.21	-11.19	-11.19	-11.24	-11.37	-11.67	-12.29	-13.78	-21.07
0.699	-11.16	-11.15	-11.13	-11.11	-11.11	-11.16	-11.3	-11.6	-12.23	-13.73	-21.06
0.700	-11.09	-11.08	-11.06	-11.04	-11.04	-11.09	-11.23	-11.54	-12.18	-13.7	-21.06
0.701	-11.02	-11.01	-10.99	-10.97	-10.97	-11.02	-11.17	-11.48	-12.13	-13.66	-21.06
0.702	-10.96	-10.96	-10.93	-10.91	-10.91	-10.97	-11.11	-11.43	-12.09	-13.63	-21.06
0.703	-10.91	-10.9	-10.88	-10.86	-10.86	-10.92	-11.07	-11.39	-12.05	-13.61	-21.06
0.704	-10.87	-10.86	-10.84	-10.82	-10.82	-10.87	-11.02	-11.35	-12.02	-13.59	-21.07
0.705	-10.82	-10.82	-10.79	-10.77	-10.78	-10.83	-10.99	-11.31	-11.99	-13.57	-21.08
0.706	-10.79	-10.78	-10.76	-10.74	-10.74	-10.8	-10.95	-11.28	-11.97	-13.56	-21.08
0.707	-10.75	-10.74	-10.72	-10.7	-10.7	-10.76	-10.92	-11.26	-11.94	-13.55	-21.09
0.708	-10.72	-10.71	-10.69	-10.67	-10.67	-10.73	-10.89	-11.23	-11.92	-13.54	-21.1
0.709	-10.69	-10.68	-10.66	-10.64	-10.64	-10.7	-10.87	-11.21	-11.9	-13.53	-21.11
0.710	-10.66	-10.65	-10.63	-10.61	-10.62	-10.68	-10.84	-11.18	-11.89	-13.52	-21.12
0.711	-10.64	-10.63	-10.61	-10.59	-10.6	-10.66	-10.83	-11.17	-11.88	-13.52	-21.13
0.712	-10.63	-10.62	-10.6	-10.58	-10.59	-10.65	-10.82	-11.17	-11.88	-13.52	-21.15
0.713	-10.62	-10.61	-10.59	-10.57	-10.58	-10.64	-10.81	-11.16	-11.88	-13.53	-21.17
0.714	-10.61	-10.6	-10.58	-10.56	-10.57	-10.63	-10.8	-11.16	-11.88	-13.53	-21.19
0.715	-10.6	-10.6	-10.58	-10.56	-10.56	-10.63	-10.8	-11.16	-11.88	-13.54	-21.21
0.716	-10.6	-10.59	-10.57	-10.55	-10.56	-10.63	-10.8	-11.16	-11.88	-13.55	-21.22
0.717	-10.6	-10.59	-10.57	-10.55	-10.56	-10.63	-10.8	-11.16	-11.89	-13.56	-21.24
0.718	-10.6	-10.59	-10.57	-10.55	-10.56	-10.63	-10.8	-11.16	-11.89	-13.57	-21.26
0.719	-10.59	-10.59	-10.57	-10.55	-10.56	-10.63	-10.8	-11.17	-11.9	-13.58	-21.28
0.720	-10.59	-10.59	-10.57	-10.55	-10.56	-10.63	-10.8	-11.17	-11.91	-13.6	-21.3
0.721	-10.59	-10.58	-10.56	-10.55	-10.56	-10.63	-10.81	-11.17	-11.91	-13.61	-21.32
0.722	-10.59	-10.58	-10.56	-10.55	-10.56	-10.63	-10.81	-11.18	-11.92	-13.62	-21.34
0.723	-10.59	-10.58	-10.56	-10.54	-10.55	-10.63	-10.81	-11.18	-11.92	-13.63	-21.36
0.724	-10.58	-10.57	-10.56	-10.54	-10.55	-10.62	-10.8	-11.18	-11.93	-13.63	-21.38
0.725	-10.58	-10.57	-10.55	-10.53	-10.55	-10.62	-10.8	-11.18	-11.93	-13.64	-21.39
0.726	-10.58	-10.57	-10.55	-10.54	-10.55	-10.62	-10.81	-11.18	-11.94	-13.65	-21.42
0.727	-10.59	-10.58	-10.56	-10.54	-10.56	-10.63	-10.81	-11.19	-11.95	-13.67	-21.44
0.728	-10.59	-10.58	-10.56	-10.55	-10.56	-10.64	-10.82	-11.2	-11.96	-13.68	-21.46
0.729	-10.6	-10.59	-10.57	-10.56	-10.57	-10.65	-10.83	-11.21	-11.97	-13.7	-21.48
0.730	-10.61	-10.6	-10.58	-10.57	-10.58	-10.65	-10.84	-11.23	-11.99	-13.72	-21.5
0.731	-10.62	-10.61	-10.59	-10.57	-10.59	-10.67	-10.85	-11.24	-12	-13.74	-21.53
0.732	-10.62	-10.62	-10.6	-10.58	-10.6	-10.68	-10.87	-11.25	-12.02	-13.75	-21.55
0.733	-10.64	-10.63	-10.61	-10.6	-10.61	-10.69	-10.88	-11.27	-12.03	-13.77	-21.57
0.734	-10.65	-10.64	-10.62	-10.61	-10.62	-10.7	-10.89	-11.28	-12.05	-13.79	-21.6
0.735	-10.66	-10.65	-10.63	-10.62	-10.64	-10.72	-10.91	-11.3	-12.07	-13.81	-21.62
0.736	-10.67	-10.67	-10.65	-10.64	-10.65	-10.73	-10.92	-11.31	-12.09	-13.83	-21.65
0.737	-10.69	-10.68	-10.66	-10.65	-10.67	-10.75	-10.94	-11.33	-12.11	-13.86	-21.67
0.738	-10.7	-10.7	-10.68	-10.67	-10.68	-10.76	-10.96	-11.35	-12.13	-13.88	-21.7
0.739	-10.72	-10.71	-10.69	-10.68	-10.7	-10.78	-10.98	-11.37	-12.15	-13.9	-21.72
0.740	-10.74	-10.73	-10.71	-10.7	-10.72	-10.8	-10.99	-11.39	-12.17	-13.92	-21.75
0.741	-10.75	-10.75	-10.73	-10.72	-10.73	-10.82	-11.01	-11.41	-12.19	-13.95	-21.78
0.742	-10.77	-10.76	-10.75	-10.73	-10.75	-10.84	-11.03	-11.43	-12.21	-13.97	-21.8
0.743	-10.79	-10.78	-10.76	-10.75	-10.77	-10.86	-11.05	-11.45	-12.23	-14	-21.83
0.744	-10.81	-10.8	-10.78	-10.77	-10.79	-10.88	-11.07	-11.47	-12.26	-14.02	-21.86
0.745	-10.83	-10.82	-10.8	-10.79	-10.81	-10.9	-11.1	-11.5	-12.28	-14.05	-21.89
0.746	-10.85	-10.84	-10.82	-10.81	-10.83	-10.92	-11.12	-11.52	-12.31	-14.07	-21.91
0.747	-10.87	-10.86	-10.85	-10.83	-10.85	-10.94	-11.14	-11.54	-12.33	-14.1	-21.94
0.748	-10.89	-10.88	-10.87	-10.86	-10.88	-10.96	-11.16	-11.57	-12.36	-14.12	-21.97
0.749	-10.91	-10.9	-10.89	-10.88	-10.9	-10.99	-11.19	-11.59	-12.38	-14.15	-22
0.750	-10.93	-10.93	-10.91	-10.9	-10.92	-11.01	-11.21	-11.62	-12.41	-14.18	-22.03
0.751	-10.95	-10.95	-10.93	-10.92	-10.94	-11.03	-11.23	-11.64	-12.43	-14.2	-22.05
0.752	-10.97	-10.96	-10.95	-10.94	-10.96	-11.05	-11.25	-11.66	-12.45	-14.23	-22.08
0.753	-10.99	-10.98	-10.97	-10.96	-10.98	-11.07	-11.27	-11.68	-12.48	-14.25	-22.11
0.754	-11.01	-11	-10.99	-10.98	-11	-11.09	-11.3	-11.7	-12.5	-14.28	-22.14
0.755	-11.03	-11.02	-11.01	-11	-11.02	-11.11	-11.32	-11.73	-12.52	-14.3	-22.16
0.756	-11.05	-11.04	-11.03	-11.02	-11.04	-11.13	-11.34	-11.75	-12.55	-14.33	-22.19
0.757	-11.07	-11.06	-11.05	-11.04	-11.06	-11.15	-11.36	-11.77	-12.57	-14.36	-22.22
0.758	-11.09	-11.08	-11.07	-11.06	-11.09	-11.18	-11.39	-11.8	-12.6	-14.38	-22.25
0.759	-11.11	-11.11	-11.09	-11.08	-11.11	-11.2	-11.41	-11.82	-12.62	-14.41	-22.28
0.760	-11.13	-11.13	-11.11	-11.1	-11.13	-11.22	-11.43	-11.85	-12.65	-14.44	-22.3
0.761	-11.16	-11.15	-11.13	-11.13	-11.15	-11.24	-11.46	-11.87	-12.67	-14.46	-22.33
0.762	-11.18	-11.17	-11.16	-11.15	-11.17	-11.27	-11.48	-11.89	-12.7	-14.49	-22.36
0.763	-11.2	-11.19	-11.18	-11.17	-11.2	-11.29	-11.5	-11.92	-12.73	-14.52	-22.39
0.764	-11.22	-11.22	-11.2	-11.19	-11.22	-11.32	-11.53	-11.95	-12.75	-14.55	-22.42
0.765	-11.24	-11.24	-11.22	-11.22	-11.24	-11.34	-11.55	-11.97	-12.78	-14.57	-22.45
0.766	-11.27	-11.26	-11.25	-11.24	-11.27	-11.36	-11.58	-12	-12.81	-14.6	-22.48
0.767	-11.29	-11.28	-11.27	-11.27	-11.29	-11.39	-11.6	-12.02	-12.83	-14.63	-22.51
0.768	-11.31	-11.31	-11.29	-11.29	-11.32	-11.41	-11.63	-12.05	-12.86	-14.66	-22.54
0.769	-11.34	-11.33	-11.32	-11.31	-11.34	-11.44	-11.65	-12.08	-12.89	-14.69	-22.57
0.770	-11.36	-11.36	-11.34	-11.34	-11.37	-11.46	-11.68	-12.1	-12.92	-14.72	-22.6
0.771	-11.39	-11.38	-11.37	-11.36	-11.39	-11.49	-11.71	-12.13	-12.94	-14.75	-22.63
0.772	-11.41	-11.4	-11.39	-11.39	-11.42	-11.51	-11.73	-12.16	-12.97	-14.77	-22.66
0.773	-11.44	-11.43	-11.42	-11.41	-11.44	-11.54	-11.76	-12.18	-13	-14.8	-22.69
0.774	-11.46	-11.45	-11.44	-11.44	-11.47	-11.57	-11.79	-12.21	-13.03	-14.83	-22.72
0.775	-11.49	-11.48	-11.47	-11.46	-11.49	-11.59	-11.81	-12.24	-13.06	-14.86	-22.75
0.776	-11.51	-11.5	-11.49	-11.49	-11.52	-11.62	-11.84	-12.27	-13.09	-14.89	-22.78
0.777	-11.53	-11.53	-11.52	-11.51	-11.54	-11.64	-11.87	-12.29	-13.11	-14.92	-22.81
0.778	-11.56	-11.55	-11.54	-11.54	-11.57	-11.67	-11.89	-12.32	-13.14	-14.95	-22.84
0.779	-11.58	-11.58	-11.57	-11.56	-11.6	-11.7	-11.92	-12.35	-13.17	-14.98	-22.87
0.780	-11.61	-11.6	-11.59	-11.59	-11.62	-11.72	-11.95	-12.38	-13.2	-15.01	-22.91
0.781	-11.64	-11.63	-11.62	-11.62	-11.65	-11.75	-11.97	-12.41	-13.23	-15.04	-22.94
0.782	-11.66	-11.66	-11.64	-11.64	-11.68	-11.78	-12	-12.43	-13.26	-15.07	-22.97
0.783	-11.69	-11.68	-11.67	-11.67	-11.7	-11.81	-12.03	-12.46	-13.29	-15.1	-23
0.784	-11.71	-11.71	-11.7	-11.69	-11.73	-11.83	-12.06	-12.49	-13.32	-15.13	-23.03
0.785	-11.74	-11.73	-11.72	-11.72	-11.76	-11.86	-12.09	-12.52	-13.35	-15.17	-23.06
0.786	-11.77	-11.76	-11.75	-11.75	-11.78	-11.89	-12.11	-12.55	-13.38	-15.2	-23.1
0.787	-11.79	-11.79	-11.78	-11.78	-11.81	-11.92	-12.14	-12.58	-13.41	-15.23	-23.13
0.788	-11.82	-11.81	-11.8	-11.8	-11.84	-11.94	-12.17	-12.61	-13.44	-15.26	-23.16
0.789	-11.85	-11.84	-11.83	-11.83	-11.87	-11.97	-12.2	-12.64	-13.47	-15.29	-23.19
0.790	-11.87	-11.87	-11.86	-11.86	-11.89	-12	-12.23	-12.67	-13.5	-15.32	-23.22
0.791	-11.9	-11.9	-11.89	-11.89	-11.92	-12.03	-12.26	-12.7	-13.53	-15.36	-23.26
0.792	-11.93	-11.92	-11.91	-11.91	-11.95	-12.06	-12.29	-12.73	-13.56	-15.39	-23.29
0.793	-11.96	-11.95	-11.94	-11.94	-11.98	-12.09	-12.32	-12.76	-13.59	-15.42	-23.32
0.794	-11.98	-11.98	-11.97	-11.97	-12.01	-12.12	-12.35	-12.79	-13.63	-15.45	-23.36
0.795	-12.01	-12.01	-12	-12	-12.04	-12.15	-12.38	-12.82	-13.66	-15.48	-23.39
0.796	-12.04	-12.04	-12.03	-12.03	-12.07	-12.18	-12.41	-12.85	-13.69	-15.52	-23.42
0.797	-12.07	-12.06	-12.06	-12.06	-12.1	-12.21	-12.44	-12.88	-13.72	-15.55	-23.46
0.798	-12.1	-12.09	-12.08	-12.09	-12.13	-12.24	-12.47	-12.91	-13.75	-15.58	-23.49
0.799	-12.13	-12.12	-12.11	-12.12	-12.16	-12.27	-12.5	-12.95	-13.79	-15.62	-23.52
0.800	-12.16	-12.15	-12.14	-12.15	-12.19	-12.3	-12.53	-12.98	-13.82	-15.65	-23.56
0.801	-12.19	-12.18	-12.17	-12.18	-12.22	-12.33	-12.56	-13.01	-13.85	-15.68	-23.59
0.802	-12.21	-12.21	-12.2	-12.21	-12.25	-12.36	-12.59	-13.04	-13.88	-15.72	-23.63
0.803	-12.24	-12.24	-12.23	-12.24	-12.28	-12.39	-12.63	-13.07	-13.92	-15.75	-23.66
0.804	-12.27	-12.27	-12.26	-12.27	-12.31	-12.42	-12.66	-13.11	-13.95	-15.79	-23.69
0.805	-12.3	-12.3	-12.29	-12.3	-12.34	-12.45	-12.69	-13.14	-13.98	-15.82	-23.73
0.806	-12.33	-12.33	-12.32	-12.33	-12.37	-12.48	-12.72	-13.17	-14.02	-15.85	-23.76
0.807	-12.36	-12.36	-12.35	-12.36	-12.4	-12.51	-12.75	-13.2	-14.05	-15.89	-23.8
0.808	-12.39	-12.39	-12.38	-12.39	-12.43	-12.55	-12.79	-13.24	-14.08	-15.92	-23.83
0.809	-12.43	-12.42	-12.41	-12.42	-12.46	-12.58	-12.82	-13.27	-14.12	-15.96	-23.87
0.810	-12.46	-12.45	-12.44	-12.45	-12.49	-12.61	-12.85	-13.3	-14.15	-15.99	-23.9
0.811	-12.49	-12.48	-12.48	-12.48	-12.52	-12.64	-12.88	-13.34	-14.19	-16.03	-23.94
0.812	-12.52	-12.51	-12.51	-12.51	-12.56	-12.67	-12.92	-13.37	-14.22	-16.06	-23.97
0.813	-12.55	-12.55	-12.54	-12.55	-12.59	-12.71	-12.95	-13.4	-14.25	-16.1	-24.01
0.814	-12.58	-12.58	-12.57	-12.58	-12.62	-12.74	-12.98	-13.44	-14.29	-16.14	-24.05
0.815	-12.61	-12.61	-12.6	-12.61	-12.65	-12.77	-13.02	-13.47	-14.33	-16.17	-24.08
0.816	-12.65	-12.64	-12.64	-12.64	-12.69	-12.81	-13.05	-13.51	-14.36	-16.21	-24.12
0.817	-12.68	-12.67	-12.67	-12.67	-12.72	-12.84	-13.09	-13.54	-14.4	-16.24	-24.16
0.818	-12.71	-12.71	-12.7	-12.71	-12.75	-12.87	-13.12	-13.58	-14.43	-16.28	-24.19
0.819	-12.74	-12.74	-12.73	-12.74	-12.79	-12.91	-13.15	-13.61	-14.47	-16.32	-24.23
0.820	-12.78	-12.77	-12.77	-12.77	-12.82	-12.94	-13.19	-13.65	-14.5	-16.35	-24.27
0.821	-12.81	-12.81	-12.8	-12.81	-12.86	-12.98	-13.22	-13.68	-14.54	-16.39	-24.3
0.822	-12.84	-12.84	-12.83	-12.84	-12.89	-13.01	-13.26	-13.72	-14.58	-16.43	-24.34
0.823	-12.88	-12.87	-12.87	-12.88	-12.92	-13.05	-13.3	-13.76	-14.61	-16.47	-24.38
0.824	-12.91	-12.91	-12.9	-12.91	-12.96	-13.08	-13.33	-13.79	-14.65	-16.5	-24.42
0.825	-12.94	-12.94	-12.94	-12.95	-12.99	-13.12	-13.37	-13.83	-14.69	-16.54	-24.45
0.826	-12.98	-12.98	-12.97	-12.98	-13.03	-13.15	-13.4	-13.87	-14.73	-16.58	-24.49
0.827	-13.01	-13.01	-13.01	-13.02	-13.07	-13.19	-13.44	-13.9	-14.76	-16.62	-24.53
0.828	-13.05	-13.05	-13.04	-13.05	-13.1	-13.23	-13.48	-13.94	-14.8	-16.66	-24.57
0.829	-13.08	-13.08	-13.08	-13.09	-13.14	-13.26	-13.51	-13.98	-14.84	-16.7	-24.61
0.830	-13.12	-13.12	-13.11	-13.12	-13.17	-13.3	-13.55	-14.02	-14.88	-16.74	-24.65
0.831	-13.16	-13.15	-13.15	-13.16	-13.21	-13.34	-13.59	-14.05	-14.92	-16.78	-24.69
0.832	-13.19	-13.19	-13.18	-13.2	-13.25	-13.37	-13.63	-14.09	-14.96	-16.82	-24.73
0.833	-13.23	-13.23	-13.22	-13.23	-13.28	-13.41	-13.66	-14.13	-15	-16.86	-24.77
0.834	-13.26	-13.26	-13.26	-13.27	-13.32	-13.45	-13.7	-14.17	-15.04	-16.9	-24.81
0.835	-13.3	-13.3	-13.3	-13.31	-13.36	-13.49	-13.74	-14.21	-15.08	-16.94	-24.85
0.836	-13.34	-13.34	-13.33	-13.34	-13.4	-13.53	-13.78	-14.25	-15.12	-16.98	-24.89
0.837	-13.38	-13.37	-13.37	-13.38	-13.44	-13.56	-13.82	-14.29	-15.16	-17.02	-24.93
0.838	-13.41	-13.41	-13.41	-13.42	-13.47	-13.6	-13.86	-14.33	-15.2	-17.06	-24.97
0.839	-13.45	-13.45	-13.45	-13.46	-13.51	-13.64	-13.9	-14.37	-15.24	-17.1	-25.01
0.840	-13.49	-13.49	-13.48	-13.5	-13.55	-13.68	-13.94	-14.41	-15.28	-17.14	-25.05
0.841	-13.53	-13.53	-13.52	-13.54	-13.59	-13.72	-13.98	-14.45	-15.32	-17.18	-25.09
0.842	-13.57	-13.56	-13.56	-13.58	-13.63	-13.76	-14.02	-14.49	-15.36	-17.23	-25.13
0.843	-13.61	-13.6	-13.6	-13.62	-13.67	-13.8	-14.06	-14.53	-15.4	-17.27	-25.17
0.844	-13.65	-13.64	-13.64	-13.66	-13.71	-13.84	-14.1	-14.57	-15.45	-17.31	-25.22
0.845	-13.69	-13.68	-13.68	-13.7	-13.75	-13.88	-14.14	-14.62	-15.49	-17.36	-25.26
0.846	-13.73	-13.72	-13.72	-13.74	-13.79	-13.92	-14.18	-14.66	-15.53	-17.4	-25.3
0.847	-13.77	-13.76	-13.76	-13.78	-13.83	-13.97	-14.23	-14.7	-15.58	-17.44	-25.34
0.848	-13.81	-13.8	-13.8	-13.82	-13.87	-14.01	-14.27	-14.74	-15.62	-17.49	-25.39
0.849	-13.85	-13.85	-13.84	-13.86	-13.92	-14.05	-14.31	-14.79	-15.66	-17.53	-25.43
0.850	-13.89	-13.89	-13.89	-13.9	-13.96	-14.09	-14.35	-14.83	-15.71	-17.57	-25.47
0.851	-13.93	-13.93	-13.93	-13.94	-14	-14.13	-14.4	-14.87	-15.75	-17.62	-25.52
0.852	-13.97	-13.97	-13.97	-13.98	-14.04	-14.18	-14.44	-14.92	-15.79	-17.66	-25.56
0.853	-14.01	-14.01	-14.01	-14.03	-14.08	-14.22	-14.48	-14.96	-15.84	-17.71	-25.61
0.854	-14.05	-14.05	-14.05	-14.07	-14.13	-14.26	-14.53	-15	-15.88	-17.75	-25.65
0.855	-14.1	-14.09	-14.09	-14.11	-14.17	-14.31	-14.57	-15.05	-15.93	-17.8	-25.69
0.856	-14.14	-14.14	-14.14	-14.15	-14.21	-14.35	-14.61	-15.09	-15.97	-17.84	-25.74
0.857	-14.18	-14.18	-14.18	-14.2	-14.26	-14.39	-14.66	-15.14	-16.02	-17.89	-25.78
0.858	-14.22	-14.22	-14.22	-14.24	-14.3	-14.44	-14.7	-15.18	-16.06	-17.94	-25.83
0.859	-14.27	-14.27	-14.27	-14.28	-14.34	-14.48	-14.75	-15.23	-16.11	-17.98	-25.88
0.860	-14.31	-14.31	-14.31	-14.33	-14.39	-14.53	-14.79	-15.28	-16.16	-18.03	-25.92
0.861	-14.36	-14.35	-14.36	-14.37	-14.43	-14.57	-14.84	-15.32	-16.2	-18.08	-25.97
0.862	-14.4	-14.4	-14.4	-14.42	-14.48	-14.62	-14.89	-15.37	-16.25	-18.12	-26.01
0.863	-14.45	-14.45	-14.45	-14.46	-14.53	-14.67	-14.93	-15.42	-16.3	-18.17	-26.06
0.864	-14.49	-14.49	-14.49	-14.51	-14.57	-14.71	-14.98	-15.46	-16.35	-18.22	-26.11
0.865	-14.54	-14.54	-14.54	-14.56	-14.62	-14.76	-15.03	-15.51	-16.4	-18.27	-26.16
0.866	-14.58	-14.58	-14.58	-14.6	-14.67	-14.81	-15.08	-15.56	-16.44	-18.32	-26.21
0.867	-14.63	-14.63	-14.63	-14.65	-14.71	-14.85	-15.12	-15.61	-16.49	-18.37	-26.25
0.868	-14.68	-14.68	-14.68	-14.7	-14.76	-14.9	-15.17	-15.66	-16.54	-18.42	-26.3
0.869	-14.73	-14.73	-14.73	-14.75	-14.81	-14.95	-15.22	-15.71	-16.59	-18.47	-26.35
0.870	-14.78	-14.77	-14.78	-14.8	-14.86	-15	-15.27	-15.76	-16.65	-18.52	-26.4
0.871	-14.82	-14.82	-14.82	-14.85	-14.91	-15.05	-15.32	-15.81	-16.7	-18.57	-26.45
0.872	-14.87	-14.87	-14.87	-14.89	-14.96	-15.1	-15.37	-15.86	-16.75	-18.62	-26.5
0.873	-14.92	-14.92	-14.92	-14.95	-15.01	-15.15	-15.43	-15.91	-16.8	-18.68	-26.55
0.874	-14.97	-14.97	-14.97	-15	-15.06	-15.2	-15.48	-15.96	-16.85	-18.73	-26.61
0.875	-15.02	-15.02	-15.03	-15.05	-15.11	-15.26	-15.53	-16.02	-16.91	-18.78	-26.66
0.876	-15.08	-15.08	-15.08	-15.1	-15.16	-15.31	-15.58	-16.07	-16.96	-18.84	-26.71
0.877	-15.13	-15.13	-15.13	-15.15	-15.22	-15.36	-15.64	-16.12	-17.01	-18.89	-26.76
0.878	-15.18	-15.18	-15.18	-15.2	-15.27	-15.42	-15.69	-16.18	-17.07	-18.95	-26.82
0.879	-15.23	-15.23	-15.24	-15.26	-15.32	-15.47	-15.74	-16.23	-17.12	-19	-26.87
0.880	-15.29	-15.29	-15.29	-15.31	-15.38	-15.52	-15.8	-16.29	-17.18	-19.06	-26.93
0.881	-15.34	-15.34	-15.35	-15.37	-15.43	-15.58	-15.86	-16.35	-17.24	-19.11	-26.98
0.882	-15.4	-15.4	-15.4	-15.42	-15.49	-15.64	-15.91	-16.4	-17.29	-19.17	-27.04
0.883	-15.45	-15.45	-15.46	-15.48	-15.55	-15.69	-15.97	-16.46	-17.35	-19.23	-27.09
0.884	-15.51	-15.51	-15.51	-15.54	-15.6	-15.75	-16.03	-16.52	-17.41	-19.29	-27.15
0.885	-15.57	-15.57	-15.57	-15.59	-15.66	-15.81	-16.08	-16.58	-17.47	-19.35	-27.21
0.886	-15.62	-15.62	-15.63	-15.65	-15.72	-15.87	-16.14	-16.64	-17.53	-19.41	-27.26
0.887	-15.68	-15.68	-15.69	-15.71	-15.78	-15.93	-16.2	-16.7	-17.59	-19.47	-27.32
0.888	-15.74	-15.74	-15.75	-15.77	-15.84	-15.99	-16.26	-16.76	-17.65	-19.53	-27.38
0.889	-15.8	-15.8	-15.81	-15.83	-15.9	-16.05	-16.32	-16.82	-17.71	-19.59	-27.44
0.890	-15.86	-15.86	-15.87	-15.89	-15.96	-16.11	-16.38	-16.88	-17.77	-19.65	-27.5
0.891	-15.92	-15.92	-15.93	-15.95	-16.02	-16.17	-16.45	-16.94	-17.83	-19.71	-27.56
0.892	-15.99	-15.99	-15.99	-16.01	-16.08	-16.23	-16.51	-17	-17.9	-19.78	-27.62
0.893	-16.05	-16.05	-16.05	-16.08	-16.15	-16.29	-16.57	-17.07	-17.96	-19.84	-27.68
0.894	-16.11	-16.11	-16.12	-16.14	-16.21	-16.36	-16.64	-17.13	-18.03	-19.91	-27.75
0.895	-16.18	-16.18	-16.18	-16.2	-16.27	-16.42	-16.7	-17.2	-18.09	-19.97	-27.81
0.896	-16.24	-16.24	-16.25	-16.27	-16.34	-16.49	-16.77	-17.26	-18.16	-20.04	-27.88
0.897	-16.31	-16.31	-16.31	-16.34	-16.41	-16.56	-16.84	-17.33	-18.22	-20.1	-27.94
0.898	-16.37	-16.37	-16.38	-16.4	-16.47	-16.62	-16.9	-17.4	-18.29	-20.17	-28.01
0.899	-16.44	-16.44	-16.45	-16.47	-16.54	-16.69	-16.97	-17.47	-18.36	-20.24	-28.07
0.900	-16.51	-16.51	-16.51	-16.54	-16.61	-16.76	-17.04	-17.54	-18.43	-20.31	-28.14
0.901	-16.58	-16.58	-16.58	-16.61	-16.68	-16.83	-17.11	-17.61	-18.5	-20.38	-28.21
0.902	-16.65	-16.65	-16.65	-16.68	-16.75	-16.9	-17.18	-17.68	-18.57	-20.45	-28.28
0.903	-16.72	-16.72	-16.73	-16.75	-16.82	-16.97	-17.25	-17.75	-18.64	-20.52	-28.35
0.904	-16.79	-16.79	-16.8	-16.82	-16.89	-17.04	-17.32	-17.82	-18.72	-20.59	-28.42
0.905	-16.87	-16.87	-16.87	-16.9	-16.97	-17.12	-17.4	-17.89	-18.79	-20.67	-28.49
0.906	-16.94	-16.94	-16.94	-16.97	-17.04	-17.19	-17.47	-17.97	-18.86	-20.74	-28.56
0.907	-17.02	-17.02	-17.02	-17.05	-17.12	-17.27	-17.55	-18.04	-18.94	-20.82	-28.63
0.908	-17.09	-17.09	-17.1	-17.12	-17.19	-17.34	-17.62	-18.12	-19.02	-20.89	-28.71
0.909	-17.17	-17.17	-17.17	-17.2	-17.27	-17.42	-17.7	-18.2	-19.09	-20.97	-28.78
0.910	-17.25	-17.25	-17.25	-17.28	-17.35	-17.5	-17.78	-18.28	-19.17	-21.05	-28.86
0.911	-17.33	-17.33	-17.33	-17.36	-17.43	-17.58	-17.86	-18.36	-19.25	-21.13	-28.94
0.912	-17.41	-17.41	-17.41	-17.44	-17.51	-17.66	-17.94	-18.44	-19.33	-21.21	-29.01
0.913	-17.49	-17.49	-17.5	-17.52	-17.59	-17.74	-18.02	-18.52	-19.42	-21.29	-29.09
0.914	-17.58	-17.58	-17.58	-17.61	-17.68	-17.83	-18.11	-18.6	-19.5	-21.38	-29.17
0.915	-17.66	-17.66	-17.67	-17.69	-17.76	-17.91	-18.19	-18.69	-19.58	-21.46	-29.26
0.916	-17.75	-17.75	-17.75	-17.78	-17.85	-18	-18.28	-18.78	-19.67	-21.55	-29.34
0.917	-17.84	-17.84	-17.84	-17.87	-17.94	-18.09	-18.37	-18.86	-19.76	-21.63	-29.42
0.918	-17.93	-17.93	-17.93	-17.96	-18.03	-18.18	-18.46	-18.95	-19.85	-21.72	-29.51
0.919	-18.02	-18.02	-18.02	-18.05	-18.12	-18.27	-18.55	-19.04	-19.94	-21.81	-29.6
0.920	-18.11	-18.11	-18.12	-18.14	-18.21	-18.36	-18.64	-19.14	-20.03	-21.9	-29.69
0.921	-18.21	-18.21	-18.21	-18.24	-18.31	-18.45	-18.73	-19.23	-20.12	-22	-29.78
0.922	-18.31	-18.31	-18.31	-18.33	-18.4	-18.55	-18.83	-19.32	-20.22	-22.09	-29.87
0.923	-18.41	-18.4	-18.41	-18.43	-18.5	-18.65	-18.93	-19.42	-20.31	-22.19	-29.96
0.924	-18.51	-18.51	-18.51	-18.53	-18.6	-18.75	-19.03	-19.52	-20.41	-22.28	-30.06
0.925	-18.61	-18.61	-18.61	-18.63	-18.7	-18.85	-19.13	-19.62	-20.51	-22.38	-30.15
0.926	-18.71	-18.71	-18.72	-18.74	-18.81	-18.95	-19.23	-19.72	-20.61	-22.48	-30.25
0.927	-18.82	-18.82	-18.82	-18.85	-18.91	-19.06	-19.34	-19.83	-20.72	-22.59	-30.35
0.928	-18.93	-18.93	-18.93	-18.95	-19.02	-19.17	-19.44	-19.93	-20.82	-22.69	-30.46
0.929	-19.04	-19.04	-19.04	-19.07	-19.13	-19.28	-19.55	-20.04	-20.93	-22.8	-30.56
0.930	-19.16	-19.16	-19.16	-19.18	-19.24	-19.39	-19.66	-20.15	-21.04	-22.91	-30.67
0.931	-19.28	-19.27	-19.28	-19.3	-19.36	-19.5	-19.78	-20.27	-21.16	-23.02	-30.78
0.932	-19.4	-19.39	-19.4	-19.42	-19.48	-19.62	-19.89	-20.38	-21.27	-23.14	-30.89
0.933	-19.52	-19.52	-19.52	-19.54	-19.6	-19.74	-20.01	-20.5	-21.39	-23.25	-31
0.934	-19.65	-19.64	-19.64	-19.66	-19.72	-19.86	-20.13	-20.62	-21.51	-23.37	-31.12
0.935	-19.77	-19.77	-19.77	-19.79	-19.85	-19.99	-20.26	-20.75	-21.63	-23.49	-31.24
0.936	-19.91	-19.9	-19.9	-19.92	-19.98	-20.12	-20.39	-20.87	-21.75	-23.62	-31.36
0.937	-20.04	-20.04	-20.04	-20.05	-20.11	-20.25	-20.52	-21	-21.88	-23.74	-31.48
0.938	-20.18	-20.18	-20.18	-20.19	-20.25	-20.38	-20.65	-21.13	-22.01	-23.87	-31.61
0.939	-20.33	-20.32	-20.32	-20.33	-20.39	-20.52	-20.79	-21.27	-22.15	-24.01	-31.74
0.940	-20.47	-20.47	-20.47	-20.48	-20.53	-20.67	-20.93	-21.41	-22.29	-24.14	-31.88
0.941	-20.62	-20.62	-20.62	-20.63	-20.68	-20.81	-21.07	-21.55	-22.43	-24.28	-32.01
0.942	-20.78	-20.78	-20.77	-20.78	-20.83	-20.96	-21.22	-21.7	-22.57	-24.43	-32.15
0.943	-20.94	-20.94	-20.93	-20.94	-20.99	-21.12	-21.37	-21.85	-22.72	-24.57	-32.3
0.944	-21.11	-21.1	-21.09	-21.1	-21.15	-21.27	-21.53	-22	-22.87	-24.72	-32.45
0.945	-21.28	-21.27	-21.26	-21.27	-21.31	-21.44	-21.69	-22.16	-23.03	-24.88	-32.6
0.946	-21.45	-21.45	-21.44	-21.44	-21.49	-21.61	-21.86	-22.32	-23.19	-25.04	-32.75
0.947	-21.63	-21.63	-21.62	-21.62	-21.66	-21.78	-22.03	-22.49	-23.36	-25.2	-32.91
0.948	-21.82	-21.82	-21.8	-21.8	-21.84	-21.96	-22.2	-22.67	-23.53	-25.37	-33.08
0.949	-22.02	-22.01	-22	-21.99	-22.03	-22.14	-22.39	-22.85	-23.7	-25.55	-33.25
0.950	-22.22	-22.21	-22.2	-22.19	-22.22	-22.33	-22.57	-23.03	-23.89	-25.72	-33.43
0.951	-22.42	-22.42	-22.4	-22.39	-22.42	-22.53	-22.76	-23.22	-24.07	-25.91	-33.61
0.952	-22.64	-22.63	-22.61	-22.6	-22.63	-22.73	-22.96	-23.41	-24.26	-26.1	-33.79
0.953	-22.86	-22.85	-22.83	-22.82	-22.84	-22.94	-23.17	-23.61	-24.46	-26.29	-33.98
0.954	-23.09	-23.08	-23.05	-23.04	-23.06	-23.15	-23.38	-23.82	-24.66	-26.49	-34.18
0.955	-23.33	-23.32	-23.29	-23.27	-23.29	-23.38	-23.6	-24.04	-24.88	-26.7	-34.39
0.956	-23.57	-23.56	-23.54	-23.51	-23.53	-23.61	-23.83	-24.26	-25.1	-26.92	-34.6
0.957	-23.83	-23.82	-23.79	-23.77	-23.77	-23.85	-24.06	-24.49	-25.32	-27.14	-34.82
0.958	-24.1	-24.09	-24.06	-24.03	-24.03	-24.11	-24.31	-24.73	-25.56	-27.37	-35.05
0.959	-24.39	-24.37	-24.34	-24.31	-24.3	-24.37	-24.57	-24.99	-25.81	-27.61	-35.28
0.960	-24.68	-24.67	-24.63	-24.59	-24.58	-24.65	-24.84	-25.25	-26.06	-27.87	-35.53
0.961	-24.99	-24.98	-24.94	-24.89	-24.88	-24.93	-25.12	-25.52	-26.33	-28.13	-35.79
0.962	-25.32	-25.3	-25.26	-25.21	-25.19	-25.23	-25.41	-25.81	-26.61	-28.4	-36.06
0.963	-25.66	-25.64	-25.59	-25.54	-25.51	-25.55	-25.72	-26.11	-26.9	-28.68	-36.33
0.964	-26.02	-26	-25.95	-25.89	-25.85	-25.88	-26.04	-26.42	-27.2	-28.98	-36.63
0.965	-26.4	-26.38	-26.32	-26.25	-26.2	-26.23	-26.38	-26.74	-27.52	-29.29	-36.93
0.966	-26.8	-26.77	-26.71	-26.63	-26.58	-26.59	-26.73	-27.09	-27.86	-29.62	-37.25
0.967	-27.22	-27.19	-27.12	-27.04	-26.97	-26.97	-27.1	-27.45	-28.21	-29.96	-37.58
0.968	-27.66	-27.63	-27.56	-27.47	-27.39	-27.38	-27.49	-27.83	-28.58	-30.32	-37.93
0.969	-28.13	-28.1	-28.02	-27.92	-27.83	-27.81	-27.91	-28.23	-28.96	-30.7	-38.3
0.970	-28.63	-28.6	-28.51	-28.4	-28.3	-28.26	-28.34	-28.65	-29.37	-31.09	-38.69
0.971	-29.16	-29.13	-29.03	-28.91	-28.79	-28.74	-28.81	-29.1	-29.81	-31.51	-39.09
0.972	-29.73	-29.69	-29.59	-29.45	-29.32	-29.25	-29.3	-29.57	-30.26	-31.96	-39.52
0.973	-30.33	-30.29	-30.18	-30.03	-29.88	-29.79	-29.82	-30.08	-30.75	-32.43	-39.98
0.974	-30.97	-30.93	-30.81	-30.65	-30.48	-30.37	-30.38	-30.61	-31.26	-32.93	-40.46
0.975	-31.67	-31.62	-31.49	-31.31	-31.12	-30.98	-30.97	-31.18	-31.81	-33.46	-40.97
0.976	-32.41	-32.36	-32.22	-32.02	-31.81	-31.64	-31.61	-31.79	-32.4	-34.02	-41.51
0.977	-33.21	-33.15	-33	-32.78	-32.54	-32.36	-32.29	-32.45	-33.03	-34.63	-42.09
0.978	-34.08	-34.02	-33.85	-33.6	-33.34	-33.12	-33.02	-33.15	-33.7	-35.27	-42.71
0.979	-35.02	-34.95	-34.77	-34.5	-34.21	-33.95	-33.82	-33.91	-34.43	-35.97	-43.38
0.980	-36.04	-35.97	-35.77	-35.47	-35.14	-34.85	-34.68	-34.73	-35.21	-36.72	-44.09
0.981	-37.16	-37.08	-36.86	-36.53	-36.17	-35.83	-35.61	-35.62	-36.06	-37.54	-44.87
0.982	-38.39	-38.3	-38.06	-37.7	-37.29	-36.91	-36.64	-36.6	-36.99	-38.42	-45.7
0.983	-39.75	-39.65	-39.38	-38.99	-38.53	-38.09	-37.76	-37.67	-38.01	-39.39	-46.61
0.984	-41.26	-41.15	-40.85	-40.41	-39.9	-39.4	-39.01	-38.85	-39.13	-40.45	-47.61
0.985	-42.95	-42.83	-42.5	-42	-41.43	-40.85	-40.39	-40.16	-40.37	-41.63	-48.71
0.986	-44.85	-44.72	-44.35	-43.8	-43.14	-42.49	-41.94	-41.62	-41.75	-42.94	-49.93
0.987	-47.01	-46.87	-46.45	-45.83	-45.09	-44.34	-43.69	-43.27	-43.31	-44.41	-51.3
0.988	-49.49	-49.33	-48.86	-48.16	-47.32	-46.46	-45.69	-45.16	-45.08	-46.07	-52.84
0.989	-52.38	-52.19	-51.66	-50.87	-49.91	-48.91	-48	-47.33	-47.12	-47.98	-54.6
0.990	-55.78	-55.57	-54.96	-54.05	-52.94	-51.78	-50.7	-49.86	-49.49	-50.21	-56.64

==> anc/Fig5b_etap_mu_y <==
# interpolated data points used to plot Fig. 5b											
# x | y = 0   0.1   0.2   0.3   0.4   0.5   0.6   0.7   0.8   0.9   0.95											
#											
0.048688056967319385	80.23										
0.048778056967319385	25.6										
0.049	14.47										
0.050	7.474	7.355									
0.051	5.857	5.743	5.616								
0.052	5.067	4.958	4.853								
0.053	4.586	4.482	4.382								
0.054	4.257	4.157	4.061	3.932							
0.055	4.017	3.922	3.829	3.739							
0.056	3.833	3.742	3.651	3.575							
0.057	3.687	3.6	3.512	3.443							
0.058	3.568	3.485	3.4	3.336	2.841						
0.059	3.47	3.391	3.307	3.247	3.038						
0.060	3.386	3.311	3.23	3.172	3.01						
0.061	3.315	3.244	3.165	3.108	2.969						
0.062	3.254	3.186	3.108	3.054	2.929						
0.063	3.2	3.135	3.06	3.007	2.892						
0.064	3.152	3.091	3.018	2.965	2.857						
0.065	3.11	3.052	2.98	2.929	2.827	2.066					
0.066	3.072	3.017	2.947	2.897	2.799	2.421					
0.067	3.037	2.985	2.918	2.869	2.774	2.479					
0.068	3.006	2.957	2.892	2.843	2.751	2.5					
0.069	2.978	2.931	2.868	2.82	2.731	2.507					
0.070	2.952	2.908	2.846	2.799	2.712	2.508					
0.071	2.928	2.886	2.827	2.78	2.695	2.505					
0.072	2.906	2.867	2.809	2.763	2.68	2.501					
0.073	2.885	2.848	2.792	2.747	2.665	2.495					
0.074	2.866	2.831	2.777	2.732	2.652	2.489					
0.075	2.848	2.815	2.763	2.719	2.639	2.483					
0.076	2.831	2.8	2.75	2.706	2.628	2.477					
0.077	2.815	2.786	2.737	2.694	2.617	2.47	1.733				
0.078	2.8	2.773	2.726	2.683	2.607	2.464	1.887				
0.079	2.785	2.76	2.714	2.672	2.597	2.457	1.964				
0.080	2.771	2.747	2.704	2.662	2.587	2.45	2.011				
0.081	2.757	2.735	2.693	2.651	2.578	2.443	2.043				
0.082	2.743	2.723	2.682	2.641	2.568	2.436	2.064				
0.083	2.729	2.71	2.671	2.63	2.558	2.427	2.079				
0.084	2.711	2.693	2.655	2.615	2.543	2.415	2.085				
0.085	2.679	2.662	2.626	2.586	2.515	2.388	2.074				
0.086	2.692	2.676	2.642	2.602	2.531	2.406	2.104				
0.087	2.692	2.678	2.644	2.605	2.535	2.411	2.121				
0.088	2.687	2.674	2.642	2.603	2.534	2.411	2.13				
0.089	2.682	2.67	2.64	2.601	2.532	2.41	2.138				
0.090	2.677	2.666	2.637	2.598	2.53	2.409	2.144				
0.091	2.672	2.661	2.634	2.596	2.528	2.408	2.149				
0.092	2.667	2.657	2.631	2.593	2.525	2.406	2.154				
0.093	2.662	2.653	2.628	2.59	2.523	2.405	2.157				
0.094	2.657	2.649	2.625	2.588	2.521	2.403	2.161				
0.095	2.653	2.645	2.622	2.585	2.518	2.402	2.163				
0.096	2.648	2.641	2.619	2.582	2.516	2.4	2.166	0.628			
0.097	2.644	2.637	2.617	2.58	2.514	2.399	2.168	1.004			
0.098	2.64	2.633	2.614	2.578	2.512	2.397	2.169	1.174			
0.099	2.636	2.63	2.611	2.575	2.51	2.395	2.171	1.281			
0.100	2.632	2.626	2.609	2.573	2.508	2.394	2.172	1.357			
0.101	2.628	2.623	2.607	2.571	2.506	2.392	2.173	1.415			
0.102	2.624	2.62	2.604	2.569	2.504	2.391	2.174	1.461			
0.103	2.621	2.617	2.602	2.567	2.503	2.39	2.175	1.499			
0.104	2.618	2.615	2.6	2.565	2.501	2.388	2.175	1.53			
0.105	2.615	2.612	2.598	2.563	2.499	2.387	2.176	1.557			
0.106	2.612	2.609	2.596	2.561	2.498	2.385	2.176	1.581			
0.107	2.609	2.607	2.594	2.559	2.496	2.384	2.176	1.601			
0.108	2.606	2.605	2.592	2.558	2.494	2.383	2.176	1.619			
0.109	2.604	2.602	2.59	2.556	2.493	2.381	2.177	1.635			
0.110	2.601	2.6	2.589	2.554	2.491	2.38	2.177	1.649			
0.111	2.599	2.598	2.587	2.553	2.49	2.379	2.176	1.662			
0.112	2.596	2.596	2.585	2.551	2.489	2.377	2.176	1.673			
0.113	2.594	2.594	2.584	2.55	2.487	2.376	2.176	1.684			
0.114	2.592	2.592	2.582	2.548	2.486	2.375	2.176	1.693			
0.115	2.59	2.591	2.58	2.547	2.485	2.374	2.176	1.701			
0.116	2.588	2.589	2.579	2.545	2.483	2.372	2.175	1.709			
0.117	2.587	2.587	2.578	2.544	2.482	2.371	2.175	1.716			
0.118	2.585	2.586	2.576	2.543	2.481	2.37	2.174	1.723			
0.119	2.583	2.584	2.575	2.541	2.479	2.369	2.174	1.729			
0.120	2.582	2.583	2.573	2.54	2.478	2.368	2.173	1.734			
0.121	2.581	2.581	2.572	2.539	2.477	2.366	2.173	1.739			
0.122	2.579	2.58	2.571	2.538	2.476	2.365	2.172	1.744			
0.123	2.578	2.579	2.57	2.536	2.475	2.364	2.171	1.748			
0.124	2.577	2.578	2.568	2.535	2.474	2.363	2.171	1.752			
0.125	2.576	2.576	2.567	2.534	2.472	2.362	2.17	1.756			
0.126	2.575	2.575	2.566	2.533	2.471	2.361	2.169	1.759			
0.127	2.574	2.574	2.565	2.532	2.47	2.359	2.168	1.762			
0.128	2.573	2.573	2.564	2.531	2.469	2.358	2.168	1.765			
0.129	2.572	2.572	2.563	2.53	2.468	2.357	2.167	1.767			
0.130	2.571	2.571	2.562	2.529	2.467	2.356	2.166	1.77			
0.131	2.57	2.57	2.561	2.528	2.466	2.355	2.165	1.772			
0.132	2.57	2.57	2.56	2.527	2.465	2.354	2.164	1.774			
0.133	2.569	2.569	2.559	2.526	2.464	2.352	2.163	1.776			
0.134	2.568	2.568	2.558	2.525	2.463	2.351	2.162	1.777			
0.135	2.568	2.567	2.557	2.524	2.462	2.35	2.161	1.779			
0.136	2.567	2.567	2.556	2.523	2.461	2.349	2.16	1.78	-0.8162		
0.137	2.567	2.566	2.555	2.522	2.46	2.348	2.159	1.781	-0.3615		
0.138	2.566	2.565	2.554	2.521	2.459	2.347	2.158	1.782	-0.1241		
0.139	2.566	2.565	2.553	2.52	2.458	2.345	2.157	1.783	0.03448		
0.140	2.566	2.564	2.552	2.519	2.457	2.344	2.156	1.784	0.152		
0.141	2.565	2.564	2.551	2.518	2.456	2.343	2.155	1.784	0.2444		
0.142	2.565	2.563	2.55	2.517	2.455	2.342	2.154	1.785	0.3198		
0.143	2.565	2.563	2.55	2.516	2.454	2.341	2.153	1.785	0.3831		
0.144	2.565	2.562	2.549	2.515	2.453	2.34	2.151	1.786	0.4372		
0.145	2.565	2.562	2.548	2.514	2.452	2.338	2.15	1.786	0.4842		
0.146	2.564	2.561	2.547	2.514	2.451	2.337	2.149	1.786	0.5256		
0.147	2.564	2.561	2.546	2.513	2.45	2.336	2.148	1.786	0.5622		
0.148	2.564	2.56	2.546	2.512	2.449	2.335	2.147	1.786	0.595		
0.149	2.564	2.56	2.545	2.511	2.448	2.334	2.145	1.786	0.6246		
0.150	2.564	2.56	2.544	2.51	2.447	2.332	2.144	1.786	0.6514		
0.151	2.563	2.559	2.544	2.509	2.446	2.331	2.143	1.786	0.6758		
0.152	2.563	2.558	2.543	2.509	2.445	2.33	2.142	1.786	0.6981		
0.153	2.562	2.558	2.542	2.508	2.444	2.329	2.14	1.785	0.7185		
0.154	2.561	2.557	2.541	2.507	2.443	2.328	2.139	1.785	0.7374		
0.155	2.561	2.557	2.541	2.506	2.442	2.326	2.138	1.784	0.7547		
0.156	2.56	2.556	2.54	2.505	2.441	2.325	2.136	1.784	0.7709		
0.157	2.56	2.555	2.539	2.504	2.44	2.324	2.135	1.783	0.7858		
0.158	2.559	2.555	2.539	2.504	2.439	2.323	2.134	1.783	0.7997		
0.159	2.559	2.554	2.538	2.503	2.438	2.321	2.132	1.782	0.8126		
0.160	2.558	2.554	2.538	2.502	2.437	2.32	2.131	1.781	0.8247		
0.161	2.558	2.553	2.537	2.501	2.436	2.319	2.129	1.781	0.8359		
0.162	2.557	2.553	2.536	2.501	2.435	2.318	2.128	1.78	0.8465		
0.163	2.557	2.552	2.536	2.5	2.434	2.316	2.127	1.779	0.8563		
0.164	2.556	2.552	2.535	2.499	2.433	2.315	2.125	1.778	0.8656		
0.165	2.556	2.551	2.534	2.498	2.432	2.314	2.124	1.777	0.8742		
0.166	2.555	2.551	2.534	2.498	2.431	2.313	2.122	1.776	0.8823		
0.167	2.555	2.55	2.533	2.497	2.43	2.311	2.121	1.775	0.89		
0.168	2.555	2.55	2.533	2.496	2.429	2.31	2.119	1.774	0.8971		
0.169	2.554	2.549	2.532	2.495	2.428	2.309	2.118	1.773	0.9038		
0.170	2.554	2.549	2.532	2.495	2.427	2.307	2.116	1.772	0.9102		
0.171	2.553	2.548	2.531	2.494	2.426	2.306	2.115	1.771	0.9161		
0.172	2.553	2.548	2.53	2.493	2.425	2.305	2.113	1.77	0.9217		
0.173	2.553	2.548	2.53	2.492	2.424	2.303	2.112	1.768	0.9269		
0.174	2.552	2.547	2.529	2.492	2.423	2.302	2.11	1.767	0.9318		
0.175	2.552	2.547	2.529	2.491	2.422	2.301	2.109	1.766	0.9364		
0.176	2.551	2.546	2.528	2.49	2.421	2.299	2.107	1.765	0.9407		
0.177	2.551	2.546	2.528	2.489	2.42	2.298	2.105	1.763	0.9448		
0.178	2.551	2.545	2.527	2.488	2.419	2.297	2.104	1.762	0.9486		
0.179	2.55	2.545	2.527	2.488	2.418	2.295	2.102	1.76	0.9521		
0.180	2.55	2.545	2.526	2.487	2.417	2.294	2.1	1.759	0.9555		
0.181	2.55	2.544	2.526	2.486	2.416	2.292	2.099	1.757	0.9586		
0.182	2.549	2.544	2.525	2.485	2.415	2.291	2.097	1.756	0.9615		
0.183	2.549	2.544	2.524	2.485	2.414	2.29	2.095	1.754	0.9642		
0.184	2.549	2.543	2.524	2.484	2.413	2.288	2.094	1.753	0.9667		
0.185	2.548	2.543	2.523	2.483	2.412	2.287	2.092	1.751	0.969		
0.186	2.548	2.542	2.523	2.482	2.411	2.285	2.09	1.75	0.9711		
0.187	2.548	2.542	2.522	2.482	2.41	2.284	2.089	1.748	0.9731		
0.188	2.547	2.542	2.522	2.481	2.409	2.282	2.087	1.746	0.9749		
0.189	2.547	2.541	2.521	2.48	2.408	2.281	2.085	1.745	0.9766		
0.190	2.547	2.541	2.521	2.479	2.407	2.279	2.083	1.743	0.9781		
0.191	2.546	2.541	2.52	2.479	2.406	2.278	2.081	1.741	0.9795		
0.192	2.546	2.54	2.52	2.478	2.405	2.276	2.08	1.739	0.9807		
0.193	2.546	2.54	2.519	2.477	2.403	2.275	2.078	1.737	0.9818		
0.194	2.546	2.539	2.518	2.476	2.402	2.273	2.076	1.736	0.9828		
0.195	2.545	2.539	2.518	2.475	2.401	2.272	2.074	1.734	0.9836		
0.196	2.545	2.539	2.517	2.474	2.4	2.27	2.072	1.732	0.9844		
0.197	2.545	2.538	2.517	2.474	2.399	2.268	2.07	1.73	0.985		
0.198	2.544	2.538	2.516	2.473	2.398	2.267	2.069	1.728	0.9855		
0.199	2.544	2.537	2.516	2.472	2.396	2.265	2.067	1.726	0.9859		
0.200	2.544	2.537	2.515	2.471	2.395	2.264	2.065	1.724	0.9862		
0.201	2.543	2.537	2.514	2.47	2.394	2.262	2.063	1.722	0.9864		
0.202	2.543	2.536	2.514	2.469	2.393	2.26	2.061	1.72	0.9866		
0.203	2.542	2.536	2.513	2.468	2.391	2.258	2.059	1.718	0.9866		
0.204	2.542	2.535	2.512	2.467	2.39	2.257	2.057	1.716	0.9865		
0.205	2.541	2.535	2.512	2.466	2.388	2.255	2.054	1.714	0.9864		
0.206	2.541	2.534	2.511	2.465	2.387	2.253	2.052	1.711	0.9862		
0.207	2.54	2.533	2.51	2.464	2.386	2.251	2.05	1.709	0.9858		
0.208	2.54	2.533	2.509	2.463	2.384	2.25	2.048	1.707	0.9854		
0.209	2.539	2.532	2.509	2.462	2.383	2.248	2.046	1.705	0.985		
0.210	2.539	2.532	2.508	2.461	2.381	2.246	2.044	1.703	0.9844		
0.211	2.538	2.531	2.507	2.46	2.38	2.244	2.042	1.7	0.9838		
0.212	2.538	2.531	2.506	2.459	2.378	2.242	2.04	1.698	0.9831		
0.213	2.537	2.53	2.506	2.458	2.377	2.24	2.037	1.696	0.9823		
0.214	2.537	2.53	2.505	2.457	2.375	2.239	2.035	1.693	0.9815		
0.215	2.536	2.529	2.504	2.456	2.374	2.237	2.033	1.691	0.9806		
0.216	2.536	2.528	2.503	2.455	2.372	2.235	2.031	1.689	0.9797		
0.217	2.535	2.528	2.502	2.454	2.371	2.233	2.028	1.686	0.9786		
0.218	2.535	2.527	2.502	2.453	2.369	2.231	2.026	1.684	0.9775		
0.219	2.534	2.526	2.501	2.452	2.368	2.229	2.024	1.681	0.9764		
0.220	2.534	2.526	2.5	2.451	2.366	2.227	2.022	1.679	0.9752		
0.221	2.533	2.525	2.499	2.45	2.364	2.225	2.019	1.676	0.9739		
0.222	2.533	2.525	2.498	2.449	2.363	2.223	2.017	1.674	0.9726		
0.223	2.532	2.524	2.497	2.448	2.361	2.221	2.015	1.671	0.9713		
0.224	2.532	2.523	2.496	2.447	2.36	2.219	2.012	1.669	0.9698		
0.225	2.531	2.523	2.496	2.445	2.358	2.217	2.01	1.666	0.9684		
0.226	2.53	2.522	2.495	2.444	2.356	2.215	2.007	1.664	0.9668		
0.227	2.53	2.521	2.494	2.443	2.354	2.213	2.005	1.661	0.9653		
0.228	2.529	2.521	2.493	2.442	2.353	2.211	2.003	1.658	0.9636		
0.229	2.529	2.52	2.492	2.441	2.351	2.209	2	1.656	0.962		
0.230	2.528	2.519	2.491	2.44	2.349	2.207	1.998	1.653	0.9602		
0.231	2.527	2.518	2.49	2.438	2.348	2.204	1.995	1.65	0.9585		
0.232	2.527	2.518	2.489	2.437	2.346	2.202	1.993	1.648	0.9567		
0.233	2.526	2.517	2.488	2.436	2.344	2.2	1.99	1.645	0.9548		
0.234	2.525	2.516	2.487	2.435	2.342	2.198	1.988	1.642	0.9529		
0.235	2.525	2.516	2.486	2.434	2.34	2.196	1.985	1.64	0.951		
0.236	2.524	2.515	2.485	2.432	2.338	2.194	1.983	1.637	0.949		
0.237	2.523	2.514	2.484	2.431	2.337	2.191	1.98	1.634	0.9469		
0.238	2.523	2.513	2.483	2.43	2.335	2.189	1.978	1.631	0.9449		
0.239	2.522	2.512	2.482	2.429	2.333	2.187	1.975	1.628	0.9427		
0.240	2.521	2.512	2.481	2.427	2.331	2.185	1.972	1.625	0.9406		
0.241	2.52	2.511	2.48	2.426	2.329	2.182	1.97	1.623	0.9384		
0.242	2.52	2.51	2.479	2.425	2.327	2.18	1.967	1.62	0.9362		
0.243	2.519	2.509	2.478	2.423	2.325	2.178	1.964	1.617	0.9339		
0.244	2.518	2.508	2.477	2.422	2.323	2.175	1.962	1.614	0.9316		
0.245	2.517	2.507	2.476	2.421	2.321	2.173	1.959	1.611	0.9292		
0.246	2.516	2.506	2.475	2.419	2.319	2.171	1.956	1.608	0.9269		
0.247	2.516	2.505	2.474	2.418	2.317	2.168	1.954	1.605	0.9244		
0.248	2.515	2.505	2.472	2.416	2.315	2.166	1.951	1.602	0.922		
0.249	2.514	2.504	2.471	2.415	2.313	2.164	1.948	1.599	0.9195		
0.250	2.513	2.503	2.47	2.414	2.311	2.161	1.945	1.596	0.917		
0.251	2.512	2.502	2.469	2.412	2.309	2.159	1.942	1.593	0.9144		
0.252	2.511	2.501	2.468	2.411	2.307	2.156	1.94	1.59	0.9118		
0.253	2.51	2.5	2.466	2.409	2.305	2.154	1.937	1.586	0.9091		
0.254	2.509	2.498	2.465	2.408	2.302	2.151	1.934	1.583	0.9064		
0.255	2.508	2.497	2.464	2.406	2.3	2.149	1.931	1.58	0.9037		
0.256	2.507	2.496	2.463	2.405	2.298	2.146	1.928	1.577	0.9009		
0.257	2.506	2.495	2.461	2.403	2.296	2.143	1.925	1.574	0.8982	-4.557	
0.258	2.505	2.494	2.46	2.401	2.293	2.141	1.922	1.571	0.8953	-3.837	
0.259	2.504	2.493	2.459	2.4	2.291	2.138	1.919	1.567	0.8925	-3.452	
0.260	2.503	2.492	2.457	2.398	2.289	2.136	1.916	1.564	0.8896	-3.19	
0.261	2.502	2.491	2.456	2.397	2.287	2.133	1.913	1.561	0.8867	-2.994	
0.262	2.501	2.489	2.455	2.395	2.284	2.13	1.91	1.557	0.8837	-2.837	
0.263	2.5	2.488	2.453	2.393	2.282	2.128	1.907	1.554	0.8808	-2.708	
0.264	2.499	2.487	2.452	2.391	2.28	2.125	1.904	1.551	0.8778	-2.598	
0.265	2.498	2.486	2.45	2.39	2.277	2.122	1.901	1.547	0.8747	-2.503	
0.266	2.496	2.485	2.449	2.388	2.275	2.119	1.898	1.544	0.8716	-2.419	
0.267	2.495	2.483	2.447	2.386	2.272	2.117	1.895	1.541	0.8685	-2.345	
0.268	2.494	2.482	2.446	2.384	2.27	2.114	1.892	1.537	0.8654	-2.279	
0.269	2.493	2.481	2.444	2.383	2.268	2.111	1.889	1.534	0.8623	-2.218	
0.270	2.491	2.479	2.443	2.381	2.265	2.108	1.885	1.53	0.8591	-2.164	
0.271	2.49	2.478	2.441	2.379	2.263	2.105	1.882	1.527	0.8559	-2.114	
0.272	2.489	2.477	2.44	2.377	2.26	2.103	1.879	1.523	0.8526	-2.068	
0.273	2.488	2.475	2.438	2.375	2.257	2.1	1.876	1.52	0.8493	-2.025	
0.274	2.486	2.474	2.437	2.373	2.255	2.097	1.872	1.516	0.846	-1.986	
0.275	2.485	2.472	2.435	2.371	2.252	2.094	1.869	1.513	0.8427	-1.949	
0.276	2.483	2.471	2.433	2.369	2.25	2.091	1.866	1.509	0.8393	-1.915	
0.277	2.482	2.469	2.432	2.367	2.247	2.088	1.863	1.505	0.836	-1.883	
0.278	2.481	2.468	2.43	2.365	2.244	2.085	1.859	1.502	0.8325	-1.853	
0.279	2.479	2.466	2.428	2.363	2.242	2.082	1.856	1.498	0.8291	-1.825	
0.280	2.478	2.465	2.427	2.361	2.239	2.079	1.853	1.495	0.8256	-1.799	
0.281	2.476	2.463	2.425	2.359	2.236	2.076	1.849	1.491	0.8221	-1.774	
0.282	2.475	2.462	2.423	2.357	2.234	2.073	1.846	1.487	0.8186	-1.751	
0.283	2.473	2.46	2.421	2.354	2.231	2.07	1.842	1.483	0.8151	-1.728	
0.284	2.472	2.458	2.42	2.352	2.228	2.067	1.839	1.48	0.8115	-1.707	
0.285	2.47	2.457	2.418	2.35	2.225	2.064	1.835	1.476	0.8079	-1.688	
0.286	2.468	2.455	2.416	2.348	2.223	2.06	1.832	1.472	0.8042	-1.669	
0.287	2.467	2.453	2.414	2.345	2.22	2.057	1.829	1.468	0.8006	-1.651	
0.288	2.465	2.452	2.412	2.343	2.217	2.054	1.825	1.465	0.7969	-1.634	
0.289	2.463	2.45	2.41	2.341	2.214	2.051	1.821	1.461	0.7932	-1.618	
0.290	2.462	2.448	2.409	2.338	2.211	2.048	1.818	1.457	0.7894	-1.602	
0.291	2.46	2.446	2.407	2.336	2.208	2.044	1.814	1.453	0.7857	-1.588	
0.292	2.458	2.444	2.405	2.333	2.205	2.041	1.811	1.449	0.7819	-1.574	
0.293	2.456	2.442	2.403	2.331	2.202	2.038	1.807	1.445	0.7781	-1.561	
0.294	2.454	2.441	2.401	2.328	2.199	2.035	1.803	1.441	0.7742	-1.548	
0.295	2.453	2.439	2.399	2.325	2.196	2.031	1.8	1.437	0.7703	-1.536	
0.296	2.451	2.437	2.397	2.323	2.193	2.028	1.796	1.433	0.7664	-1.524	
0.297	2.449	2.435	2.395	2.32	2.19	2.024	1.792	1.429	0.7625	-1.513	
0.298	2.447	2.433	2.393	2.317	2.187	2.021	1.789	1.425	0.7585	-1.503	
0.299	2.445	2.431	2.39	2.315	2.184	2.018	1.785	1.421	0.7546	-1.493	
0.300	2.443	2.429	2.388	2.312	2.181	2.014	1.781	1.417	0.7506	-1.483	
0.301	2.441	2.427	2.386	2.309	2.177	2.011	1.777	1.413	0.7465	-1.474	
0.302	2.439	2.424	2.384	2.306	2.174	2.007	1.773	1.409	0.7424	-1.466	
0.303	2.437	2.422	2.382	2.303	2.171	2.004	1.769	1.404	0.7383	-1.457	
0.304	2.434	2.42	2.38	2.3	2.168	2	1.766	1.4	0.7342	-1.449	
0.305	2.432	2.418	2.377	2.297	2.164	1.996	1.762	1.396	0.7301	-1.442	
0.306	2.43	2.416	2.375	2.294	2.161	1.993	1.758	1.392	0.7259	-1.435	
0.307	2.428	2.413	2.373	2.291	2.158	1.989	1.754	1.387	0.7217	-1.428	
0.308	2.426	2.411	2.37	2.288	2.154	1.985	1.75	1.383	0.7175	-1.421	
0.309	2.423	2.409	2.368	2.285	2.151	1.982	1.746	1.379	0.7132	-1.415	
0.310	2.421	2.406	2.366	2.282	2.147	1.978	1.742	1.375	0.7089	-1.409	
0.311	2.418	2.404	2.363	2.279	2.144	1.974	1.738	1.37	0.7046	-1.404	
0.312	2.416	2.402	2.361	2.275	2.14	1.971	1.733	1.366	0.7003	-1.398	
0.313	2.414	2.399	2.358	2.272	2.137	1.967	1.729	1.361	0.6959	-1.393	
0.314	2.411	2.397	2.356	2.269	2.133	1.963	1.725	1.357	0.6915	-1.388	
0.315	2.409	2.394	2.353	2.265	2.13	1.959	1.721	1.353	0.6871	-1.384	
0.316	2.406	2.392	2.351	2.262	2.126	1.955	1.717	1.348	0.6827	-1.379	
0.317	2.403	2.389	2.348	2.259	2.122	1.951	1.713	1.344	0.6782	-1.375	
0.318	2.401	2.386	2.346	2.255	2.119	1.947	1.708	1.339	0.6737	-1.371	
0.319	2.398	2.384	2.343	2.252	2.115	1.943	1.704	1.334	0.6692	-1.368	
0.320	2.396	2.381	2.34	2.248	2.111	1.939	1.7	1.33	0.6646	-1.364	
0.321	2.393	2.378	2.338	2.244	2.108	1.935	1.696	1.325	0.6601	-1.361	
0.322	2.39	2.375	2.335	2.241	2.104	1.931	1.691	1.321	0.6555	-1.358	
0.323	2.387	2.373	2.332	2.237	2.1	1.927	1.687	1.316	0.6508	-1.355	
0.324	2.384	2.37	2.329	2.233	2.096	1.923	1.682	1.311	0.6462	-1.352	
0.325	2.381	2.367	2.326	2.23	2.092	1.919	1.678	1.307	0.6415	-1.35	
0.326	2.379	2.364	2.323	2.226	2.088	1.915	1.674	1.302	0.6368	-1.347	
0.327	2.376	2.361	2.321	2.222	2.084	1.911	1.669	1.297	0.6321	-1.345	
0.328	2.373	2.358	2.318	2.218	2.08	1.906	1.665	1.292	0.6273	-1.343	
0.329	2.369	2.355	2.315	2.215	2.076	1.902	1.66	1.288	0.6225	-1.341	
0.330	2.366	2.352	2.312	2.211	2.072	1.898	1.655	1.283	0.6177	-1.34	
0.331	2.363	2.349	2.309	2.207	2.068	1.894	1.651	1.278	0.6129	-1.338	
0.332	2.36	2.346	2.306	2.203	2.064	1.889	1.646	1.273	0.608	-1.337	
0.333	2.357	2.343	2.302	2.199	2.06	1.885	1.642	1.268	0.6031	-1.335	
0.334	2.354	2.34	2.299	2.195	2.056	1.88	1.637	1.263	0.5982	-1.334	
0.335	2.35	2.336	2.296	2.191	2.052	1.876	1.632	1.258	0.5932	-1.333	
0.336	2.347	2.333	2.293	2.187	2.047	1.872	1.627	1.253	0.5882	-1.333	
0.337	2.344	2.33	2.289	2.182	2.043	1.867	1.623	1.248	0.5832	-1.332	
0.338	2.34	2.327	2.286	2.178	2.039	1.862	1.618	1.243	0.5782	-1.331	
0.339	2.337	2.323	2.283	2.174	2.034	1.858	1.613	1.238	0.5731	-1.331	
0.340	2.333	2.32	2.279	2.17	2.03	1.853	1.608	1.233	0.568	-1.33	
0.341	2.33	2.316	2.276	2.165	2.025	1.849	1.603	1.228	0.5629	-1.33	
0.342	2.326	2.313	2.272	2.161	2.021	1.844	1.598	1.223	0.5578	-1.33	
0.343	2.322	2.309	2.268	2.157	2.016	1.839	1.593	1.217	0.5526	-1.33	
0.344	2.319	2.306	2.265	2.152	2.012	1.835	1.588	1.212	0.5474	-1.33	
0.345	2.315	2.302	2.261	2.148	2.007	1.83	1.583	1.207	0.5422	-1.331	
0.346	2.311	2.298	2.257	2.143	2.003	1.825	1.578	1.202	0.5369	-1.331	
0.347	2.308	2.295	2.253	2.139	1.998	1.82	1.573	1.196	0.5316	-1.331	
0.348	2.304	2.291	2.249	2.134	1.993	1.815	1.568	1.191	0.5263	-1.332	
0.349	2.3	2.287	2.245	2.129	1.989	1.81	1.563	1.185	0.5209	-1.333	
0.350	2.296	2.283	2.241	2.125	1.984	1.805	1.558	1.18	0.5155	-1.333	
0.351	2.292	2.28	2.236	2.12	1.979	1.8	1.553	1.175	0.5101	-1.334	
0.352	2.288	2.276	2.232	2.115	1.974	1.795	1.547	1.169	0.5047	-1.335	
0.353	2.284	2.272	2.227	2.11	1.969	1.79	1.542	1.164	0.4992	-1.336	
0.354	2.28	2.268	2.223	2.105	1.964	1.785	1.537	1.158	0.4937	-1.337	
0.355	2.275	2.264	2.218	2.1	1.959	1.78	1.531	1.153	0.4882	-1.339	
0.356	2.271	2.26	2.214	2.095	1.954	1.775	1.526	1.147	0.4826	-1.34	
0.357	2.267	2.256	2.209	2.09	1.949	1.77	1.521	1.141	0.4771	-1.341	
0.358	2.262	2.252	2.204	2.085	1.944	1.765	1.515	1.136	0.4714	-1.343	
0.359	2.258	2.248	2.199	2.08	1.939	1.759	1.51	1.13	0.4658	-1.344	
0.360	2.254	2.243	2.194	2.075	1.934	1.754	1.504	1.124	0.4601	-1.346	
0.361	2.249	2.239	2.189	2.07	1.928	1.749	1.499	1.119	0.4544	-1.348	
0.362	2.245	2.235	2.184	2.065	1.923	1.743	1.493	1.113	0.4487	-1.35	
0.363	2.24	2.23	2.178	2.059	1.918	1.738	1.487	1.107	0.4429	-1.351	
0.364	2.236	2.226	2.173	2.054	1.912	1.732	1.482	1.101	0.4371	-1.353	
0.365	2.231	2.222	2.168	2.048	1.907	1.727	1.476	1.095	0.4312	-1.355	
0.366	2.226	2.217	2.162	2.043	1.902	1.721	1.47	1.089	0.4254	-1.358	
0.367	2.221	2.212	2.157	2.037	1.896	1.716	1.465	1.083	0.4195	-1.36	
0.368	2.217	2.208	2.151	2.032	1.891	1.71	1.459	1.077	0.4136	-1.362	
0.369	2.212	2.203	2.146	2.026	1.885	1.704	1.453	1.071	0.4076	-1.364	
0.370	2.207	2.198	2.14	2.021	1.879	1.698	1.447	1.065	0.4016	-1.367	
0.371	2.202	2.194	2.134	2.015	1.874	1.693	1.441	1.059	0.3956	-1.369	
0.372	2.197	2.189	2.128	2.009	1.868	1.687	1.435	1.053	0.3895	-1.372	
0.373	2.192	2.184	2.122	2.003	1.862	1.681	1.429	1.047	0.3834	-1.374	
0.374	2.187	2.179	2.116	1.997	1.856	1.675	1.423	1.041	0.3773	-1.377	
0.375	2.182	2.174	2.11	1.991	1.85	1.669	1.417	1.034	0.3712	-1.38	
0.376	2.177	2.169	2.104	1.985	1.844	1.663	1.411	1.028	0.365	-1.383	
0.377	2.172	2.164	2.098	1.979	1.838	1.657	1.405	1.022	0.3588	-1.386	
0.378	2.166	2.159	2.092	1.973	1.832	1.651	1.398	1.015	0.3525	-1.389	
0.379	2.161	2.154	2.086	1.967	1.826	1.645	1.392	1.009	0.3463	-1.392	
0.380	2.156	2.149	2.079	1.961	1.82	1.639	1.386	1.003	0.3399	-1.395	
0.381	2.15	2.144	2.073	1.955	1.814	1.633	1.38	0.9963	0.3336	-1.398	
0.382	2.145	2.138	2.066	1.948	1.808	1.626	1.373	0.9898	0.3272	-1.401	
0.383	2.139	2.133	2.06	1.942	1.801	1.62	1.367	0.9832	0.3208	-1.404	
0.384	2.134	2.128	2.053	1.935	1.795	1.614	1.36	0.9767	0.3144	-1.408	
0.385	2.128	2.122	2.046	1.929	1.789	1.607	1.354	0.9701	0.3079	-1.411	
0.386	2.123	2.117	2.04	1.922	1.782	1.601	1.347	0.9634	0.3014	-1.414	
0.387	2.117	2.111	2.033	1.916	1.776	1.594	1.341	0.9568	0.2948	-1.418	
0.388	2.111	2.105	2.026	1.909	1.769	1.588	1.334	0.95	0.2883	-1.421	
0.389	2.105	2.099	2.019	1.902	1.763	1.581	1.327	0.9433	0.2817	-1.425	
0.390	2.1	2.093	2.012	1.896	1.756	1.575	1.321	0.9365	0.275	-1.429	
0.391	2.094	2.088	2.005	1.889	1.749	1.568	1.314	0.9297	0.2683	-1.432	
0.392	2.088	2.081	1.997	1.882	1.742	1.561	1.307	0.9228	0.2616	-1.436	
0.393	2.082	2.075	1.99	1.875	1.736	1.554	1.3	0.9159	0.2549	-1.44	
0.394	2.076	2.069	1.983	1.868	1.729	1.547	1.293	0.9089	0.2481	-1.444	
0.395	2.07	2.063	1.975	1.861	1.722	1.541	1.286	0.9019	0.2413	-1.448	
0.396	2.064	2.056	1.968	1.853	1.715	1.534	1.279	0.8949	0.2344	-1.452	
0.397	2.058	2.05	1.96	1.846	1.708	1.527	1.272	0.8878	0.2275	-1.456	
0.398	2.052	2.043	1.953	1.839	1.701	1.52	1.265	0.8807	0.2206	-1.46	
0.399	2.046	2.036	1.945	1.831	1.693	1.512	1.258	0.8735	0.2136	-1.464	
0.400	2.039	2.029	1.937	1.824	1.686	1.505	1.251	0.8663	0.2066	-1.468	
0.401	2.034	2.022	1.93	1.816	1.679	1.498	1.244	0.8591	0.1996	-1.473	
0.402	2.027	2.015	1.922	1.809	1.671	1.491	1.237	0.8518	0.1925	-1.477	
0.403	2.021	2.007	1.914	1.801	1.664	1.483	1.229	0.8445	0.1854	-1.481	
0.404	2.015	2	1.906	1.794	1.657	1.476	1.222	0.8372	0.1783	-1.486	
0.405	2.009	1.992	1.898	1.786	1.649	1.469	1.214	0.8298	0.1711	-1.49	
0.406	2.003	1.984	1.89	1.778	1.641	1.461	1.207	0.8223	0.1639	-1.495	
0.407	1.997	1.976	1.881	1.77	1.634	1.454	1.199	0.8148	0.1567	-1.499	
0.408	1.99	1.968	1.873	1.762	1.626	1.446	1.192	0.8073	0.1494	-1.504	
0.409	1.984	1.96	1.865	1.754	1.618	1.438	1.184	0.7997	0.1421	-1.509	
0.410	1.978	1.952	1.856	1.746	1.61	1.431	1.177	0.7921	0.1347	-1.513	
0.411	1.971	1.944	1.848	1.738	1.603	1.423	1.169	0.7845	0.1273	-1.518	
0.412	1.965	1.935	1.839	1.729	1.595	1.415	1.161	0.7768	0.1199	-1.523	
0.413	1.958	1.927	1.831	1.721	1.586	1.407	1.153	0.769	0.1124	-1.528	
0.414	1.951	1.919	1.822	1.713	1.578	1.399	1.146	0.7612	0.1049	-1.532	
0.415	1.945	1.91	1.813	1.704	1.57	1.391	1.138	0.7534	0.09739	-1.537	
0.416	1.938	1.901	1.804	1.696	1.562	1.383	1.13	0.7455	0.08981	-1.542	
0.417	1.931	1.892	1.795	1.687	1.554	1.375	1.122	0.7376	0.0822	-1.547	
0.418	1.924	1.883	1.786	1.679	1.545	1.367	1.114	0.7296	0.07456	-1.552	
0.419	1.917	1.875	1.777	1.67	1.537	1.359	1.105	0.7216	0.06687	-1.557	
0.420	1.91	1.865	1.768	1.661	1.528	1.35	1.097	0.7135	0.05915	-1.563	
0.421	1.903	1.856	1.759	1.652	1.52	1.342	1.089	0.7054	0.05139	-1.568	
0.422	1.895	1.847	1.75	1.643	1.511	1.334	1.081	0.6973	0.0436	-1.573	
0.423	1.888	1.838	1.74	1.634	1.503	1.325	1.072	0.6891	0.03577	-1.578	
0.424	1.881	1.828	1.731	1.625	1.494	1.317	1.064	0.6809	0.0279	-1.584	
0.425	1.873	1.819	1.721	1.616	1.485	1.308	1.056	0.6726	0.01999	-1.589	
0.426	1.866	1.81	1.712	1.607	1.476	1.3	1.047	0.6643	0.01206	-1.594	
0.427	1.858	1.8	1.702	1.597	1.467	1.291	1.039	0.6559	0.004087	-1.6	
0.428	1.851	1.79	1.692	1.588	1.458	1.282	1.03	0.6475	-0.00392	-1.605	
0.429	1.843	1.781	1.683	1.578	1.449	1.273	1.021	0.639	-0.01196	-1.611	
0.430	1.835	1.771	1.673	1.569	1.44	1.264	1.013	0.6305	-0.02004	-1.616	
0.431	1.827	1.761	1.663	1.559	1.431	1.255	1.004	0.622	-0.02816	-1.622	
0.432	1.819	1.751	1.653	1.55	1.421	1.246	0.9952	0.6134	-0.03631	-1.627	
0.433	1.811	1.741	1.643	1.54	1.412	1.237	0.9864	0.6048	-0.0445	-1.633	
0.434	1.803	1.731	1.633	1.53	1.402	1.228	0.9775	0.5961	-0.05273	-1.639	
0.435	1.794	1.721	1.622	1.52	1.393	1.219	0.9685	0.5874	-0.06099	-1.644	
0.436	1.786	1.711	1.612	1.51	1.383	1.21	0.9595	0.5786	-0.06928	-1.65	
0.437	1.777	1.701	1.602	1.5	1.374	1.2	0.9504	0.5698	-0.07762	-1.656	
0.438	1.768	1.69	1.591	1.49	1.364	1.191	0.9413	0.5609	-0.08598	-1.662	
0.439	1.759	1.68	1.581	1.48	1.354	1.182	0.9321	0.552	-0.09439	-1.668	
0.440	1.75	1.669	1.57	1.47	1.344	1.172	0.9229	0.5431	-0.1028	-1.673	
0.441	1.741	1.659	1.56	1.459	1.334	1.163	0.9136	0.5341	-0.1113	-1.679	
0.442	1.731	1.648	1.549	1.449	1.324	1.153	0.9043	0.525	-0.1198	-1.685	
0.443	1.721	1.638	1.539	1.438	1.314	1.143	0.8949	0.5159	-0.1283	-1.691	
0.444	1.712	1.627	1.528	1.428	1.304	1.133	0.8855	0.5068	-0.1369	-1.697	
0.445	1.702	1.616	1.517	1.417	1.294	1.124	0.876	0.4976	-0.1455	-1.703	
0.446	1.692	1.606	1.506	1.407	1.284	1.114	0.8664	0.4884	-0.1542	-1.709	
0.447	1.681	1.595	1.495	1.396	1.273	1.104	0.8568	0.4792	-0.1628	-1.716	
0.448	1.671	1.584	1.484	1.385	1.263	1.094	0.8471	0.4699	-0.1716	-1.722	
0.449	1.66	1.573	1.473	1.374	1.253	1.084	0.8374	0.4605	-0.1803	-1.728	
0.450	1.649	1.562	1.462	1.364	1.242	1.074	0.8277	0.4511	-0.1891	-1.734	
0.451	1.637	1.552	1.451	1.352	1.232	1.063	0.8179	0.4417	-0.1979	-1.74	
0.452	1.625	1.541	1.44	1.341	1.221	1.053	0.808	0.4322	-0.2067	-1.746	
0.453	1.612	1.53	1.428	1.33	1.21	1.043	0.798	0.4227	-0.2156	-1.753	
0.454	1.6	1.52	1.417	1.319	1.199	1.032	0.7881	0.4131	-0.2245	-1.759	
0.455	1.587	1.509	1.405	1.308	1.188	1.022	0.778	0.4035	-0.2334	-1.765	
0.456	1.574	1.498	1.394	1.296	1.177	1.012	0.768	0.3939	-0.2423	-1.772	
0.457	1.561	1.487	1.382	1.285	1.166	1.001	0.7578	0.3842	-0.2513	-1.778	
0.458	1.548	1.477	1.371	1.273	1.155	0.9904	0.7476	0.3745	-0.2603	-1.784	
0.459	1.534	1.466	1.359	1.262	1.144	0.9797	0.7374	0.3647	-0.2694	-1.791	
0.460	1.521	1.455	1.348	1.25	1.133	0.969	0.7271	0.3549	-0.2784	-1.797	
0.461	1.507	1.443	1.336	1.239	1.122	0.9582	0.7168	0.3451	-0.2875	-1.804	
0.462	1.493	1.432	1.324	1.227	1.111	0.9474	0.7064	0.3352	-0.2966	-1.81	
0.463	1.479	1.421	1.313	1.215	1.099	0.9365	0.696	0.3253	-0.3058	-1.816	
0.464	1.465	1.41	1.301	1.204	1.088	0.9255	0.6856	0.3153	-0.3149	-1.823	
0.465	1.451	1.398	1.289	1.192	1.076	0.9146	0.675	0.3054	-0.3241	-1.829	
0.466	1.436	1.387	1.277	1.18	1.065	0.9035	0.6645	0.2953	-0.3333	-1.836	
0.467	1.422	1.375	1.265	1.168	1.053	0.8924	0.6539	0.2853	-0.3426	-1.842	
0.468	1.407	1.363	1.254	1.156	1.042	0.8813	0.6433	0.2752	-0.3518	-1.849	
0.469	1.393	1.351	1.242	1.144	1.03	0.8701	0.6326	0.2651	-0.3611	-1.855	
0.470	1.378	1.339	1.23	1.132	1.018	0.8588	0.6218	0.2549	-0.3704	-1.862	
0.471	1.363	1.327	1.218	1.12	1.006	0.8476	0.6111	0.2448	-0.3797	-1.869	
0.472	1.348	1.315	1.206	1.108	0.9947	0.8362	0.6003	0.2346	-0.389	-1.875	
0.473	1.333	1.303	1.194	1.096	0.9828	0.8248	0.5894	0.2243	-0.3983	-1.882	
0.474	1.317	1.291	1.182	1.084	0.9709	0.8134	0.5786	0.2141	-0.4077	-1.888	
0.475	1.302	1.278	1.17	1.072	0.959	0.802	0.5676	0.2038	-0.4171	-1.895	
0.476	1.287	1.265	1.159	1.059	0.9469	0.7904	0.5566	0.1934	-0.4265	-1.901	
0.477	1.272	1.252	1.147	1.047	0.9348	0.7788	0.5456	0.1831	-0.4359	-1.908	
0.478	1.257	1.238	1.136	1.034	0.9226	0.7671	0.5345	0.1727	-0.4453	-1.915	
0.479	1.241	1.225	1.124	1.022	0.9104	0.7554	0.5235	0.1623	-0.4547	-1.921	
0.480	1.226	1.211	1.113	1.01	0.8982	0.7437	0.5123	0.1519	-0.4641	-1.928	
0.481	1.211	1.198	1.101	0.9972	0.886	0.7319	0.5012	0.1414	-0.4736	-1.934	
0.482	1.195	1.184	1.089	0.9847	0.8737	0.7201	0.49	0.131	-0.483	-1.941	
0.483	1.18	1.17	1.078	0.9723	0.8614	0.7083	0.4788	0.1205	-0.4924	-1.947	
0.484	1.164	1.156	1.066	0.9598	0.8491	0.6965	0.4676	0.11	-0.5019	-1.954	
0.485	1.149	1.142	1.055	0.9474	0.8368	0.6846	0.4563	0.0995	-0.5113	-1.96	
0.486	1.133	1.128	1.043	0.935	0.8244	0.6727	0.4451	0.08899	-0.5207	-1.967	
0.487	1.118	1.114	1.032	0.9226	0.8121	0.6608	0.4338	0.07848	-0.5302	-1.973	
0.488	1.102	1.099	1.02	0.9102	0.7997	0.6489	0.4225	0.06796	-0.5396	-1.98	
0.489	1.086	1.085	1.008	0.8978	0.7874	0.637	0.4112	0.05744	-0.549	-1.986	
0.490	1.07	1.07	0.9967	0.8855	0.775	0.6251	0.3999	0.04692	-0.5584	-1.993	
0.491	1.055	1.056	0.9851	0.8732	0.7627	0.6131	0.3886	0.0364	-0.5678	-1.999	
0.492	1.039	1.041	0.9734	0.8609	0.7503	0.6012	0.3773	0.02589	-0.5772	-2.005	
0.493	1.023	1.027	0.9618	0.8487	0.738	0.5893	0.366	0.01538	-0.5865	-2.012	
0.494	1.007	1.012	0.9501	0.8365	0.7257	0.5773	0.3547	0.004874	-0.5958	-2.018	
0.495	0.9916	0.9973	0.9384	0.8244	0.7134	0.5654	0.3434	-0.005619	-0.6051	-2.024	
0.496	0.9758	0.9825	0.9267	0.8123	0.7011	0.5534	0.3321	-0.0161	-0.6144	-2.03	
0.497	0.96	0.9677	0.915	0.8003	0.6889	0.5415	0.3208	-0.02657	-0.6237	-2.037	
0.498	0.9443	0.9528	0.9032	0.7884	0.6767	0.5296	0.3095	-0.03701	-0.6329	-2.043	
0.499	0.9285	0.9379	0.8915	0.7765	0.6645	0.5177	0.2982	-0.04744	-0.6421	-2.049	
0.500	0.9127	0.923	0.8797	0.7647	0.6523	0.5058	0.2869	-0.05785	-0.6513	-2.055	-10.3
0.501	0.897	0.9078	0.8678	0.7532	0.6399	0.4938	0.2755	-0.06834	-0.6605	-2.061	-9.248
0.502	0.8812	0.8926	0.8558	0.7418	0.6275	0.4817	0.2642	-0.07881	-0.6697	-2.067	-8.697
0.503	0.8655	0.8773	0.8439	0.7304	0.6152	0.4697	0.2528	-0.08924	-0.6788	-2.073	-8.322
0.504	0.8498	0.8621	0.8319	0.7192	0.6029	0.4577	0.2415	-0.09964	-0.6879	-2.079	-8.04
0.505	0.8342	0.8468	0.82	0.708	0.5907	0.4458	0.2302	-0.11	-0.6969	-2.084	-7.813
0.506	0.8186	0.8316	0.808	0.6969	0.5786	0.4339	0.219	-0.1203	-0.7059	-2.09	-7.625
0.507	0.803	0.8164	0.796	0.686	0.5665	0.4221	0.2078	-0.1306	-0.7148	-2.096	-7.463
0.508	0.7875	0.8011	0.784	0.6751	0.5546	0.4103	0.1967	-0.1408	-0.7236	-2.101	-7.323
0.509	0.772	0.786	0.772	0.6643	0.5427	0.3986	0.1856	-0.1509	-0.7324	-2.107	-7.198
0.510	0.7567	0.7708	0.7601	0.6536	0.5309	0.387	0.1746	-0.161	-0.7412	-2.112	-7.087
0.511	0.7414	0.7557	0.7481	0.6431	0.5193	0.3754	0.1636	-0.1711	-0.7498	-2.118	-6.986
0.512	0.7261	0.7406	0.7361	0.6326	0.5078	0.364	0.1527	-0.181	-0.7584	-2.123	-6.894
0.513	0.711	0.7256	0.7242	0.6223	0.4964	0.3526	0.1419	-0.1909	-0.7669	-2.128	-6.809
0.514	0.6959	0.7106	0.7123	0.6121	0.4851	0.3413	0.1312	-0.2007	-0.7753	-2.133	-6.731
0.515	0.6809	0.6957	0.7004	0.602	0.474	0.3301	0.1205	-0.2105	-0.7836	-2.138	-6.658
0.516	0.666	0.6809	0.6885	0.592	0.463	0.319	0.11	-0.2201	-0.7919	-2.143	-6.591
0.517	0.6512	0.6662	0.6766	0.5821	0.4522	0.3081	0.09949	-0.2297	-0.8	-2.148	-6.527
0.518	0.6365	0.6515	0.6647	0.5724	0.4415	0.2972	0.08912	-0.2391	-0.808	-2.153	-6.467
0.519	0.622	0.637	0.6529	0.5628	0.431	0.2865	0.07886	-0.2485	-0.816	-2.157	-6.41
0.520	0.6075	0.6225	0.6411	0.5534	0.4207	0.2759	0.06871	-0.2577	-0.8238	-2.162	-6.357
0.521	0.5932	0.6082	0.6293	0.5441	0.4106	0.2655	0.05868	-0.2669	-0.8315	-2.166	-6.306
0.522	0.579	0.5939	0.6176	0.5349	0.4007	0.2552	0.04877	-0.2759	-0.8391	-2.17	-6.258
0.523	0.565	0.5798	0.6059	0.5259	0.391	0.2451	0.03899	-0.2848	-0.8466	-2.174	-6.211
0.524	0.5511	0.5659	0.5942	0.5171	0.3815	0.2351	0.02933	-0.2936	-0.8539	-2.178	-6.167
0.525	0.5373	0.552	0.5826	0.5084	0.3722	0.2253	0.01982	-0.3023	-0.8611	-2.182	-6.125
0.526	0.5235	0.5383	0.5701	0.5001	0.3633	0.215	0.01004	-0.3111	-0.8684	-2.186	-6.084
0.527	0.5098	0.5247	0.5576	0.492	0.3546	0.2049	0.0004037	-0.3198	-0.8756	-2.19	-6.045
0.528	0.4963	0.5112	0.5452	0.4841	0.3461	0.1951	-0.009065	-0.3283	-0.8826	-2.193	-6.007
0.529	0.4829	0.4979	0.5329	0.4763	0.3379	0.1854	-0.01836	-0.3367	-0.8894	-2.197	-5.97
0.530	0.4698	0.4848	0.5207	0.4687	0.3299	0.176	-0.02747	-0.3449	-0.8961	-2.2	-5.935
0.531	0.4568	0.4719	0.5086	0.4613	0.3222	0.1667	-0.03639	-0.3529	-0.9026	-2.203	-5.9
0.532	0.4441	0.4592	0.4966	0.454	0.3148	0.1578	-0.0451	-0.3607	-0.9089	-2.206	-5.867
0.533	0.4315	0.4468	0.4848	0.4469	0.3076	0.1491	-0.0536	-0.3684	-0.9151	-2.208	-5.835
0.534	0.4192	0.4345	0.4731	0.44	0.3008	0.1407	-0.06188	-0.3758	-0.921	-2.211	-5.803
0.535	0.4072	0.4225	0.4615	0.4333	0.2942	0.1325	-0.06992	-0.3831	-0.9268	-2.213	-5.773
0.536	0.3953	0.4107	0.4501	0.4267	0.288	0.1247	-0.07772	-0.3901	-0.9323	-2.215	-5.743
0.537	0.3838	0.3991	0.439	0.4203	0.2821	0.1172	-0.08527	-0.3969	-0.9377	-2.217	-5.713
0.538	0.3725	0.3878	0.428	0.4141	0.2765	0.11	-0.09255	-0.4035	-0.9428	-2.219	-5.684
0.539	0.3614	0.3768	0.4172	0.4081	0.2712	0.1031	-0.09956	-0.4098	-0.9477	-2.22	-5.656
0.540	0.3506	0.366	0.4066	0.4023	0.2662	0.09663	-0.1063	-0.4159	-0.9524	-2.221	-5.629
0.541	0.3402	0.3556	0.3963	0.3967	0.2616	0.09049	-0.1127	-0.4217	-0.9568	-2.222	-5.602
0.542	0.33	0.3454	0.3862	0.3913	0.2574	0.08473	-0.1188	-0.4273	-0.961	-2.223	-5.575
0.543	0.3201	0.3355	0.3764	0.386	0.2535	0.07936	-0.1247	-0.4326	-0.9649	-2.224	-5.549
0.544	0.3105	0.3259	0.3668	0.381	0.25	0.07439	-0.1301	-0.4376	-0.9686	-2.224	-5.523
0.545	0.3013	0.3167	0.3576	0.3761	0.2469	0.06984	-0.1353	-0.4423	-0.972	-2.224	-5.497
0.546	0.2924	0.3078	0.3486	0.3715	0.2442	0.06572	-0.1401	-0.4467	-0.9751	-2.224	-5.472
0.547	0.2838	0.2992	0.3399	0.367	0.2418	0.06205	-0.1445	-0.4508	-0.978	-2.223	-5.447
0.548	0.2756	0.291	0.3316	0.3628	0.2399	0.05882	-0.1486	-0.4546	-0.9805	-2.222	-5.422
0.549	0.2677	0.2831	0.3236	0.3587	0.2383	0.05607	-0.1523	-0.4581	-0.9828	-2.221	-5.398
0.550	0.2602	0.2756	0.316	0.3549	0.2372	0.0538	-0.1557	-0.4612	-0.9848	-2.22	-5.374
0.551	0.2525	0.2679	0.3084	0.3493	0.237	0.05199	-0.16	-0.4649	-0.987	-2.219	-5.35
0.552	0.2451	0.2605	0.3013	0.344	0.2371	0.05068	-0.1638	-0.4682	-0.989	-2.217	-5.326
0.553	0.2382	0.2536	0.2945	0.3389	0.2377	0.0499	-0.1673	-0.4712	-0.9906	-2.215	-5.302
0.554	0.2316	0.247	0.2881	0.3341	0.2388	0.04964	-0.1703	-0.4738	-0.9918	-2.213	-5.279
0.555	0.2255	0.2409	0.2821	0.3296	0.2403	0.04993	-0.1727	-0.476	-0.9927	-2.211	-5.255
0.556	0.2199	0.2353	0.2766	0.3254	0.2422	0.05078	-0.1747	-0.4777	-0.9933	-2.208	-5.232
0.557	0.2147	0.2301	0.2715	0.3215	0.2445	0.05219	-0.1762	-0.479	-0.9934	-2.205	-5.209
0.558	0.2099	0.2254	0.2669	0.3179	0.2473	0.05418	-0.1771	-0.4799	-0.9932	-2.202	-5.185
0.559	0.2057	0.2211	0.2627	0.3147	0.2506	0.05677	-0.1774	-0.4803	-0.9925	-2.198	-5.162
0.560	0.202	0.2174	0.2591	0.3119	0.2542	0.05996	-0.1771	-0.4802	-0.9915	-2.194	-5.139
0.561	0.1987	0.2141	0.2559	0.3095	0.2584	0.06376	-0.1763	-0.4796	-0.99	-2.189	-5.116
0.562	0.196	0.2114	0.2533	0.3075	0.263	0.06819	-0.1748	-0.4785	-0.9881	-2.184	-5.092
0.563	0.1938	0.2093	0.2512	0.306	0.268	0.07326	-0.1726	-0.4769	-0.9857	-2.179	-5.069
0.564	0.1922	0.2076	0.2496	0.3049	0.2735	0.07898	-0.1697	-0.4747	-0.9828	-2.173	-5.046
0.565	0.1912	0.2066	0.2486	0.3043	0.2794	0.08536	-0.1662	-0.4719	-0.9795	-2.167	-5.022
0.566	0.1906	0.2061	0.2481	0.3041	0.2858	0.09239	-0.1619	-0.4686	-0.9757	-2.161	-4.999
0.567	0.1907	0.2061	0.2482	0.3045	0.2927	0.1001	-0.1569	-0.4647	-0.9714	-2.154	-4.975
0.568	0.1914	0.2068	0.2489	0.3054	0.3	0.1085	-0.1511	-0.4602	-0.9667	-2.146	-4.951
0.569	0.1927	0.2081	0.2502	0.3069	0.3078	0.1177	-0.1445	-0.4551	-0.9614	-2.139	-4.928
0.570	0.1946	0.21	0.2521	0.3089	0.316	0.1275	-0.1372	-0.4494	-0.9555	-2.13	-4.904
0.571	0.1972	0.2126	0.2547	0.3115	0.3247	0.138	-0.129	-0.443	-0.9492	-2.122	-4.88
0.572	0.2004	0.2157	0.2579	0.3146	0.3338	0.1493	-0.12	-0.4359	-0.9423	-2.113	-4.856
0.573	0.2042	0.2196	0.2617	0.3184	0.3434	0.1613	-0.1101	-0.4282	-0.9348	-2.103	-4.831
0.574	0.2087	0.2241	0.2662	0.3228	0.3534	0.1741	-0.09935	-0.4198	-0.9268	-2.094	-4.807
0.575	0.2139	0.2292	0.2713	0.3279	0.3639	0.1876	-0.0877	-0.4107	-0.9183	-2.083	-4.782
0.576	0.2188	0.2341	0.2763	0.3331	0.3719	0.2024	-0.07445	-0.4039	-0.9111	-2.073	-4.758
0.577	0.2244	0.2397	0.2819	0.3391	0.3805	0.218	-0.06028	-0.3964	-0.9034	-2.063	-4.734
0.578	0.2307	0.246	0.2882	0.3457	0.3895	0.2344	-0.04517	-0.3881	-0.895	-2.053	-4.709
0.579	0.2377	0.253	0.2953	0.353	0.399	0.2515	-0.02912	-0.3789	-0.886	-2.041	-4.684
0.580	0.2455	0.2608	0.3031	0.3611	0.4091	0.2694	-0.01212	-0.3689	-0.8764	-2.03	-4.659
0.581	0.254	0.2693	0.3116	0.3699	0.4197	0.2881	0.005841	-0.358	-0.866	-2.018	-4.634
0.582	0.2633	0.2787	0.321	0.3795	0.431	0.3075	0.02477	-0.3462	-0.8549	-2.005	-4.609
0.583	0.2735	0.2888	0.3311	0.3898	0.4429	0.3277	0.04468	-0.3334	-0.843	-1.992	-4.583
0.584	0.2842	0.2995	0.3419	0.4008	0.4552	0.3485	0.06542	-0.3197	-0.8306	-1.978	-4.557
0.585	0.298	0.3133	0.3557	0.4147	0.4704	0.3722	0.08933	-0.3028	-0.8151	-1.961	-4.529
0.586	0.31	0.3253	0.3677	0.4269	0.4837	0.3941	0.1116	-0.2874	-0.8015	-1.947	-4.503
0.587	0.322	0.3373	0.3796	0.439	0.4968	0.4159	0.1341	-0.2718	-0.7879	-1.933	-4.478
0.588	0.3365	0.3518	0.3941	0.4536	0.5123	0.4401	0.1591	-0.2534	-0.7718	-1.917	-4.451
0.589	0.3517	0.3669	0.4093	0.4689	0.5283	0.4648	0.185	-0.234	-0.7551	-1.9	-4.424
0.590	0.3677	0.383	0.4253	0.4851	0.5451	0.4903	0.2119	-0.2133	-0.7374	-1.883	-4.397
0.591	0.3847	0.3999	0.4423	0.5021	0.5626	0.5165	0.2399	-0.1914	-0.7188	-1.865	-4.37
0.592	0.4026	0.4178	0.4601	0.52	0.581	0.5435	0.2689	-0.1682	-0.6993	-1.846	-4.342
0.593	0.4213	0.4366	0.4789	0.5388	0.6002	0.5712	0.2988	-0.1437	-0.6788	-1.827	-4.314
0.594	0.441	0.4563	0.4986	0.5586	0.6202	0.5996	0.3299	-0.1178	-0.6574	-1.807	-4.286
0.595	0.4617	0.4769	0.5192	0.5792	0.641	0.6287	0.3619	-0.09055	-0.635	-1.787	-4.258
0.596	0.4833	0.4984	0.5407	0.6008	0.6627	0.6586	0.395	-0.06189	-0.6116	-1.766	-4.229
0.597	0.5058	0.521	0.5632	0.6233	0.6853	0.6891	0.4291	-0.03179	-0.5872	-1.744	-4.2
0.598	0.5292	0.5444	0.5867	0.6468	0.7088	0.7203	0.4642	-0.0002339	-0.5617	-1.722	-4.171
0.599	0.5537	0.5688	0.6111	0.6712	0.7332	0.7521	0.5003	0.03282	-0.5353	-1.699	-4.142
0.600	0.579	0.5942	0.6364	0.6965	0.7584	0.7847	0.5375	0.06738	-0.5078	-1.675	-4.112
0.601	0.5981	0.6132	0.6554	0.7155	0.7777	0.806	0.5793	0.07243	-0.4782	-1.65	-4.082
0.602	0.6193	0.6344	0.6765	0.7366	0.7991	0.8293	0.6221	0.08411	-0.4484	-1.625	-4.051
0.603	0.6426	0.6576	0.6996	0.7598	0.8225	0.8546	0.6658	0.1021	-0.4182	-1.6	-4.021
0.604	0.6678	0.6828	0.7247	0.7849	0.8479	0.8819	0.7103	0.1262	-0.3875	-1.574	-3.991
0.605	0.6949	0.7099	0.7518	0.812	0.8752	0.9109	0.7557	0.156	-0.3563	-1.548	-3.96
0.606	0.7238	0.7387	0.7806	0.8408	0.9044	0.9417	0.8018	0.1912	-0.3244	-1.522	-3.93
0.607	0.7545	0.7694	0.8112	0.8715	0.9353	0.9743	0.8487	0.2315	-0.2917	-1.495	-3.9
0.608	0.7868	0.8017	0.8435	0.9038	0.9679	1.008	0.8962	0.2766	-0.2582	-1.468	-3.871
0.609	0.8208	0.8357	0.8774	0.9377	1.002	1.044	0.9444	0.3263	-0.2237	-1.44	-3.841
0.610	0.8563	0.8712	0.9129	0.9732	1.038	1.081	0.9933	0.3802	-0.1881	-1.412	-3.811
0.611	0.8932	0.9081	0.9498	1.01	1.075	1.12	1.043	0.4379	-0.1514	-1.383	-3.781
0.612	0.9316	0.9464	0.9881	1.048	1.114	1.159	1.093	0.4992	-0.1134	-1.354	-3.752
0.613	0.9712	0.986	1.028	1.088	1.153	1.2	1.143	0.5639	-0.07415	-1.324	-3.722
0.614	1.012	1.027	1.068	1.129	1.194	1.243	1.194	0.6314	-0.03346	-1.294	-3.693
0.615	1.054	1.069	1.11	1.171	1.237	1.286	1.245	0.7016	0.008734	-1.263	-3.663
0.616	1.097	1.112	1.153	1.214	1.28	1.33	1.296	0.7741	0.05251	-1.231	-3.633
0.617	1.141	1.156	1.197	1.258	1.324	1.375	1.348	0.8487	0.09796	-1.199	-3.604
0.618	1.186	1.201	1.242	1.302	1.369	1.421	1.4	0.9249	0.1451	-1.166	-3.575
0.619	1.232	1.246	1.288	1.348	1.414	1.467	1.452	1.002	0.1942	-1.132	-3.545
0.620	1.278	1.293	1.334	1.394	1.461	1.514	1.504	1.081	0.2451	-1.097	-3.516
0.621	1.325	1.34	1.381	1.441	1.508	1.562	1.557	1.16	0.298	-1.062	-3.487
0.622	1.372	1.387	1.428	1.488	1.555	1.61	1.609	1.24	0.3529	-1.026	-3.457
0.623	1.42	1.435	1.476	1.536	1.603	1.658	1.661	1.32	0.4099	-0.9889	-3.428
0.624	1.468	1.483	1.524	1.584	1.651	1.707	1.712	1.399	0.4691	-0.9512	-3.4
0.625	1.517	1.531	1.572	1.632	1.699	1.755	1.764	1.478	0.5306	-0.9127	-3.371
0.626	1.564	1.578	1.619	1.678	1.745	1.802	1.814	1.557	0.5926	-0.8735	-3.342
0.627	1.612	1.626	1.667	1.726	1.793	1.85	1.864	1.633	0.6581	-0.8334	-3.314
0.628	1.66	1.675	1.715	1.774	1.841	1.898	1.914	1.708	0.7269	-0.7926	-3.286
0.629	1.709	1.723	1.763	1.822	1.889	1.947	1.965	1.78	0.7987	-0.7509	-3.259
0.630	1.758	1.772	1.812	1.87	1.937	1.995	2.015	1.85	0.8733	-0.7084	-3.231
0.631	1.806	1.82	1.859	1.918	1.984	2.042	2.064	1.917	0.9504	-0.6653	-3.205
0.632	1.853	1.867	1.906	1.964	2.03	2.089	2.112	1.981	1.03	-0.6214	-3.178
0.633	1.899	1.913	1.952	2.01	2.075	2.134	2.159	2.042	1.111	-0.577	-3.152
0.634	1.943	1.957	1.996	2.053	2.119	2.177	2.203	2.1	1.194	-0.532	-3.127
0.635	1.986	1.999	2.038	2.095	2.16	2.218	2.246	2.153	1.279	-0.4865	-3.103
0.636	2.027	2.04	2.079	2.135	2.2	2.258	2.287	2.204	1.369	-0.44	-3.079
0.637	2.065	2.079	2.116	2.172	2.236	2.295	2.324	2.251	1.459	-0.3934	-3.056
0.638	2.1	2.113	2.15	2.206	2.269	2.327	2.358	2.292	1.547	-0.3467	-3.034
0.639	2.129	2.142	2.179	2.234	2.297	2.355	2.386	2.328	1.632	-0.3003	-3.013
0.640	2.154	2.167	2.203	2.257	2.319	2.377	2.409	2.357	1.713	-0.2544	-2.993
0.641	2.175	2.187	2.223	2.277	2.338	2.395	2.428	2.382	1.793	-0.2073	-2.974
0.642	2.188	2.2	2.236	2.288	2.349	2.405	2.439	2.398	1.864	-0.1616	-2.957
0.643	2.192	2.204	2.239	2.291	2.35	2.406	2.44	2.404	1.924	-0.118	-2.942
0.644	2.186	2.198	2.232	2.283	2.341	2.397	2.43	2.399	1.972	-0.07709	-2.93
0.645	2.168	2.179	2.213	2.263	2.32	2.375	2.409	2.382	2.005	-0.03966	-2.919
0.646	2.14	2.152	2.184	2.233	2.289	2.343	2.377	2.354	2.019	-0.0008683	-2.91
0.647	2.097	2.108	2.14	2.187	2.242	2.295	2.329	2.31	2.014	0.0318	-2.905
0.648	2.036	2.047	2.078	2.124	2.177	2.228	2.263	2.247	1.987	0.05639	-2.904
0.649	1.955	1.965	1.995	2.04	2.092	2.142	2.176	2.163	1.936	0.07098	-2.907
0.650	1.852	1.862	1.891	1.934	1.985	2.033	2.067	2.057	1.859	0.07376	-2.917
0.651	1.725	1.735	1.763	1.804	1.853	1.9	1.933	1.926	1.753	0.07337	-2.927
0.652	1.572	1.582	1.608	1.648	1.695	1.741	1.773	1.769	1.618	0.05542	-2.945
0.653	1.392	1.401	1.426	1.465	1.509	1.553	1.585	1.583	1.452	0.01609	-2.97
0.654	1.183	1.191	1.215	1.252	1.295	1.337	1.368	1.368	1.255	-0.04793	-3.004
0.655	0.9439	0.9519	0.9749	1.009	1.05	1.09	1.121	1.123	1.026	-0.1393	-3.046
0.656	0.6596	0.6672	0.6888	0.7214	0.7599	0.7983	0.8278	0.8323	0.7497	-0.273	-3.092
0.657	0.3518	0.3589	0.3792	0.4098	0.4461	0.4825	0.5111	0.5174	0.4483	-0.433	-3.142
0.658	0.02809	0.03474	0.05372	0.08232	0.1164	0.1508	0.1785	0.1865	0.1295	-0.6143	-3.194
0.659	-0.3011	-0.295	-0.2773	-0.2506	-0.2187	-0.1862	-0.1596	-0.15	-0.1961	-0.8095	-3.24
0.660	-0.6218	-0.6161	-0.5997	-0.5749	-0.545	-0.5145	-0.4888	-0.4778	-0.5141	-1.007	-3.269
0.661	-0.9548	-0.9495	-0.9343	-0.9112	-0.8834	-0.8546	-0.8298	-0.8175	-0.8448	-1.245	-3.294
0.662	-1.226	-1.221	-1.207	-1.186	-1.16	-1.133	-1.109	-1.095	-1.114	-1.434	-3.259
0.663	-1.397	-1.392	-1.379	-1.359	-1.335	-1.309	-1.286	-1.272	-1.284	-1.535	-3.134
0.664	-1.426	-1.422	-1.41	-1.392	-1.369	-1.345	-1.322	-1.307	-1.313	-1.507	-2.887
0.665	-1.282	-1.278	-1.267	-1.25	-1.228	-1.205	-1.183	-1.167	-1.168	-1.316	-2.489
0.666	-0.9222	-0.9185	-0.9078	-0.8914	-0.8711	-0.8489	-0.8275	-0.8103	-0.8075	-0.9218	-1.945
0.667	-0.403	-0.3995	-0.3892	-0.3735	-0.354	-0.3325	-0.3114	-0.2936	-0.2878	-0.3778	-1.271
0.668	0.2091	0.2125	0.2224	0.2376	0.2566	0.2775	0.2984	0.3165	0.3246	0.2509	-0.5344
0.669	0.8271	0.8304	0.8401	0.8549	0.8735	0.8941	0.9149	0.9332	0.9425	0.8785	0.1801
0.670	1.374	1.377	1.387	1.401	1.42	1.44	1.461	1.479	1.489	1.429	0.7965
0.671	1.859	1.862	1.872	1.886	1.905	1.925	1.945	1.964	1.973	1.914	1.314
0.672	2.216	2.219	2.229	2.243	2.262	2.282	2.302	2.32	2.328	2.266	1.681
0.673	2.459	2.462	2.472	2.487	2.505	2.526	2.546	2.563	2.569	2.501	1.916
0.674	2.615	2.618	2.628	2.644	2.663	2.683	2.703	2.719	2.723	2.647	2.05
0.675	2.712	2.715	2.725	2.741	2.76	2.781	2.801	2.816	2.817	2.73	2.115
0.676	2.752	2.756	2.766	2.782	2.802	2.823	2.843	2.857	2.854	2.757	2.128
0.677	2.772	2.775	2.786	2.802	2.822	2.844	2.863	2.876	2.869	2.761	2.114
0.678	2.782	2.785	2.797	2.813	2.834	2.855	2.875	2.886	2.875	2.755	2.088
0.679	2.789	2.793	2.804	2.821	2.842	2.864	2.883	2.893	2.878	2.745	2.057
0.680	2.795	2.799	2.811	2.828	2.85	2.872	2.89	2.899	2.88	2.734	2.024
0.681	2.788	2.792	2.804	2.822	2.844	2.866	2.885	2.892	2.869	2.711	1.985
0.682	2.783	2.787	2.799	2.818	2.84	2.862	2.88	2.886	2.859	2.69	1.947
0.683	2.779	2.783	2.796	2.815	2.838	2.86	2.878	2.882	2.852	2.671	1.913
0.684	2.777	2.782	2.795	2.814	2.837	2.86	2.877	2.88	2.846	2.655	1.883
0.685	2.777	2.782	2.795	2.815	2.838	2.861	2.878	2.88	2.842	2.641	1.856
0.686	2.775	2.78	2.793	2.813	2.837	2.86	2.877	2.877	2.836	2.626	1.83
0.687	2.773	2.778	2.792	2.812	2.837	2.86	2.876	2.875	2.831	2.613	1.807
0.688	2.772	2.777	2.791	2.812	2.837	2.86	2.876	2.874	2.827	2.601	1.787
0.689	2.772	2.777	2.791	2.812	2.837	2.86	2.876	2.873	2.823	2.59	1.77
0.690	2.771	2.776	2.791	2.812	2.837	2.861	2.877	2.872	2.82	2.581	1.754
0.691	2.77	2.776	2.79	2.812	2.837	2.861	2.877	2.872	2.817	2.572	1.741
0.692	2.77	2.775	2.79	2.812	2.837	2.861	2.877	2.871	2.814	2.564	1.729
0.693	2.769	2.774	2.789	2.811	2.837	2.861	2.876	2.87	2.811	2.556	1.719
0.694	2.767	2.773	2.788	2.811	2.837	2.861	2.876	2.868	2.808	2.549	1.71
0.695	2.766	2.772	2.787	2.81	2.836	2.861	2.875	2.867	2.805	2.542	1.703
0.696	2.765	2.77	2.786	2.809	2.835	2.86	2.874	2.866	2.802	2.536	1.697
0.697	2.763	2.769	2.784	2.808	2.834	2.859	2.873	2.864	2.799	2.531	1.692
0.698	2.761	2.767	2.783	2.806	2.833	2.858	2.872	2.862	2.796	2.526	1.688
0.699	2.759	2.765	2.781	2.805	2.832	2.856	2.871	2.861	2.793	2.521	1.685
0.700	2.758	2.763	2.779	2.803	2.831	2.855	2.869	2.859	2.791	2.517	1.683
0.701	2.755	2.76	2.777	2.801	2.828	2.853	2.867	2.856	2.787	2.512	1.682
0.702	2.751	2.757	2.773	2.798	2.825	2.85	2.864	2.853	2.783	2.507	1.681
0.703	2.748	2.753	2.77	2.794	2.822	2.847	2.861	2.849	2.779	2.503	1.681
0.704	2.743	2.749	2.766	2.79	2.818	2.843	2.857	2.845	2.775	2.498	1.681
0.705	2.739	2.745	2.761	2.786	2.814	2.839	2.853	2.841	2.77	2.494	1.681
0.706	2.734	2.74	2.757	2.781	2.809	2.834	2.848	2.836	2.765	2.489	1.683
0.707	2.729	2.735	2.752	2.776	2.804	2.83	2.844	2.832	2.76	2.485	1.684
0.708	2.723	2.729	2.746	2.771	2.799	2.825	2.839	2.826	2.755	2.481	1.686
0.709	2.718	2.724	2.741	2.766	2.794	2.819	2.833	2.821	2.75	2.476	1.689
0.710	2.712	2.718	2.735	2.76	2.789	2.814	2.828	2.816	2.744	2.473	1.692
0.711	2.707	2.713	2.73	2.755	2.783	2.809	2.823	2.811	2.739	2.469	1.695
0.712	2.701	2.707	2.724	2.75	2.778	2.804	2.818	2.806	2.734	2.465	1.699
0.713	2.696	2.702	2.719	2.744	2.773	2.799	2.813	2.801	2.73	2.462	1.703
0.714	2.691	2.697	2.714	2.74	2.768	2.794	2.808	2.796	2.725	2.46	1.708
0.715	2.686	2.692	2.71	2.735	2.764	2.79	2.804	2.792	2.721	2.458	1.713
0.716	2.682	2.688	2.706	2.731	2.76	2.786	2.8	2.788	2.718	2.456	1.719
0.717	2.679	2.685	2.702	2.728	2.757	2.782	2.797	2.785	2.715	2.455	1.725
0.718	2.676	2.682	2.699	2.725	2.754	2.78	2.794	2.782	2.712	2.454	1.732
0.719	2.674	2.68	2.698	2.723	2.752	2.778	2.792	2.781	2.711	2.455	1.739
0.720	2.673	2.679	2.697	2.722	2.751	2.777	2.792	2.78	2.711	2.456	1.747
0.721	2.673	2.679	2.697	2.722	2.751	2.778	2.792	2.78	2.711	2.458	1.756
0.722	2.674	2.68	2.698	2.724	2.753	2.779	2.793	2.782	2.713	2.461	1.765
0.723	2.677	2.683	2.7	2.726	2.755	2.782	2.796	2.785	2.716	2.466	1.775
0.724	2.681	2.687	2.705	2.73	2.76	2.786	2.8	2.789	2.72	2.471	1.786
0.725	2.686	2.692	2.71	2.736	2.765	2.791	2.806	2.794	2.726	2.478	1.798
0.726	2.684	2.691	2.708	2.734	2.763	2.79	2.804	2.793	2.725	2.479	1.807
0.727	2.682	2.689	2.706	2.732	2.762	2.788	2.802	2.791	2.723	2.48	1.816
0.728	2.68	2.687	2.704	2.73	2.759	2.786	2.801	2.789	2.722	2.481	1.825
0.729	2.678	2.684	2.702	2.728	2.757	2.784	2.798	2.788	2.721	2.482	1.835
0.730	2.676	2.682	2.7	2.726	2.755	2.782	2.796	2.786	2.719	2.484	1.844
0.731	2.673	2.68	2.697	2.723	2.753	2.779	2.794	2.783	2.718	2.485	1.854
0.732	2.671	2.677	2.695	2.721	2.75	2.777	2.792	2.781	2.716	2.486	1.863
0.733	2.668	2.674	2.692	2.718	2.748	2.774	2.789	2.779	2.714	2.487	1.873
0.734	2.665	2.672	2.689	2.715	2.745	2.771	2.786	2.776	2.713	2.488	1.883
0.735	2.663	2.669	2.687	2.713	2.742	2.769	2.784	2.774	2.711	2.489	1.893
0.736	2.66	2.666	2.684	2.71	2.739	2.766	2.781	2.771	2.709	2.491	1.904
0.737	2.657	2.663	2.681	2.706	2.736	2.763	2.778	2.769	2.707	2.492	1.914
0.738	2.653	2.66	2.677	2.703	2.733	2.759	2.775	2.766	2.705	2.493	1.925
0.739	2.65	2.656	2.674	2.7	2.73	2.756	2.772	2.763	2.703	2.494	1.935
0.740	2.647	2.653	2.671	2.697	2.726	2.753	2.768	2.76	2.7	2.495	1.946
0.741	2.643	2.65	2.667	2.693	2.723	2.749	2.765	2.757	2.698	2.497	1.957
0.742	2.64	2.646	2.664	2.69	2.719	2.746	2.762	2.754	2.696	2.498	1.968
0.743	2.636	2.643	2.66	2.686	2.716	2.742	2.758	2.75	2.694	2.499	1.979
0.744	2.633	2.639	2.657	2.683	2.712	2.739	2.755	2.747	2.691	2.5	1.99
0.745	2.629	2.636	2.653	2.679	2.708	2.735	2.751	2.744	2.689	2.502	2.001
0.746	2.626	2.632	2.649	2.675	2.705	2.731	2.747	2.741	2.686	2.503	2.013
0.747	2.622	2.628	2.646	2.671	2.701	2.728	2.744	2.737	2.684	2.505	2.025
0.748	2.618	2.625	2.642	2.668	2.697	2.724	2.74	2.734	2.682	2.506	2.036
0.749	2.615	2.621	2.638	2.664	2.693	2.72	2.736	2.73	2.679	2.508	2.048
0.750	2.611	2.617	2.635	2.66	2.689	2.716	2.733	2.727	2.677	2.509	2.061
0.751	2.608	2.615	2.632	2.658	2.687	2.714	2.73	2.725	2.675	2.512	2.073
0.752	2.606	2.612	2.63	2.655	2.684	2.711	2.728	2.723	2.674	2.514	2.086
0.753	2.604	2.61	2.627	2.653	2.682	2.708	2.725	2.72	2.673	2.517	2.099
0.754	2.601	2.607	2.625	2.65	2.679	2.706	2.723	2.718	2.671	2.519	2.112
0.755	2.599	2.605	2.622	2.647	2.676	2.703	2.72	2.716	2.67	2.522	2.125
0.756	2.596	2.602	2.62	2.645	2.674	2.701	2.717	2.714	2.669	2.525	2.139
0.757	2.594	2.6	2.617	2.642	2.671	2.698	2.715	2.711	2.668	2.528	2.152
0.758	2.592	2.598	2.615	2.64	2.669	2.695	2.712	2.709	2.666	2.53	2.166
0.759	2.589	2.595	2.612	2.638	2.666	2.693	2.71	2.707	2.665	2.533	2.18
0.760	2.587	2.593	2.61	2.635	2.664	2.69	2.707	2.705	2.664	2.537	2.194
0.761	2.585	2.591	2.608	2.633	2.661	2.688	2.705	2.703	2.663	2.54	2.209
0.762	2.582	2.588	2.605	2.63	2.659	2.685	2.703	2.701	2.662	2.543	2.223
0.763	2.58	2.586	2.603	2.628	2.656	2.683	2.7	2.698	2.661	2.546	2.238
0.764	2.578	2.584	2.601	2.625	2.654	2.68	2.698	2.696	2.66	2.55	2.253
0.765	2.576	2.582	2.598	2.623	2.651	2.678	2.695	2.694	2.659	2.553	2.268
0.766	2.574	2.579	2.596	2.621	2.649	2.675	2.693	2.692	2.658	2.557	2.284
0.767	2.571	2.577	2.594	2.619	2.647	2.673	2.691	2.69	2.657	2.561	2.299
0.768	2.569	2.575	2.592	2.616	2.644	2.671	2.688	2.688	2.656	2.565	2.315
0.769	2.567	2.573	2.59	2.614	2.642	2.668	2.686	2.686	2.656	2.569	2.331
0.770	2.565	2.571	2.588	2.612	2.64	2.666	2.684	2.684	2.655	2.573	2.347
0.771	2.563	2.569	2.586	2.61	2.638	2.664	2.682	2.683	2.654	2.577	2.364
0.772	2.562	2.567	2.584	2.608	2.635	2.661	2.679	2.681	2.654	2.581	2.38
0.773	2.56	2.565	2.582	2.606	2.633	2.659	2.677	2.679	2.653	2.586	2.397
0.774	2.558	2.564	2.58	2.604	2.631	2.657	2.675	2.677	2.653	2.59	2.414
0.775	2.556	2.562	2.578	2.602	2.629	2.655	2.673	2.676	2.652	2.595	2.432
0.776	2.555	2.56	2.576	2.6	2.627	2.653	2.671	2.674	2.652	2.6	2.449
0.777	2.553	2.559	2.575	2.598	2.625	2.651	2.669	2.673	2.652	2.605	2.467
0.778	2.552	2.557	2.573	2.597	2.624	2.649	2.668	2.672	2.652	2.61	2.485
0.779	2.55	2.556	2.572	2.595	2.622	2.648	2.666	2.67	2.652	2.615	2.504
0.780	2.549	2.555	2.57	2.594	2.62	2.646	2.664	2.669	2.652	2.621	2.523
0.781	2.548	2.553	2.569	2.592	2.619	2.644	2.663	2.668	2.652	2.627	2.542
0.782	2.547	2.552	2.568	2.591	2.617	2.643	2.661	2.667	2.652	2.632	2.561
0.783	2.546	2.551	2.567	2.589	2.616	2.641	2.66	2.666	2.653	2.638	2.581
0.784	2.545	2.55	2.566	2.588	2.615	2.64	2.659	2.665	2.653	2.644	2.6
0.785	2.544	2.549	2.564	2.587	2.613	2.638	2.657	2.664	2.654	2.651	2.621
0.786	2.543	2.548	2.564	2.586	2.612	2.637	2.656	2.663	2.654	2.657	2.641
0.787	2.542	2.548	2.563	2.585	2.611	2.636	2.655	2.662	2.655	2.663	2.662
0.788	2.542	2.547	2.562	2.584	2.61	2.635	2.654	2.662	2.656	2.67	2.683
0.789	2.541	2.546	2.561	2.583	2.609	2.634	2.653	2.661	2.657	2.677	2.704
0.790	2.541	2.546	2.56	2.582	2.608	2.633	2.652	2.661	2.658	2.684	2.726
0.791	2.54	2.545	2.56	2.582	2.607	2.632	2.651	2.66	2.659	2.691	2.748
0.792	2.54	2.545	2.559	2.581	2.606	2.631	2.65	2.66	2.66	2.699	2.771
0.793	2.54	2.545	2.559	2.58	2.605	2.63	2.649	2.659	2.661	2.706	2.793
0.794	2.539	2.544	2.559	2.58	2.605	2.629	2.649	2.659	2.663	2.714	2.816
0.795	2.539	2.544	2.559	2.58	2.604	2.629	2.648	2.659	2.664	2.722	2.84
0.796	2.539	2.544	2.558	2.579	2.604	2.628	2.648	2.659	2.666	2.73	2.864
0.797	2.54	2.544	2.558	2.579	2.604	2.628	2.647	2.659	2.668	2.739	2.888
0.798	2.54	2.545	2.558	2.579	2.603	2.627	2.647	2.66	2.67	2.748	2.913
0.799	2.54	2.545	2.559	2.579	2.603	2.627	2.647	2.66	2.672	2.756	2.938
0.800	2.541	2.545	2.559	2.579	2.603	2.627	2.647	2.66	2.674	2.765	2.963
0.801	2.541	2.546	2.559	2.58	2.603	2.627	2.647	2.661	2.676	2.775	2.989
0.802	2.542	2.547	2.56	2.58	2.603	2.627	2.647	2.662	2.679	2.784	3.015
0.803	2.543	2.548	2.561	2.581	2.604	2.627	2.647	2.663	2.681	2.794	3.042
0.804	2.544	2.549	2.562	2.581	2.604	2.627	2.648	2.663	2.684	2.804	3.069
0.805	2.545	2.55	2.563	2.582	2.605	2.628	2.648	2.664	2.687	2.814	3.096
0.806	2.546	2.551	2.564	2.583	2.605	2.628	2.649	2.666	2.69	2.825	3.124
0.807	2.548	2.552	2.565	2.584	2.606	2.629	2.649	2.667	2.693	2.835	3.152
0.808	2.549	2.554	2.566	2.585	2.607	2.63	2.65	2.668	2.696	2.846	3.181
0.809	2.551	2.555	2.568	2.586	2.608	2.631	2.651	2.67	2.7	2.858	3.21
0.810	2.553	2.557	2.569	2.587	2.609	2.632	2.652	2.672	2.704	2.869	3.24
0.811	2.554	2.559	2.571	2.589	2.61	2.633	2.653	2.673	2.707	2.881	3.27
0.812	2.557	2.561	2.573	2.59	2.612	2.634	2.655	2.675	2.711	2.893	3.301
0.813	2.559	2.563	2.575	2.592	2.613	2.635	2.656	2.677	2.716	2.905	3.332
0.814	2.561	2.565	2.577	2.594	2.615	2.637	2.658	2.68	2.72	2.918	3.364
0.815	2.563	2.567	2.579	2.596	2.617	2.638	2.659	2.682	2.724	2.93	3.397
0.816	2.566	2.57	2.581	2.598	2.619	2.64	2.661	2.684	2.729	2.944	3.429
0.817	2.569	2.573	2.584	2.601	2.621	2.642	2.663	2.687	2.734	2.957	3.463
0.818	2.572	2.576	2.586	2.603	2.623	2.644	2.665	2.69	2.739	2.971	3.497
0.819	2.575	2.579	2.589	2.606	2.625	2.646	2.668	2.693	2.744	2.985	3.531
0.820	2.578	2.582	2.592	2.608	2.628	2.648	2.67	2.696	2.749	2.999	3.566
0.821	2.581	2.585	2.595	2.611	2.63	2.651	2.673	2.699	2.755	3.014	3.602
0.822	2.585	2.589	2.599	2.614	2.633	2.654	2.675	2.703	2.761	3.029	3.638
0.823	2.589	2.592	2.602	2.617	2.636	2.656	2.678	2.706	2.767	3.044	3.675
0.824	2.593	2.596	2.606	2.621	2.639	2.659	2.681	2.71	2.773	3.06	3.712
0.825	2.597	2.6	2.61	2.624	2.642	2.662	2.684	2.714	2.779	3.076	3.751
0.826	2.601	2.604	2.614	2.628	2.646	2.666	2.688	2.718	2.786	3.093	3.789
0.827	2.605	2.608	2.618	2.632	2.649	2.669	2.691	2.722	2.793	3.109	3.829
0.828	2.61	2.613	2.622	2.636	2.653	2.672	2.695	2.727	2.8	3.127	3.869
0.829	2.615	2.618	2.626	2.64	2.657	2.676	2.699	2.731	2.807	3.144	3.91
0.830	2.62	2.623	2.631	2.644	2.661	2.68	2.703	2.736	2.815	3.162	3.951
0.831	2.625	2.628	2.636	2.649	2.665	2.684	2.707	2.741	2.823	3.18	3.993
0.832	2.63	2.633	2.641	2.654	2.67	2.688	2.711	2.746	2.831	3.199	4.036
0.833	2.636	2.638	2.646	2.659	2.674	2.693	2.716	2.752	2.839	3.218	4.08
0.834	2.641	2.644	2.652	2.664	2.679	2.698	2.721	2.758	2.847	3.238	4.124
0.835	2.647	2.65	2.658	2.669	2.684	2.702	2.726	2.763	2.856	3.258	4.17
0.836	2.654	2.656	2.663	2.675	2.689	2.707	2.731	2.77	2.865	3.278	4.216
0.837	2.66	2.662	2.67	2.681	2.695	2.713	2.736	2.776	2.875	3.299	4.262
0.838	2.667	2.669	2.676	2.687	2.701	2.718	2.742	2.782	2.884	3.32	4.31
0.839	2.674	2.676	2.682	2.693	2.706	2.724	2.748	2.789	2.894	3.342	4.358
0.840	2.681	2.683	2.689	2.699	2.713	2.73	2.754	2.796	2.904	3.364	4.408
0.841	2.688	2.69	2.696	2.706	2.719	2.736	2.76	2.803	2.915	3.387	4.458
0.842	2.696	2.698	2.703	2.713	2.725	2.742	2.766	2.811	2.925	3.41	4.509
0.843	2.703	2.705	2.711	2.72	2.732	2.749	2.773	2.819	2.936	3.434	4.561
0.844	2.712	2.713	2.719	2.727	2.739	2.755	2.78	2.827	2.948	3.458	4.614
0.845	2.72	2.722	2.727	2.735	2.746	2.762	2.787	2.835	2.96	3.483	4.668
0.846	2.729	2.73	2.735	2.743	2.754	2.77	2.795	2.843	2.972	3.508	4.723
0.847	2.737	2.739	2.743	2.751	2.762	2.777	2.802	2.852	2.984	3.534	4.779
0.848	2.747	2.748	2.752	2.759	2.77	2.785	2.81	2.861	2.997	3.56	4.836
0.849	2.756	2.757	2.761	2.768	2.778	2.793	2.819	2.871	3.01	3.587	4.894
0.850	2.766	2.767	2.771	2.777	2.787	2.801	2.827	2.88	3.023	3.615	4.953
0.851	2.776	2.777	2.781	2.786	2.796	2.81	2.836	2.891	3.037	3.643	5.013
0.852	2.787	2.788	2.791	2.796	2.805	2.819	2.845	2.901	3.051	3.672	5.074
0.853	2.798	2.799	2.801	2.806	2.815	2.829	2.855	2.912	3.066	3.702	5.137
0.854	2.809	2.81	2.812	2.817	2.824	2.838	2.865	2.923	3.081	3.732	5.2
0.855	2.82	2.821	2.823	2.827	2.835	2.848	2.875	2.934	3.096	3.763	5.265
0.856	2.832	2.833	2.835	2.838	2.845	2.858	2.885	2.946	3.112	3.794	5.331
0.857	2.845	2.845	2.846	2.85	2.856	2.869	2.896	2.958	3.129	3.826	5.398
0.858	2.857	2.857	2.859	2.861	2.867	2.88	2.907	2.971	3.145	3.859	5.467
0.859	2.87	2.87	2.871	2.873	2.879	2.891	2.918	2.983	3.163	3.893	5.537
0.860	2.883	2.883	2.884	2.886	2.89	2.903	2.93	2.997	3.18	3.927	5.608
0.861	2.897	2.897	2.897	2.898	2.903	2.914	2.942	3.01	3.198	3.962	5.68
0.862	2.911	2.911	2.91	2.911	2.915	2.927	2.955	3.024	3.217	3.998	5.754
0.863	2.925	2.925	2.924	2.925	2.928	2.939	2.968	3.038	3.236	4.035	5.83
0.864	2.94	2.94	2.939	2.938	2.941	2.952	2.981	3.053	3.255	4.072	5.906
0.865	2.955	2.955	2.953	2.952	2.955	2.965	2.994	3.068	3.275	4.11	5.985
0.866	2.971	2.97	2.968	2.967	2.969	2.979	3.008	3.084	3.296	4.149	6.065
0.867	2.987	2.986	2.984	2.982	2.983	2.993	3.023	3.1	3.317	4.189	6.146
0.868	3.003	3.002	2.999	2.997	2.998	3.007	3.037	3.116	3.338	4.23	6.229
0.869	3.02	3.019	3.016	3.013	3.013	3.022	3.052	3.133	3.36	4.272	6.314
0.870	3.037	3.036	3.032	3.029	3.029	3.038	3.068	3.15	3.383	4.315	6.4
0.871	3.055	3.053	3.05	3.045	3.045	3.053	3.084	3.168	3.406	4.358	6.489
0.872	3.073	3.071	3.067	3.062	3.061	3.069	3.1	3.186	3.43	4.403	6.579
0.873	3.092	3.09	3.085	3.08	3.078	3.086	3.117	3.205	3.455	4.449	6.67
0.874	3.111	3.109	3.104	3.098	3.095	3.103	3.135	3.224	3.48	4.495	6.764
0.875	3.13	3.128	3.123	3.116	3.113	3.12	3.153	3.244	3.505	4.543	6.86
0.876	3.15	3.148	3.142	3.135	3.131	3.138	3.171	3.264	3.532	4.592	6.957
0.877	3.171	3.168	3.162	3.154	3.15	3.157	3.19	3.285	3.559	4.642	7.057
0.878	3.192	3.189	3.182	3.174	3.169	3.175	3.209	3.306	3.586	4.693	7.158
0.879	3.213	3.211	3.203	3.194	3.189	3.195	3.229	3.328	3.615	4.745	7.262
0.880	3.236	3.233	3.225	3.215	3.209	3.215	3.249	3.351	3.644	4.798	7.368
0.881	3.258	3.255	3.247	3.237	3.23	3.235	3.27	3.374	3.674	4.853	7.477
0.882	3.282	3.278	3.27	3.259	3.251	3.256	3.291	3.398	3.704	4.909	7.587
0.883	3.306	3.302	3.293	3.281	3.273	3.278	3.313	3.422	3.736	4.966	7.7
0.884	3.33	3.327	3.317	3.304	3.295	3.3	3.336	3.447	3.768	5.025	7.816
0.885	3.355	3.352	3.341	3.328	3.318	3.323	3.359	3.473	3.801	5.085	7.934
0.886	3.381	3.377	3.366	3.353	3.342	3.346	3.383	3.499	3.835	5.146	8.054
0.887	3.408	3.404	3.392	3.378	3.367	3.37	3.408	3.526	3.87	5.209	8.177
0.888	3.435	3.431	3.419	3.403	3.392	3.395	3.433	3.554	3.905	5.273	8.303
0.889	3.463	3.458	3.446	3.43	3.417	3.42	3.459	3.583	3.942	5.339	8.432
0.890	3.492	3.487	3.474	3.457	3.444	3.446	3.486	3.612	3.98	5.407	8.564
0.891	3.521	3.516	3.502	3.485	3.471	3.473	3.513	3.642	4.018	5.476	8.698
0.892	3.551	3.546	3.532	3.513	3.498	3.5	3.541	3.673	4.058	5.547	8.836
0.893	3.582	3.577	3.562	3.543	3.527	3.528	3.57	3.705	4.098	5.619	8.977
0.894	3.614	3.608	3.593	3.573	3.556	3.557	3.6	3.738	4.14	5.693	9.121
0.895	3.646	3.641	3.625	3.604	3.587	3.587	3.63	3.772	4.183	5.769	9.268
0.896	3.68	3.674	3.657	3.635	3.617	3.618	3.662	3.806	4.227	5.847	9.419
0.897	3.714	3.708	3.691	3.668	3.649	3.649	3.694	3.842	4.272	5.927	9.574
0.898	3.75	3.743	3.725	3.702	3.682	3.681	3.727	3.878	4.319	6.009	9.732
0.899	3.786	3.779	3.76	3.736	3.715	3.715	3.761	3.916	4.366	6.093	9.894
0.900	3.823	3.816	3.797	3.771	3.75	3.749	3.796	3.954	4.415	6.18	10.06
0.901	3.861	3.854	3.834	3.808	3.786	3.784	3.832	3.994	4.465	6.268	10.23
0.902	3.901	3.893	3.872	3.845	3.822	3.82	3.869	4.035	4.517	6.359	10.4
0.903	3.941	3.933	3.912	3.884	3.86	3.857	3.907	4.077	4.57	6.452	10.58
0.904	3.982	3.974	3.952	3.923	3.898	3.896	3.947	4.12	4.625	6.547	10.76
0.905	4.025	4.017	3.994	3.964	3.938	3.935	3.987	4.165	4.681	6.645	10.95
0.906	4.069	4.06	4.037	4.005	3.979	3.975	4.028	4.21	4.738	6.746	11.14
0.907	4.114	4.105	4.08	4.048	4.02	4.017	4.071	4.257	4.798	6.849	11.34
0.908	4.16	4.151	4.126	4.092	4.064	4.06	4.115	4.305	4.859	6.955	11.54
0.909	4.207	4.198	4.172	4.138	4.108	4.104	4.16	4.355	4.921	7.064	11.75
0.910	4.256	4.246	4.22	4.184	4.153	4.149	4.207	4.406	4.986	7.176	11.96
0.911	4.306	4.296	4.269	4.232	4.2	4.195	4.254	4.459	5.052	7.291	12.18
0.912	4.358	4.347	4.319	4.281	4.248	4.243	4.304	4.513	5.12	7.409	12.41
0.913	4.411	4.4	4.371	4.332	4.298	4.292	4.354	4.569	5.19	7.53	12.64
0.914	4.465	4.454	4.424	4.384	4.349	4.343	4.407	4.627	5.263	7.655	12.87
0.915	4.521	4.51	4.479	4.438	4.402	4.396	4.46	4.686	5.337	7.784	13.11
0.916	4.579	4.567	4.535	4.493	4.456	4.449	4.516	4.746	5.413	7.915	13.36
0.917	4.638	4.626	4.593	4.549	4.511	4.505	4.573	4.809	5.492	8.051	13.62
0.918	4.699	4.686	4.653	4.608	4.569	4.562	4.631	4.874	5.573	8.191	13.88
0.919	4.761	4.749	4.714	4.668	4.628	4.62	4.692	4.94	5.657	8.335	14.15
0.920	4.826	4.813	4.777	4.73	4.688	4.681	4.754	5.009	5.743	8.483	14.43
0.921	4.892	4.879	4.842	4.793	4.751	4.743	4.819	5.08	5.832	8.635	14.72
0.922	4.961	4.947	4.909	4.859	4.816	4.808	4.885	5.153	5.924	8.792	15.01
0.923	5.031	5.017	4.978	4.927	4.882	4.874	4.953	5.228	6.018	8.953	15.32
0.924	5.104	5.089	5.05	4.997	4.951	4.942	5.024	5.306	6.115	9.12	15.63
0.925	5.179	5.164	5.123	5.068	5.021	5.013	5.096	5.386	6.216	9.292	15.95
0.926	5.256	5.24	5.198	5.143	5.094	5.085	5.172	5.469	6.319	9.469	16.28
0.927	5.335	5.319	5.276	5.219	5.169	5.161	5.249	5.554	6.426	9.651	16.62
0.928	5.417	5.401	5.356	5.298	5.247	5.238	5.329	5.642	6.537	9.839	16.98
0.929	5.501	5.485	5.439	5.379	5.327	5.318	5.412	5.733	6.651	10.03	17.34
0.930	5.588	5.571	5.525	5.463	5.409	5.401	5.497	5.828	6.769	10.23	17.71
0.931	5.678	5.661	5.613	5.549	5.495	5.486	5.585	5.925	6.891	10.44	18.1
0.932	5.771	5.753	5.704	5.639	5.583	5.574	5.676	6.026	7.017	10.66	18.5
0.933	5.866	5.848	5.798	5.731	5.674	5.665	5.771	6.13	7.147	10.88	18.91
0.934	5.965	5.946	5.895	5.827	5.768	5.759	5.868	6.237	7.281	11.11	19.34
0.935	6.067	6.048	5.995	5.925	5.865	5.857	5.969	6.349	7.421	11.34	19.78
0.936	6.173	6.153	6.099	6.027	5.966	5.958	6.074	6.464	7.565	11.59	20.23
0.937	6.282	6.262	6.206	6.133	6.07	6.062	6.182	6.583	7.715	11.84	20.7
0.938	6.395	6.374	6.317	6.242	6.178	6.17	6.294	6.707	7.869	12.1	21.19
0.939	6.511	6.49	6.431	6.354	6.289	6.282	6.41	6.835	8.03	12.37	21.69
0.940	6.632	6.61	6.55	6.471	6.405	6.398	6.53	6.969	8.196	12.65	22.22
0.941	6.757	6.734	6.673	6.592	6.524	6.518	6.655	7.107	8.369	12.95	22.76
0.942	6.886	6.863	6.8	6.718	6.649	6.643	6.785	7.25	8.548	13.25	23.32
0.943	7.02	6.996	6.932	6.848	6.777	6.772	6.919	7.398	8.734	13.56	23.9
0.944	7.159	7.135	7.069	6.983	6.911	6.906	7.059	7.553	8.927	13.89	24.5
0.945	7.303	7.278	7.211	7.122	7.049	7.046	7.204	7.713	9.128	14.23	25.13
0.946	7.453	7.427	7.358	7.268	7.193	7.191	7.354	7.88	9.337	14.58	25.78
0.947	7.608	7.581	7.511	7.418	7.343	7.341	7.511	8.054	9.554	14.95	26.46
0.948	7.769	7.742	7.669	7.575	7.498	7.498	7.674	8.235	9.781	15.33	27.16
0.949	7.936	7.908	7.834	7.738	7.66	7.661	7.844	8.423	10.02	15.72	27.89
0.950	8.11	8.082	8.006	7.907	7.828	7.831	8.021	8.62	10.26	16.14	28.65
0.951	8.292	8.263	8.185	8.084	8.004	8.008	8.206	8.825	10.52	16.57	29.45
0.952	8.481	8.451	8.372	8.269	8.187	8.193	8.399	9.039	10.79	17.02	30.28
0.953	8.677	8.647	8.566	8.461	8.378	8.386	8.601	9.263	11.07	17.49	31.14
0.954	8.883	8.852	8.769	8.661	8.577	8.588	8.811	9.496	11.36	17.98	32.05
0.955	9.096	9.065	8.98	8.871	8.785	8.798	9.031	9.741	11.66	18.49	32.99
0.956	9.32	9.287	9.2	9.089	9.003	9.018	9.261	9.997	11.98	19.03	33.98
0.957	9.553	9.519	9.431	9.317	9.23	9.248	9.502	10.26	12.32	19.59	35.01
0.958	9.796	9.762	9.671	9.555	9.468	9.489	9.755	10.55	12.67	20.18	36.1
0.959	10.05	10.02	9.923	9.805	9.717	9.742	10.02	10.84	13.04	20.8	37.23
0.960	10.32	10.28	10.19	10.07	9.978	10.01	10.3	11.15	13.43	21.45	38.43
0.961	10.6	10.56	10.46	10.34	10.25	10.29	10.59	11.48	13.84	22.13	39.68
0.962	10.89	10.85	10.75	10.63	10.54	10.58	10.9	11.82	14.27	22.85	41
0.963	11.2	11.16	11.06	10.93	10.84	10.89	11.22	12.18	14.72	23.61	42.39
0.964	11.52	11.48	11.38	11.25	11.16	11.21	11.56	12.56	15.2	24.41	43.86
0.965	11.86	11.82	11.72	11.59	11.5	11.55	11.92	12.96	15.7	25.26	45.41
0.966	12.22	12.18	12.07	11.94	11.85	11.91	12.3	13.39	16.24	26.16	47.05
0.967	12.6	12.56	12.45	12.31	12.23	12.3	12.71	13.84	16.81	27.11	48.79
0.968	13	12.96	12.85	12.71	12.62	12.7	13.14	14.32	17.41	28.11	50.64
0.969	13.42	13.38	13.27	13.13	13.05	13.13	13.59	14.83	18.05	29.18	52.6
0.970	13.87	13.83	13.71	13.58	13.49	13.59	14.07	15.37	18.73	30.33	54.69
0.971	14.35	14.3	14.19	14.05	13.97	14.08	14.59	15.95	19.46	31.54	56.92
0.972	14.86	14.81	14.69	14.55	14.48	14.6	15.14	16.57	20.24	32.85	59.3
0.973	15.4	15.35	15.23	15.09	15.02	15.16	15.73	17.24	21.07	34.25	61.85
0.974	15.98	15.93	15.81	15.67	15.6	15.75	16.37	17.95	21.97	35.75	64.6
0.975	16.6	16.55	16.43	16.29	16.23	16.4	17.05	18.72	22.94	37.37	67.56
0.976	17.27	17.22	17.09	16.96	16.9	17.09	17.78	19.55	23.98	39.11	70.75
0.977	17.99	17.94	17.81	17.67	17.63	17.84	18.58	20.44	25.12	41.01	74.21
0.978	18.76	18.71	18.59	18.45	18.42	18.65	19.45	21.42	26.35	43.07	77.98
0.979	19.61	19.56	19.43	19.3	19.27	19.54	20.39	22.49	27.69	45.32	82.09
0.980	20.53	20.48	20.35	20.22	20.21	20.5	21.42	23.65	29.17	47.79	86.6
0.981	21.53	21.48	21.36	21.24	21.24	21.56	22.56	24.94	30.79	50.51	91.57
0.982	22.64	22.59	22.47	22.35	22.37	22.74	23.81	26.36	32.59	53.52	97.06
0.983	23.86	23.81	23.69	23.58	23.62	24.04	25.2	27.93	34.59	56.87	103.2
0.984	25.22	25.17	25.06	24.96	25.02	25.49	26.76	29.7	36.82	60.63	110
0.985	26.75	26.7	26.58	26.5	26.59	27.12	28.51	31.69	39.34	64.86	117.8
0.986	28.47	28.42	28.31	28.24	28.37	28.96	30.49	33.94	42.21	69.68	126.6
0.987	30.43	30.38	30.28	30.22	30.39	31.07	32.76	36.52	45.5	75.2	136.7
0.988	32.68	32.64	32.55	32.51	32.73	33.51	35.38	39.51	49.3	81.62	148.4
0.989	35.31	35.27	35.19	35.19	35.47	36.36	38.45	43.02	53.77	89.16	162.2
0.990	38.43	38.39	38.33	38.36	38.71	39.74	42.1	47.19	59.09	98.15	178.7

==> anc/Fig6a_eta_e_NLO <==
# calculated (LO) and interpolated (NLO) data points used to plot Fig. 6a			
# x | LO   NLO   LO + NLO			
#			
3.480853057075356e-6	333.6	212.2	545.8
0.0001	6.008	0.07636	6.084
0.001	0.5817	0.0175	0.5992
0.002	0.2898	0.009967	0.2998
0.005	0.1152	0.004446	0.1197
0.01	0.05709	0.002285	0.05937
0.02	0.02804	0.00111	0.02915
0.03	0.01836	0.0007069	0.01907
0.04	0.01352	0.0005034	0.01402
0.05	0.01062	0.0003808	0.011
0.06	0.008685	0.0002991	0.008984
0.07	0.007305	0.0002409	0.007546
0.08	0.00627	0.0001973	0.006468
0.09	0.005466	0.0001636	0.00563
0.10	0.004823	0.0001368	0.00496
0.11	0.004298	0.0001151	0.004413
0.12	0.00386	0.0000971	0.003957
0.13	0.003491	0.00008179	0.003572
0.14	0.003174	0.00006833	0.003243
0.15	0.0029	0.00005425	0.002955
0.16	0.002661	0.00004718	0.002708
0.17	0.00245	0.00004093	0.002491
0.18	0.002263	0.00003538	0.002299
0.19	0.002097	0.00003044	0.002127
0.20	0.001947	0.00002604	0.001973
0.21	0.001811	0.00002211	0.001834
0.22	0.001689	0.00001858	0.001707
0.23	0.001577	0.00001539	0.001593
0.24	0.001475	0.0000125	0.001488
0.25	0.001382	0.000009846	0.001392
0.26	0.001296	0.000007068	0.001303
0.27	0.001217	0.000005402	0.001222
0.28	0.001144	0.000003567	0.001147
0.29	0.001076	0.000001879	0.001078
0.30	0.001013	3.416e-07	0.001013
0.31	0.0009536	-0.000001045	0.0009526
0.32	0.0008985	-0.000002297	0.0008962
0.33	0.000847	-0.000003425	0.0008436
0.34	0.0007987	-0.000004438	0.0007942
0.35	0.0007533	-0.000005345	0.0007479
0.36	0.0007106	-0.000006152	0.0007045
0.37	0.0006705	-0.000006869	0.0006636
0.38	0.0006326	-0.000007502	0.0006251
0.39	0.0005969	-0.000008056	0.0005888
0.40	0.0005631	-0.000008539	0.0005546
0.41	0.0005312	-0.000008954	0.0005223
0.42	0.000501	-0.000009306	0.0004917
0.43	0.0004725	-0.0000096	0.0004629
0.44	0.0004454	-0.00000984	0.0004355
0.45	0.0004197	-0.00001003	0.0004096
0.46	0.0003953	-0.00001017	0.0003851
0.47	0.0003722	-0.00001027	0.0003619
0.48	0.0003502	-0.00001033	0.0003399
0.49	0.0003293	-0.00001035	0.000319
0.50	0.0003095	-0.00001033	0.0002992
0.51	0.0002907	-0.00001028	0.0002804
0.52	0.0002728	-0.00001021	0.0002626
0.53	0.0002558	-0.0000101	0.0002457
0.54	0.0002396	-0.000009964	0.0002296
0.55	0.0002242	-0.000009806	0.0002144
0.56	0.0002096	-0.000009626	0.0002
0.57	0.0001957	-0.000009425	0.0001863
0.58	0.0001825	-0.000009206	0.0001733
0.59	0.00017	-0.000008969	0.000161
0.60	0.0001581	-0.000008718	0.0001494
0.61	0.0001469	-0.000008452	0.0001384
0.62	0.0001362	-0.000008174	0.000128
0.63	0.000126	-0.000007885	0.0001181
0.64	0.0001164	-0.000007587	0.0001089
0.65	0.0001074	-0.000007281	0.0001001
0.66	0.00009879	-0.000006968	0.00009182
0.67	0.00009069	-0.00000665	0.00008404
0.68	0.00008306	-0.000006328	0.00007673
0.69	0.00007586	-0.000006004	0.00006986
0.70	0.0000691	-0.000005678	0.00006342
0.71	0.00006275	-0.000005351	0.0000574
0.72	0.0000568	-0.000005026	0.00005177
0.73	0.00005123	-0.000004703	0.00004652
0.74	0.00004603	-0.000004383	0.00004164
0.75	0.00004118	-0.000004068	0.00003712
0.76	0.00003668	-0.000003758	0.00003293
0.77	0.00003251	-0.000003455	0.00002906
0.78	0.00002866	-0.00000316	0.00002551
0.79	0.00002512	-0.000002873	0.00002225
0.80	0.00002187	-0.000002596	0.00001928
0.81	0.00001891	-0.000002329	0.00001658
0.82	0.00001621	-0.000002075	0.00001414
0.83	0.00001378	-0.000001832	0.00001194
0.84	0.00001159	-0.000001602	0.000009986
0.85	0.000009637	-0.000001387	0.00000825
0.86	0.00000791	-0.000001186	0.000006724
0.87	0.000006395	-0.000001	0.000005395
0.88	0.00000508	-8.299e-07	0.000004251
0.89	0.000003954	-6.758e-07	0.000003278
0.90	0.000003002	-5.382e-07	0.000002464
0.91	0.000002212	-4.172e-07	0.000001795
0.92	0.000001571	-3.127e-07	0.000001258
0.93	0.000001064	-2.247e-07	8.396e-07
0.94	0.000000678	-1.528e-07	5.252e-07
0.95	0.000000397	-9.632e-08	3.007e-07
0.96	2.057e-07	-5.447e-08	1.513e-07
0.97	8.786e-08	-0.000000026	6.19e-08
0.98	2.636e-08	-9.083e-09	1.728e-08
0.99	3.338e-09	-1.517e-09	1.821e-09

==> anc/Fig6b_eta_mu_NLO <==
# calculated (LO) and interpolated (NLO) data points used to plot Fig. 6b			
# x | LO   NLO   LO + NLO			
#			
0.1487834986735971	0.005863	0.008203	0.01407
0.150	0.005777	0.0007434	0.00652
0.152	0.005639	0.0004577	0.006097
0.155	0.005442	0.0003277	0.00577
0.160	0.005135	0.0002409	0.005376
0.165	0.004854	0.000197	0.005051
0.170	0.004595	0.000169	0.004764
0.175	0.004356	0.000149	0.004504
0.180	0.004134	0.0001335	0.004268
0.190	0.003738	0.0001108	0.003849
0.200	0.003395	0.00009453	0.003489
0.210	0.003095	0.00008201	0.003177
0.220	0.002831	0.00007197	0.002903
0.230	0.002597	0.00006369	0.002661
0.240	0.00239	0.0000567	0.002447
0.250	0.002204	0.00005066	0.002255
0.260	0.002038	0.00004487	0.002083
0.270	0.001888	0.00004114	0.001929
0.280	0.001752	0.00003735	0.001789
0.290	0.001628	0.00003394	0.001662
0.300	0.001515	0.00003089	0.001546
0.310	0.001411	0.00002815	0.001439
0.320	0.001316	0.00002567	0.001342
0.330	0.001229	0.00002343	0.001252
0.340	0.001148	0.0000214	0.001169
0.350	0.001073	0.00001954	0.001093
0.360	0.001004	0.00001786	0.001022
0.370	0.00094	0.00001631	0.0009563
0.380	0.0008803	0.0000149	0.0008952
0.390	0.0008246	0.0000136	0.0008382
0.400	0.0007726	0.00001241	0.000785
0.410	0.000724	0.00001132	0.0007353
0.420	0.0006785	0.00001031	0.0006888
0.430	0.0006359	0.000009387	0.0006453
0.440	0.0005959	0.000008534	0.0006045
0.450	0.0005584	0.000007748	0.0005662
0.460	0.0005232	0.000007024	0.0005302
0.470	0.00049	0.000006356	0.0004963
0.480	0.0004588	0.000005741	0.0004645
0.490	0.0004293	0.000005174	0.0004345
0.500	0.0004016	0.000004653	0.0004063
0.510	0.0003755	0.000004172	0.0003797
0.520	0.0003508	0.000003731	0.0003546
0.530	0.0003276	0.000003325	0.0003309
0.540	0.0003056	0.000002953	0.0003086
0.550	0.0002849	0.000002612	0.0002875
0.560	0.0002653	0.0000023	0.0002676
0.570	0.0002468	0.000002015	0.0002488
0.580	0.0002294	0.000001756	0.0002311
0.590	0.0002129	0.00000152	0.0002144
0.600	0.0001973	0.000001306	0.0001986
0.610	0.0001827	0.000001112	0.0001838
0.620	0.0001688	9.381e-07	0.0001698
0.630	0.0001558	7.816e-07	0.0001566
0.640	0.0001435	6.419e-07	0.0001441
0.650	0.0001319	5.175e-07	0.0001325
0.660	0.0001211	4.076e-07	0.0001215
0.670	0.0001108	0.000000311	0.0001111
0.680	0.0001012	2.268e-07	0.0001015
0.690	0.00009222	0.000000154	0.00009238
0.700	0.00008379	9.167e-08	0.00008388
0.710	0.0000759	0.000000039	0.00007594
0.720	0.00006853	-4.743e-09	0.00006853
0.730	0.00006167	-4.046e-08	0.00006163
0.740	0.00005528	-6.887e-08	0.00005521
0.750	0.00004935	-9.068e-08	0.00004926
0.760	0.00004386	-1.066e-07	0.00004376
0.770	0.0000388	-1.173e-07	0.00003868
0.780	0.00003413	-1.233e-07	0.00003401
0.790	0.00002985	-1.254e-07	0.00002973
0.800	0.00002594	-0.000000124	0.00002582
0.810	0.00002238	-1.198e-07	0.00002226
0.820	0.00001915	-1.133e-07	0.00001904
0.830	0.00001625	-0.000000105	0.00001614
0.840	0.00001364	-9.529e-08	0.00001355
0.850	0.00001132	-8.471e-08	0.00001124
0.860	0.000009278	-7.364e-08	0.000009204
0.870	0.000007489	-6.248e-08	0.000007426
0.880	0.000005939	-5.158e-08	0.000005888
0.890	0.000004614	-4.123e-08	0.000004573
0.900	0.000003498	-3.172e-08	0.000003466
0.910	0.000002574	-2.326e-08	0.00000255
0.920	0.000001825	-0.000000016	0.000001809
0.930	0.000001234	-1.013e-08	0.000001224
0.940	7.853e-07	-5.604e-09	7.797e-07
0.950	4.592e-07	-2.434e-09	4.567e-07
0.960	2.376e-07	-5.089e-10	2.371e-07
0.970	1.013e-07	3.681e-10	1.017e-07
0.975	0.000000059	4.995e-10	5.947e-08
0.980	3.036e-08	4.843e-10	3.085e-08
0.985	1.288e-08	3.71e-10	1.325e-08
0.990	3.839e-09	2.125e-10	4.052e-09

==> anc/Fig6c_etap_e_NLO <==
# calculated (LO) and interpolated (NLO) data points used to plot Fig. 6c			
# x | LO   NLO   LO + NLO			
#			
1.1395931423301054e-6	1019	349.3	1368
0.0001	5.873	0.1049	5.978
0.001	0.5812	0.02048	0.6016
0.002	0.2903	0.01153	0.3018
0.005	0.116	0.00515	0.1211
0.010	0.05787	0.002696	0.06057
0.011	0.05259	0.00246	0.05505
0.012	0.04819	0.002262	0.05045
0.013	0.04447	0.002092	0.04656
0.014	0.04128	0.001946	0.04323
0.015	0.03852	0.001819	0.04033
0.016	0.0361	0.001706	0.0378
0.017	0.03396	0.001607	0.03557
0.018	0.03206	0.001519	0.03358
0.019	0.03037	0.001439	0.03181
0.020	0.02884	0.001367	0.03021
0.021	0.02746	0.001302	0.02876
0.022	0.0262	0.001243	0.02745
0.023	0.02506	0.001189	0.02624
0.024	0.024	0.001139	0.02514
0.025	0.02304	0.001093	0.02413
0.026	0.02214	0.001051	0.0232
0.027	0.02132	0.001012	0.02233
0.028	0.02055	0.0009753	0.02153
0.029	0.01984	0.0009412	0.02078
0.030	0.01917	0.0009093	0.02008
0.031	0.01855	0.0008793	0.01943
0.032	0.01796	0.0008511	0.01881
0.033	0.01741	0.0008245	0.01824
0.034	0.0169	0.0007995	0.0177
0.035	0.01641	0.0007758	0.01718
0.036	0.01595	0.0007534	0.0167
0.037	0.01551	0.0007321	0.01625
0.038	0.0151	0.0007118	0.01581
0.039	0.01471	0.0006925	0.0154
0.040	0.01434	0.000674	0.01501
0.041	0.01399	0.0006563	0.01464
0.042	0.01365	0.0006393	0.01429
0.043	0.01333	0.0006229	0.01395
0.044	0.01302	0.000607	0.01363
0.045	0.01273	0.0005916	0.01332
0.046	0.01245	0.0005764	0.01303
0.047	0.01218	0.0005611	0.01275
0.048	0.01193	0.0005448	0.01247
0.049	0.01168	0.0005251	0.01221
0.050	0.01145	0.0005162	0.01196
0.051	0.01122	0.0005076	0.01173
0.052	0.011	0.0004993	0.0115
0.053	0.01079	0.0004913	0.01128
0.054	0.01059	0.0004835	0.01107
0.055	0.0104	0.0004759	0.01087
0.056	0.01021	0.0004687	0.01068
0.057	0.01003	0.0004616	0.01049
0.058	0.009853	0.0004547	0.01031
0.059	0.009684	0.0004481	0.01013
0.060	0.009522	0.0004416	0.009963
0.061	0.009364	0.0004354	0.009799
0.062	0.009212	0.0004293	0.009641
0.063	0.009064	0.0004234	0.009488
0.064	0.008922	0.0004176	0.009339
0.065	0.008783	0.000412	0.009195
0.066	0.008649	0.0004066	0.009056
0.067	0.008519	0.0004013	0.00892
0.068	0.008393	0.0003962	0.008789
0.069	0.00827	0.0003912	0.008662
0.070	0.008151	0.0003863	0.008538
0.071	0.008036	0.0003815	0.008418
0.072	0.007924	0.0003769	0.008301
0.073	0.007815	0.0003724	0.008187
0.074	0.007709	0.0003679	0.008077
0.075	0.007605	0.0003636	0.007969
0.076	0.007505	0.0003594	0.007864
0.077	0.007407	0.0003553	0.007763
0.078	0.007312	0.0003512	0.007663
0.079	0.00722	0.0003473	0.007567
0.080	0.007129	0.0003434	0.007473
0.081	0.007041	0.0003395	0.007381
0.082	0.006956	0.0003357	0.007292
0.083	0.006873	0.0003319	0.007204
0.084	0.006792	0.0003278	0.007119
0.085	0.006714	0.000322	0.007036
0.086	0.006634	0.0003208	0.006955
0.087	0.006558	0.0003183	0.006877
0.088	0.006484	0.0003153	0.006799
0.089	0.006411	0.0003124	0.006724
0.090	0.006341	0.0003095	0.00665
0.091	0.006271	0.0003066	0.006578
0.092	0.006204	0.0003038	0.006508
0.093	0.006138	0.000301	0.006439
0.094	0.006073	0.0002983	0.006371
0.095	0.00601	0.0002956	0.006305
0.096	0.005948	0.000293	0.006241
0.097	0.005887	0.0002904	0.006177
0.098	0.005828	0.0002878	0.006115
0.099	0.005769	0.0002853	0.006055
0.100	0.005712	0.0002829	0.005995
0.101	0.005656	0.0002804	0.005937
0.102	0.005602	0.0002781	0.00588
0.103	0.005548	0.0002758	0.005824
0.104	0.005495	0.0002735	0.005769
0.105	0.005444	0.0002712	0.005715
0.106	0.005393	0.000269	0.005662
0.107	0.005344	0.0002669	0.005611
0.108	0.005295	0.0002647	0.00556
0.109	0.005247	0.0002627	0.00551
0.110	0.0052	0.0002606	0.005461
0.111	0.005154	0.0002586	0.005413
0.112	0.005109	0.0002566	0.005366
0.113	0.005065	0.0002547	0.005319
0.114	0.005021	0.0002528	0.005274
0.115	0.004978	0.0002509	0.005229
0.116	0.004936	0.000249	0.005185
0.117	0.004895	0.0002472	0.005142
0.118	0.004854	0.0002454	0.0051
0.119	0.004814	0.0002437	0.005058
0.120	0.004775	0.0002419	0.005017
0.121	0.004737	0.0002402	0.004977
0.122	0.004699	0.0002386	0.004937
0.123	0.004661	0.0002369	0.004898
0.124	0.004625	0.0002353	0.00486
0.125	0.004589	0.0002337	0.004822
0.126	0.004553	0.0002321	0.004785
0.127	0.004518	0.0002306	0.004749
0.128	0.004484	0.0002291	0.004713
0.129	0.00445	0.0002276	0.004678
0.130	0.004417	0.0002261	0.004643
0.131	0.004384	0.0002247	0.004609
0.132	0.004352	0.0002232	0.004575
0.133	0.00432	0.0002218	0.004542
0.134	0.004289	0.0002205	0.004509
0.135	0.004258	0.0002191	0.004477
0.136	0.004228	0.0002178	0.004446
0.137	0.004198	0.0002164	0.004414
0.138	0.004169	0.0002151	0.004384
0.139	0.00414	0.0002138	0.004353
0.140	0.004111	0.0002126	0.004324
0.141	0.004083	0.0002113	0.004294
0.142	0.004055	0.0002101	0.004265
0.143	0.004028	0.0002089	0.004237
0.144	0.004001	0.0002077	0.004209
0.145	0.003974	0.0002065	0.004181
0.146	0.003948	0.0002054	0.004154
0.147	0.003922	0.0002042	0.004127
0.148	0.003897	0.0002031	0.0041
0.149	0.003872	0.000202	0.004074
0.150	0.003847	0.0002009	0.004048
0.151	0.003823	0.0001998	0.004022
0.152	0.003799	0.0001988	0.003997
0.153	0.003775	0.0001977	0.003973
0.154	0.003751	0.0001967	0.003948
0.155	0.003728	0.0001957	0.003924
0.156	0.003705	0.0001947	0.0039
0.157	0.003683	0.0001937	0.003877
0.158	0.003661	0.0001927	0.003853
0.159	0.003639	0.0001917	0.003831
0.160	0.003617	0.0001908	0.003808
0.161	0.003596	0.0001898	0.003786
0.162	0.003575	0.0001889	0.003764
0.163	0.003554	0.000188	0.003742
0.164	0.003533	0.0001871	0.00372
0.165	0.003513	0.0001862	0.003699
0.166	0.003493	0.0001853	0.003678
0.167	0.003473	0.0001844	0.003658
0.168	0.003454	0.0001836	0.003637
0.169	0.003434	0.0001827	0.003617
0.170	0.003415	0.0001819	0.003597
0.171	0.003397	0.0001811	0.003578
0.172	0.003378	0.0001803	0.003558
0.173	0.00336	0.0001795	0.003539
0.174	0.003341	0.0001787	0.00352
0.175	0.003324	0.0001779	0.003501
0.176	0.003306	0.0001771	0.003483
0.177	0.003288	0.0001764	0.003465
0.178	0.003271	0.0001756	0.003447
0.179	0.003254	0.0001749	0.003429
0.180	0.003237	0.0001741	0.003411
0.181	0.00322	0.0001734	0.003394
0.182	0.003204	0.0001727	0.003376
0.183	0.003187	0.000172	0.003359
0.184	0.003171	0.0001713	0.003343
0.185	0.003155	0.0001706	0.003326
0.186	0.00314	0.0001699	0.00331
0.187	0.003124	0.0001693	0.003293
0.188	0.003109	0.0001686	0.003277
0.189	0.003093	0.0001679	0.003261
0.190	0.003078	0.0001673	0.003246
0.191	0.003063	0.0001666	0.00323
0.192	0.003049	0.000166	0.003215
0.193	0.003034	0.0001654	0.0032
0.194	0.00302	0.0001648	0.003185
0.195	0.003006	0.0001642	0.00317
0.196	0.002991	0.0001636	0.003155
0.197	0.002977	0.000163	0.00314
0.198	0.002964	0.0001624	0.003126
0.199	0.00295	0.0001618	0.003112
0.200	0.002937	0.0001612	0.003098
0.201	0.002923	0.0001607	0.003084
0.202	0.00291	0.0001601	0.00307
0.203	0.002897	0.0001595	0.003056
0.204	0.002884	0.000159	0.003043
0.205	0.002871	0.0001585	0.00303
0.206	0.002859	0.0001579	0.003016
0.207	0.002846	0.0001574	0.003003
0.208	0.002834	0.0001569	0.00299
0.209	0.002821	0.0001564	0.002978
0.210	0.002809	0.0001559	0.002965
0.211	0.002797	0.0001554	0.002953
0.212	0.002785	0.0001549	0.00294
0.213	0.002774	0.0001544	0.002928
0.214	0.002762	0.0001539	0.002916
0.215	0.00275	0.0001534	0.002904
0.216	0.002739	0.0001529	0.002892
0.217	0.002728	0.0001525	0.00288
0.218	0.002716	0.000152	0.002868
0.219	0.002705	0.0001515	0.002857
0.220	0.002694	0.0001511	0.002845
0.221	0.002684	0.0001506	0.002834
0.222	0.002673	0.0001502	0.002823
0.223	0.002662	0.0001498	0.002812
0.224	0.002652	0.0001493	0.002801
0.225	0.002641	0.0001489	0.00279
0.226	0.002631	0.0001485	0.002779
0.227	0.002621	0.0001481	0.002769
0.228	0.00261	0.0001476	0.002758
0.229	0.0026	0.0001472	0.002748
0.230	0.00259	0.0001468	0.002737
0.231	0.002581	0.0001464	0.002727
0.232	0.002571	0.000146	0.002717
0.233	0.002561	0.0001456	0.002707
0.234	0.002552	0.0001453	0.002697
0.235	0.002542	0.0001449	0.002687
0.236	0.002533	0.0001445	0.002677
0.237	0.002524	0.0001441	0.002668
0.238	0.002514	0.0001437	0.002658
0.239	0.002505	0.0001434	0.002649
0.240	0.002496	0.000143	0.002639
0.241	0.002487	0.0001427	0.00263
0.242	0.002478	0.0001423	0.002621
0.243	0.00247	0.000142	0.002612
0.244	0.002461	0.0001416	0.002603
0.245	0.002452	0.0001413	0.002594
0.246	0.002444	0.0001409	0.002585
0.247	0.002435	0.0001406	0.002576
0.248	0.002427	0.0001402	0.002567
0.249	0.002419	0.0001399	0.002559
0.250	0.002411	0.0001396	0.00255
0.251	0.002402	0.0001393	0.002542
0.252	0.002394	0.0001389	0.002533
0.253	0.002386	0.0001386	0.002525
0.254	0.002378	0.0001383	0.002517
0.255	0.002371	0.000138	0.002509
0.256	0.002363	0.0001377	0.0025
0.257	0.002355	0.0001374	0.002492
0.258	0.002347	0.0001371	0.002485
0.259	0.00234	0.0001368	0.002477
0.260	0.002332	0.0001365	0.002469
0.261	0.002325	0.0001362	0.002461
0.262	0.002318	0.0001359	0.002454
0.263	0.00231	0.0001356	0.002446
0.264	0.002303	0.0001353	0.002438
0.265	0.002296	0.0001351	0.002431
0.266	0.002289	0.0001348	0.002424
0.267	0.002282	0.0001345	0.002416
0.268	0.002275	0.0001342	0.002409
0.269	0.002268	0.000134	0.002402
0.270	0.002261	0.0001337	0.002395
0.271	0.002254	0.0001334	0.002388
0.272	0.002248	0.0001332	0.002381
0.273	0.002241	0.0001329	0.002374
0.274	0.002234	0.0001326	0.002367
0.275	0.002228	0.0001324	0.00236
0.276	0.002221	0.0001321	0.002353
0.277	0.002215	0.0001319	0.002347
0.278	0.002209	0.0001316	0.00234
0.279	0.002202	0.0001313	0.002334
0.280	0.002196	0.0001311	0.002327
0.281	0.00219	0.0001308	0.002321
0.282	0.002184	0.0001306	0.002314
0.283	0.002178	0.0001304	0.002308
0.284	0.002172	0.0001301	0.002302
0.285	0.002166	0.0001299	0.002295
0.286	0.00216	0.0001296	0.002289
0.287	0.002154	0.0001294	0.002283
0.288	0.002148	0.0001292	0.002277
0.289	0.002142	0.0001289	0.002271
0.290	0.002137	0.0001287	0.002265
0.291	0.002131	0.0001284	0.002259
0.292	0.002125	0.0001282	0.002253
0.293	0.00212	0.000128	0.002248
0.294	0.002114	0.0001277	0.002242
0.295	0.002109	0.0001275	0.002236
0.296	0.002103	0.0001273	0.002231
0.297	0.002098	0.0001271	0.002225
0.298	0.002093	0.0001268	0.002219
0.299	0.002087	0.0001266	0.002214
0.300	0.002082	0.0001264	0.002209
0.301	0.002077	0.0001262	0.002203
0.302	0.002072	0.0001259	0.002198
0.303	0.002067	0.0001257	0.002192
0.304	0.002062	0.0001255	0.002187
0.305	0.002057	0.0001253	0.002182
0.306	0.002052	0.000125	0.002177
0.307	0.002047	0.0001248	0.002172
0.308	0.002042	0.0001246	0.002167
0.309	0.002037	0.0001244	0.002162
0.310	0.002032	0.0001241	0.002157
0.311	0.002028	0.0001239	0.002152
0.312	0.002023	0.0001237	0.002147
0.313	0.002018	0.0001235	0.002142
0.314	0.002014	0.0001233	0.002137
0.315	0.002009	0.000123	0.002132
0.316	0.002005	0.0001228	0.002128
0.317	0.002	0.0001226	0.002123
0.318	0.001996	0.0001224	0.002118
0.319	0.001991	0.0001221	0.002114
0.320	0.001987	0.0001219	0.002109
0.321	0.001983	0.0001217	0.002105
0.322	0.001979	0.0001215	0.0021
0.323	0.001974	0.0001212	0.002096
0.324	0.00197	0.000121	0.002091
0.325	0.001966	0.0001208	0.002087
0.326	0.001962	0.0001206	0.002082
0.327	0.001958	0.0001203	0.002078
0.328	0.001954	0.0001201	0.002074
0.329	0.00195	0.0001199	0.00207
0.330	0.001946	0.0001197	0.002066
0.331	0.001942	0.0001194	0.002061
0.332	0.001938	0.0001192	0.002057
0.333	0.001934	0.000119	0.002053
0.334	0.00193	0.0001187	0.002049
0.335	0.001927	0.0001185	0.002045
0.336	0.001923	0.0001182	0.002041
0.337	0.001919	0.000118	0.002037
0.338	0.001916	0.0001178	0.002033
0.339	0.001912	0.0001175	0.002029
0.340	0.001908	0.0001173	0.002026
0.341	0.001905	0.000117	0.002022
0.342	0.001901	0.0001168	0.002018
0.343	0.001898	0.0001165	0.002014
0.344	0.001894	0.0001163	0.002011
0.345	0.001891	0.000116	0.002007
0.346	0.001888	0.0001158	0.002003
0.347	0.001884	0.0001155	0.002
0.348	0.001881	0.0001153	0.001996
0.349	0.001878	0.000115	0.001993
0.350	0.001874	0.0001148	0.001989
0.351	0.001871	0.0001145	0.001986
0.352	0.001868	0.0001142	0.001982
0.353	0.001865	0.000114	0.001979
0.354	0.001862	0.0001137	0.001976
0.355	0.001859	0.0001134	0.001972
0.356	0.001856	0.0001131	0.001969
0.357	0.001853	0.0001129	0.001966
0.358	0.00185	0.0001126	0.001962
0.359	0.001847	0.0001123	0.001959
0.360	0.001844	0.000112	0.001956
0.361	0.001841	0.0001117	0.001953
0.362	0.001838	0.0001115	0.00195
0.363	0.001835	0.0001112	0.001946
0.364	0.001833	0.0001109	0.001943
0.365	0.00183	0.0001106	0.00194
0.366	0.001827	0.0001103	0.001937
0.367	0.001824	0.00011	0.001934
0.368	0.001822	0.0001097	0.001931
0.369	0.001819	0.0001094	0.001928
0.370	0.001816	0.0001091	0.001925
0.371	0.001814	0.0001088	0.001923
0.372	0.001811	0.0001084	0.00192
0.373	0.001809	0.0001081	0.001917
0.374	0.001806	0.0001078	0.001914
0.375	0.001804	0.0001075	0.001911
0.376	0.001801	0.0001072	0.001909
0.377	0.001799	0.0001068	0.001906
0.378	0.001797	0.0001065	0.001903
0.379	0.001794	0.0001062	0.001901
0.380	0.001792	0.0001059	0.001898
0.381	0.00179	0.0001055	0.001895
0.382	0.001787	0.0001052	0.001893
0.383	0.001785	0.0001048	0.00189
0.384	0.001783	0.0001045	0.001888
0.385	0.001781	0.0001042	0.001885
0.386	0.001779	0.0001038	0.001883
0.387	0.001777	0.0001035	0.00188
0.388	0.001775	0.0001031	0.001878
0.389	0.001773	0.0001028	0.001875
0.390	0.001771	0.0001024	0.001873
0.391	0.001769	0.0001021	0.001871
0.392	0.001767	0.0001017	0.001868
0.393	0.001765	0.0001014	0.001866
0.394	0.001763	0.000101	0.001864
0.395	0.001761	0.0001006	0.001861
0.396	0.001759	0.0001003	0.001859
0.397	0.001757	0.00009991	0.001857
0.398	0.001755	0.00009955	0.001855
0.399	0.001753	0.00009919	0.001853
0.400	0.001752	0.00009883	0.001851
0.401	0.00175	0.00009846	0.001848
0.402	0.001748	0.0000981	0.001846
0.403	0.001747	0.00009774	0.001844
0.404	0.001745	0.00009738	0.001842
0.405	0.001743	0.00009702	0.00184
0.406	0.001742	0.00009667	0.001838
0.407	0.00174	0.00009631	0.001836
0.408	0.001739	0.00009596	0.001835
0.409	0.001737	0.00009561	0.001833
0.410	0.001736	0.00009527	0.001831
0.411	0.001734	0.00009493	0.001829
0.412	0.001733	0.00009459	0.001827
0.413	0.001731	0.00009426	0.001826
0.414	0.00173	0.00009394	0.001824
0.415	0.001728	0.00009362	0.001822
0.416	0.001727	0.00009331	0.00182
0.417	0.001726	0.00009302	0.001819
0.418	0.001724	0.00009273	0.001817
0.419	0.001723	0.00009245	0.001816
0.420	0.001722	0.00009219	0.001814
0.421	0.001721	0.00009194	0.001813
0.422	0.00172	0.00009171	0.001811
0.423	0.001718	0.0000915	0.00181
0.424	0.001717	0.0000913	0.001808
0.425	0.001716	0.00009114	0.001807
0.426	0.001715	0.00009099	0.001806
0.427	0.001714	0.00009088	0.001805
0.428	0.001713	0.00009079	0.001804
0.429	0.001712	0.00009075	0.001802
0.430	0.001711	0.00009074	0.001801
0.431	0.00171	0.00009078	0.0018
0.432	0.001709	0.00009086	0.0018
0.433	0.001708	0.000091	0.001799
0.434	0.001707	0.00009121	0.001798
0.435	0.001706	0.00009148	0.001797
0.436	0.001705	0.00009182	0.001797
0.437	0.001704	0.00009224	0.001796
0.438	0.001703	0.00009275	0.001796
0.439	0.001703	0.00009334	0.001796
0.440	0.001702	0.00009402	0.001796
0.441	0.001701	0.00009478	0.001796
0.442	0.0017	0.00009561	0.001796
0.443	0.001699	0.00009651	0.001796
0.444	0.001699	0.00009744	0.001796
0.445	0.001698	0.00009837	0.001796
0.446	0.001697	0.00009928	0.001797
0.447	0.001697	0.0001001	0.001797
0.448	0.001696	0.0001009	0.001797
0.449	0.001695	0.0001015	0.001797
0.450	0.001695	0.0001021	0.001797
0.451	0.001694	0.0001025	0.001797
0.452	0.001694	0.0001027	0.001796
0.453	0.001693	0.0001028	0.001796
0.454	0.001693	0.0001028	0.001795
0.455	0.001692	0.0001027	0.001795
0.456	0.001691	0.0001025	0.001794
0.457	0.001691	0.0001022	0.001793
0.458	0.001691	0.0001018	0.001792
0.459	0.00169	0.0001014	0.001791
0.460	0.00169	0.0001008	0.00179
0.461	0.001689	0.0001003	0.00179
0.462	0.001689	0.00009963	0.001788
0.463	0.001688	0.00009896	0.001787
0.464	0.001688	0.00009824	0.001786
0.465	0.001688	0.00009749	0.001785
0.466	0.001687	0.00009671	0.001784
0.467	0.001687	0.00009589	0.001783
0.468	0.001687	0.00009505	0.001782
0.469	0.001686	0.00009418	0.001781
0.470	0.001686	0.00009328	0.001779
0.471	0.001686	0.00009237	0.001778
0.472	0.001686	0.00009144	0.001777
0.473	0.001685	0.00009049	0.001776
0.474	0.001685	0.00008952	0.001775
0.475	0.001685	0.00008853	0.001773
0.476	0.001685	0.00008753	0.001772
0.477	0.001684	0.00008652	0.001771
0.478	0.001684	0.00008549	0.00177
0.479	0.001684	0.00008445	0.001769
0.480	0.001684	0.0000834	0.001767
0.481	0.001684	0.00008234	0.001766
0.482	0.001684	0.00008126	0.001765
0.483	0.001683	0.00008018	0.001764
0.484	0.001683	0.00007909	0.001762
0.485	0.001683	0.00007798	0.001761
0.486	0.001683	0.00007687	0.00176
0.487	0.001683	0.00007575	0.001759
0.488	0.001683	0.00007462	0.001757
0.489	0.001683	0.00007349	0.001756
0.490	0.001682	0.00007235	0.001755
0.491	0.001682	0.0000712	0.001753
0.492	0.001682	0.00007004	0.001752
0.493	0.001682	0.00006888	0.001751
0.494	0.001682	0.00006771	0.00175
0.495	0.001682	0.00006653	0.001748
0.496	0.001682	0.00006535	0.001747
0.497	0.001682	0.00006417	0.001746
0.498	0.001681	0.00006297	0.001744
0.499	0.001681	0.00006178	0.001743
0.500	0.001681	0.00006058	0.001742
0.501	0.001681	0.00005937	0.00174
0.502	0.001681	0.00005816	0.001739
0.503	0.001681	0.00005695	0.001738
0.504	0.001681	0.00005573	0.001736
0.505	0.00168	0.00005451	0.001735
0.506	0.00168	0.00005328	0.001734
0.507	0.00168	0.00005205	0.001732
0.508	0.00168	0.00005082	0.001731
0.509	0.00168	0.00004959	0.001729
0.510	0.001679	0.00004836	0.001728
0.511	0.001679	0.00004712	0.001726
0.512	0.001679	0.00004588	0.001725
0.513	0.001679	0.00004464	0.001723
0.514	0.001678	0.0000434	0.001722
0.515	0.001678	0.00004215	0.00172
0.516	0.001678	0.00004091	0.001719
0.517	0.001677	0.00003967	0.001717
0.518	0.001677	0.00003842	0.001715
0.519	0.001677	0.00003718	0.001714
0.520	0.001676	0.00003593	0.001712
0.521	0.001676	0.00003469	0.001711
0.522	0.001675	0.00003345	0.001709
0.523	0.001675	0.00003221	0.001707
0.524	0.001674	0.00003097	0.001705
0.525	0.001674	0.00002973	0.001704
0.526	0.001673	0.0000285	0.001702
0.527	0.001673	0.00002727	0.0017
0.528	0.001672	0.00002604	0.001698
0.529	0.001671	0.00002482	0.001696
0.530	0.001671	0.0000236	0.001694
0.531	0.00167	0.00002238	0.001692
0.532	0.001669	0.00002117	0.00169
0.533	0.001668	0.00001997	0.001688
0.534	0.001667	0.00001877	0.001686
0.535	0.001666	0.00001758	0.001684
0.536	0.001665	0.00001639	0.001682
0.537	0.001664	0.00001521	0.00168
0.538	0.001663	0.00001404	0.001677
0.539	0.001662	0.00001288	0.001675
0.540	0.001661	0.00001172	0.001673
0.541	0.00166	0.00001058	0.00167
0.542	0.001658	0.000009442	0.001668
0.543	0.001657	0.000008317	0.001665
0.544	0.001656	0.000007202	0.001663
0.545	0.001654	0.000006099	0.00166
0.546	0.001653	0.000005007	0.001658
0.547	0.001651	0.000003929	0.001655
0.548	0.001649	0.000002863	0.001652
0.549	0.001648	0.000001811	0.001649
0.550	0.001646	7.736e-07	0.001647
0.551	0.001644	-2.489e-07	0.001644
0.552	0.001642	-0.000001256	0.001641
0.553	0.00164	-0.000002246	0.001638
0.554	0.001638	-0.00000322	0.001635
0.555	0.001636	-0.000004176	0.001632
0.556	0.001634	-0.000005114	0.001628
0.557	0.001631	-0.000006032	0.001625
0.558	0.001629	-0.000006931	0.001622
0.559	0.001626	-0.00000781	0.001618
0.560	0.001624	-0.000008667	0.001615
0.561	0.001621	-0.000009503	0.001612
0.562	0.001618	-0.00001032	0.001608
0.563	0.001615	-0.00001111	0.001604
0.564	0.001613	-0.00001187	0.001601
0.565	0.00161	-0.00001261	0.001597
0.566	0.001606	-0.00001333	0.001593
0.567	0.001603	-0.00001402	0.001589
0.568	0.0016	-0.00001468	0.001585
0.569	0.001596	-0.00001531	0.001581
0.570	0.001593	-0.00001592	0.001577
0.571	0.001589	-0.00001649	0.001573
0.572	0.001586	-0.00001704	0.001569
0.573	0.001582	-0.00001755	0.001564
0.574	0.001578	-0.00001803	0.00156
0.575	0.001574	-0.00001848	0.001555
0.576	0.00157	-0.0000189	0.001551
0.577	0.001566	-0.00001928	0.001546
0.578	0.001561	-0.00001963	0.001542
0.579	0.001557	-0.00001994	0.001537
0.580	0.001552	-0.00002021	0.001532
0.581	0.001548	-0.00002045	0.001527
0.582	0.001543	-0.00002065	0.001522
0.583	0.001538	-0.00002081	0.001517
0.584	0.001533	-0.00002093	0.001512
0.585	0.001528	-0.00002098	0.001507
0.586	0.001523	-0.00002103	0.001502
0.587	0.001518	-0.00002105	0.001497
0.588	0.001513	-0.000021	0.001492
0.589	0.001507	-0.00002091	0.001486
0.590	0.001502	-0.00002078	0.001481
0.591	0.001496	-0.0000206	0.001476
0.592	0.001491	-0.00002038	0.00147
0.593	0.001485	-0.00002011	0.001465
0.594	0.001479	-0.00001979	0.001459
0.595	0.001473	-0.00001942	0.001454
0.596	0.001467	-0.00001901	0.001448
0.597	0.001461	-0.00001855	0.001442
0.598	0.001455	-0.00001804	0.001437
0.599	0.001449	-0.00001748	0.001431
0.600	0.001442	-0.00001686	0.001425
0.601	0.001436	-0.0000162	0.00142
0.602	0.00143	-0.00001549	0.001414
0.603	0.001423	-0.00001472	0.001408
0.604	0.001417	-0.0000139	0.001403
0.605	0.00141	-0.00001302	0.001397
0.606	0.001404	-0.0000121	0.001392
0.607	0.001397	-0.00001111	0.001386
0.608	0.001391	-0.00001008	0.001381
0.609	0.001384	-0.000008983	0.001375
0.610	0.001378	-0.000007836	0.00137
0.611	0.001371	-0.000006632	0.001365
0.612	0.001365	-0.000005372	0.001359
0.613	0.001358	-0.000004056	0.001354
0.614	0.001352	-0.000002683	0.001349
0.615	0.001346	-0.000001254	0.001345
0.616	0.00134	2.326e-07	0.00134
0.617	0.001334	0.000001776	0.001336
0.618	0.001328	0.000003376	0.001331
0.619	0.001322	0.000005031	0.001327
0.620	0.001317	0.000006744	0.001323
0.621	0.001311	0.000008511	0.00132
0.622	0.001306	0.00001033	0.001316
0.623	0.001301	0.00001221	0.001313
0.624	0.001297	0.00001414	0.001311
0.625	0.001292	0.00001612	0.001309
0.626	0.001289	0.00001814	0.001307
0.627	0.001285	0.00002022	0.001305
0.628	0.001282	0.00002234	0.001304
0.629	0.00128	0.0000245	0.001304
0.630	0.001278	0.00002669	0.001304
0.631	0.001276	0.00002891	0.001305
0.632	0.001276	0.00003116	0.001307
0.633	0.001276	0.00003342	0.001309
0.634	0.001277	0.00003569	0.001313
0.635	0.001279	0.00003795	0.001317
0.636	0.001282	0.00004019	0.001322
0.637	0.001286	0.00004239	0.001329
0.638	0.001292	0.00004453	0.001337
0.639	0.001299	0.00004659	0.001346
0.640	0.001308	0.00004852	0.001357
0.641	0.001319	0.0000503	0.00137
0.642	0.001333	0.00005187	0.001385
0.643	0.001349	0.00005317	0.001402
0.644	0.001367	0.00005412	0.001421
0.645	0.00139	0.00005464	0.001444
0.646	0.001416	0.0000546	0.00147
0.647	0.001446	0.00005386	0.0015
0.648	0.001482	0.00005224	0.001534
0.649	0.001524	0.0000495	0.001574
0.650	0.001573	0.00004535	0.001619
0.651	0.001631	0.00003945	0.00167
0.652	0.001698	0.00003131	0.00173
0.653	0.001778	0.00002033	0.001798
0.654	0.001871	0.000005768	0.001877
0.655	0.00198	-0.00001334	0.001967
0.656	0.00211	-0.00003817	0.002072
0.657	0.002262	-0.00007018	0.002192
0.658	0.002442	-0.0001111	0.002331
0.659	0.002652	-0.000163	0.002489
0.660	0.002897	-0.0002277	0.00267
0.661	0.003179	-0.0003071	0.002871
0.662	0.003494	-0.0004015	0.003092
0.663	0.003834	-0.000509	0.003325
0.664	0.00418	-0.0006238	0.003556
0.665	0.004496	-0.0007346	0.003762
0.666	0.004739	-0.0008259	0.003913
0.667	0.004861	-0.0008822	0.003978
0.668	0.004829	-0.000894	0.003935
0.669	0.004642	-0.0008626	0.003779
0.670	0.004331	-0.0007989	0.003532
0.671	0.003945	-0.0007175	0.003227
0.672	0.003533	-0.0006313	0.002902
0.673	0.003134	-0.0005488	0.002585
0.674	0.002768	-0.0004746	0.002294
0.675	0.002446	-0.00041	0.002036
0.676	0.002167	-0.000355	0.001812
0.677	0.00193	-0.0003087	0.001621
0.678	0.001728	-0.00027	0.001458
0.679	0.001557	-0.0002375	0.00132
0.680	0.001412	-0.0002103	0.001202
0.681	0.001289	-0.0001875	0.001101
0.682	0.001183	-0.0001682	0.001014
0.683	0.001091	-0.0001518	0.0009395
0.684	0.001012	-0.0001378	0.0008744
0.685	0.0009433	-0.0001259	0.0008174
0.686	0.0008827	-0.0001155	0.0007672
0.687	0.0008293	-0.0001066	0.0007227
0.688	0.0007819	-0.00009878	0.0006831
0.689	0.0007395	-0.00009194	0.0006475
0.690	0.0007014	-0.00008592	0.0006155
0.691	0.000667	-0.00008057	0.0005864
0.692	0.0006358	-0.00007582	0.00056
0.693	0.0006074	-0.00007156	0.0005358
0.694	0.0005813	-0.00006774	0.0005136
0.695	0.0005574	-0.00006429	0.0004931
0.696	0.0005353	-0.00006117	0.0004741
0.697	0.0005147	-0.00005832	0.0004564
0.698	0.0004957	-0.00005572	0.0004399
0.699	0.0004778	-0.00005333	0.0004245
0.700	0.0004611	-0.00005114	0.00041
0.701	0.0004455	-0.00004911	0.0003964
0.702	0.0004307	-0.00004723	0.0003835
0.703	0.0004168	-0.00004548	0.0003713
0.704	0.0004036	-0.00004385	0.0003597
0.705	0.0003911	-0.00004232	0.0003488
0.706	0.0003792	-0.00004089	0.0003383
0.707	0.0003678	-0.00003954	0.0003283
0.708	0.000357	-0.00003828	0.0003188
0.709	0.0003467	-0.00003708	0.0003096
0.710	0.0003368	-0.00003594	0.0003009
0.711	0.0003273	-0.00003487	0.0002925
0.712	0.0003182	-0.00003384	0.0002844
0.713	0.0003095	-0.00003287	0.0002766
0.714	0.0003011	-0.00003194	0.0002691
0.715	0.000293	-0.00003105	0.0002619
0.716	0.0002851	-0.0000302	0.0002549
0.717	0.0002776	-0.00002938	0.0002482
0.718	0.0002703	-0.0000286	0.0002417
0.719	0.0002633	-0.00002785	0.0002354
0.720	0.0002564	-0.00002712	0.0002293
0.721	0.0002498	-0.00002642	0.0002234
0.722	0.0002434	-0.00002575	0.0002177
0.723	0.0002372	-0.0000251	0.0002121
0.724	0.0002312	-0.00002448	0.0002068
0.725	0.0002254	-0.00002387	0.0002015
0.726	0.0002197	-0.00002328	0.0001964
0.727	0.0002142	-0.00002272	0.0001915
0.728	0.0002089	-0.00002217	0.0001867
0.729	0.0002037	-0.00002163	0.0001821
0.730	0.0001986	-0.00002111	0.0001775
0.731	0.0001937	-0.00002061	0.0001731
0.732	0.0001889	-0.00002012	0.0001688
0.733	0.0001843	-0.00001965	0.0001646
0.734	0.0001797	-0.00001919	0.0001606
0.735	0.0001753	-0.00001874	0.0001566
0.736	0.000171	-0.0000183	0.0001527
0.737	0.0001668	-0.00001788	0.000149
0.738	0.0001628	-0.00001746	0.0001453
0.739	0.0001588	-0.00001706	0.0001417
0.740	0.0001549	-0.00001667	0.0001382
0.741	0.0001511	-0.00001628	0.0001348
0.742	0.0001474	-0.00001591	0.0001315
0.743	0.0001439	-0.00001555	0.0001283
0.744	0.0001403	-0.00001519	0.0001252
0.745	0.0001369	-0.00001485	0.0001221
0.746	0.0001336	-0.00001451	0.0001191
0.747	0.0001303	-0.00001418	0.0001162
0.748	0.0001272	-0.00001386	0.0001133
0.749	0.0001241	-0.00001354	0.0001105
0.750	0.000121	-0.00001323	0.0001078
0.751	0.0001181	-0.00001293	0.0001052
0.752	0.0001152	-0.00001264	0.0001026
0.753	0.0001124	-0.00001236	0.0001
0.754	0.0001097	-0.00001208	0.00009758
0.755	0.000107	-0.0000118	0.00009518
0.756	0.0001044	-0.00001154	0.00009283
0.757	0.0001018	-0.00001127	0.00009054
0.758	0.00009932	-0.00001102	0.0000883
0.759	0.00009689	-0.00001077	0.00008612
0.760	0.00009451	-0.00001053	0.00008398
0.761	0.00009219	-0.00001029	0.0000819
0.762	0.00008993	-0.00001005	0.00007987
0.763	0.00008771	-0.000009827	0.00007789
0.764	0.00008555	-0.000009604	0.00007595
0.765	0.00008345	-0.000009386	0.00007406
0.766	0.00008139	-0.000009173	0.00007221
0.767	0.00007938	-0.000008965	0.00007041
0.768	0.00007741	-0.000008761	0.00006865
0.769	0.0000755	-0.000008562	0.00006693
0.770	0.00007362	-0.000008367	0.00006526
0.771	0.00007179	-0.000008176	0.00006362
0.772	0.00007001	-0.000007989	0.00006202
0.773	0.00006826	-0.000007807	0.00006046
0.774	0.00006656	-0.000007628	0.00005893
0.775	0.0000649	-0.000007453	0.00005745
0.776	0.00006328	-0.000007283	0.00005599
0.777	0.00006169	-0.000007115	0.00005457
0.778	0.00006014	-0.000006952	0.00005319
0.779	0.00005863	-0.000006792	0.00005184
0.780	0.00005715	-0.000006635	0.00005052
0.781	0.00005571	-0.000006482	0.00004923
0.782	0.0000543	-0.000006332	0.00004797
0.783	0.00005293	-0.000006186	0.00004674
0.784	0.00005159	-0.000006043	0.00004554
0.785	0.00005027	-0.000005902	0.00004437
0.786	0.00004899	-0.000005765	0.00004323
0.787	0.00004775	-0.000005631	0.00004211
0.788	0.00004653	-0.000005499	0.00004103
0.789	0.00004533	-0.000005371	0.00003996
0.790	0.00004417	-0.000005245	0.00003893
0.791	0.00004303	-0.000005122	0.00003791
0.792	0.00004193	-0.000005001	0.00003692
0.793	0.00004084	-0.000004884	0.00003596
0.794	0.00003979	-0.000004768	0.00003502
0.795	0.00003876	-0.000004656	0.0000341
0.796	0.00003775	-0.000004545	0.0000332
0.797	0.00003677	-0.000004438	0.00003233
0.798	0.00003581	-0.000004332	0.00003147
0.799	0.00003487	-0.000004229	0.00003064
0.800	0.00003395	-0.000004128	0.00002983
0.801	0.00003306	-0.000004029	0.00002903
0.802	0.00003219	-0.000003932	0.00002826
0.803	0.00003134	-0.000003838	0.0000275
0.804	0.00003051	-0.000003745	0.00002677
0.805	0.0000297	-0.000003655	0.00002605
0.806	0.00002891	-0.000003566	0.00002534
0.807	0.00002814	-0.00000348	0.00002466
0.808	0.00002739	-0.000003395	0.00002399
0.809	0.00002665	-0.000003312	0.00002334
0.810	0.00002594	-0.000003231	0.00002271
0.811	0.00002524	-0.000003152	0.00002209
0.812	0.00002456	-0.000003075	0.00002148
0.813	0.00002389	-0.000002999	0.00002089
0.814	0.00002324	-0.000002925	0.00002032
0.815	0.00002261	-0.000002852	0.00001975
0.816	0.00002199	-0.000002781	0.00001921
0.817	0.00002139	-0.000002712	0.00001867
0.818	0.0000208	-0.000002644	0.00001815
0.819	0.00002023	-0.000002578	0.00001765
0.820	0.00001967	-0.000002513	0.00001715
0.821	0.00001912	-0.00000245	0.00001667
0.822	0.00001859	-0.000002388	0.0000162
0.823	0.00001807	-0.000002327	0.00001574
0.824	0.00001756	-0.000002268	0.0000153
0.825	0.00001707	-0.00000221	0.00001486
0.826	0.00001659	-0.000002154	0.00001444
0.827	0.00001612	-0.000002099	0.00001402
0.828	0.00001566	-0.000002045	0.00001362
0.829	0.00001522	-0.000001992	0.00001323
0.830	0.00001478	-0.00000194	0.00001284
0.831	0.00001436	-0.00000189	0.00001247
0.832	0.00001395	-0.00000184	0.00001211
0.833	0.00001355	-0.000001792	0.00001175
0.834	0.00001315	-0.000001745	0.00001141
0.835	0.00001277	-0.000001699	0.00001107
0.836	0.0000124	-0.000001654	0.00001074
0.837	0.00001204	-0.00000161	0.00001043
0.838	0.00001168	-0.000001567	0.00001012
0.839	0.00001134	-0.000001525	0.000009813
0.840	0.000011	-0.000001485	0.000009518
0.841	0.00001068	-0.000001445	0.000009232
0.842	0.00001036	-0.000001406	0.000008952
0.843	0.00001005	-0.000001367	0.000008681
0.844	0.000009746	-0.00000133	0.000008416
0.845	0.000009452	-0.000001294	0.000008158
0.846	0.000009166	-0.000001258	0.000007908
0.847	0.000008887	-0.000001223	0.000007664
0.848	0.000008616	-0.00000119	0.000007426
0.849	0.000008352	-0.000001157	0.000007195
0.850	0.000008094	-0.000001124	0.00000697
0.851	0.000007844	-0.000001093	0.000006751
0.852	0.0000076	-0.000001062	0.000006539
0.853	0.000007363	-0.000001032	0.000006331
0.854	0.000007133	-0.000001003	0.00000613
0.855	0.000006908	-0.000000974	0.000005934
0.856	0.00000669	-9.461e-07	0.000005744
0.857	0.000006478	-9.189e-07	0.000005559
0.858	0.000006271	-8.923e-07	0.000005379
0.859	0.00000607	-8.664e-07	0.000005204
0.860	0.000005874	-8.411e-07	0.000005033
0.861	0.000005684	-8.165e-07	0.000004868
0.862	0.0000055	-7.924e-07	0.000004707
0.863	0.00000532	-0.000000769	0.000004551
0.864	0.000005145	-7.461e-07	0.000004399
0.865	0.000004976	-7.238e-07	0.000004252
0.866	0.000004811	-7.021e-07	0.000004109
0.867	0.00000465	-6.809e-07	0.000003969
0.868	0.000004495	-6.602e-07	0.000003834
0.869	0.000004343	-6.401e-07	0.000003703
0.870	0.000004196	-6.205e-07	0.000003576
0.871	0.000004053	-6.013e-07	0.000003452
0.872	0.000003915	-5.827e-07	0.000003332
0.873	0.00000378	-5.645e-07	0.000003216
0.874	0.000003649	-5.469e-07	0.000003102
0.875	0.000003522	-5.296e-07	0.000002993
0.876	0.000003399	-5.129e-07	0.000002886
0.877	0.00000328	-4.965e-07	0.000002783
0.878	0.000003164	-4.806e-07	0.000002683
0.879	0.000003051	-4.652e-07	0.000002586
0.880	0.000002942	-4.501e-07	0.000002492
0.881	0.000002836	-4.354e-07	0.000002401
0.882	0.000002733	-4.211e-07	0.000002312
0.883	0.000002634	-4.072e-07	0.000002226
0.884	0.000002537	-3.937e-07	0.000002143
0.885	0.000002443	-3.806e-07	0.000002063
0.886	0.000002353	-3.678e-07	0.000001985
0.887	0.000002265	-3.554e-07	0.000001909
0.888	0.00000218	-3.433e-07	0.000001836
0.889	0.000002097	-3.315e-07	0.000001766
0.890	0.000002017	-3.201e-07	0.000001697
0.891	0.00000194	-0.000000309	0.000001631
0.892	0.000001865	-2.982e-07	0.000001567
0.893	0.000001792	-2.877e-07	0.000001505
0.894	0.000001722	-2.775e-07	0.000001445
0.895	0.000001654	-2.676e-07	0.000001387
0.896	0.000001589	-0.000000258	0.00000133
0.897	0.000001525	-2.487e-07	0.000001276
0.898	0.000001464	-2.397e-07	0.000001224
0.899	0.000001404	-2.309e-07	0.000001173
0.900	0.000001347	-2.223e-07	0.000001124
0.901	0.000001291	-2.141e-07	0.000001077
0.902	0.000001238	-2.061e-07	0.000001032
0.903	0.000001186	-1.983e-07	9.876e-07
0.904	0.000001136	-1.907e-07	9.451e-07
0.905	0.000001088	-1.834e-07	9.042e-07
0.906	0.000001041	-1.763e-07	8.647e-07
0.907	9.961e-07	-1.695e-07	8.266e-07
0.908	9.527e-07	-1.628e-07	7.899e-07
0.909	9.109e-07	-1.564e-07	7.545e-07
0.910	8.705e-07	-1.501e-07	7.204e-07
0.911	8.317e-07	-1.441e-07	6.876e-07
0.912	7.942e-07	-1.382e-07	0.000000656
0.913	7.581e-07	-1.326e-07	6.255e-07
0.914	7.234e-07	-1.271e-07	5.962e-07
0.915	6.899e-07	-1.218e-07	5.681e-07
0.916	6.577e-07	-1.167e-07	0.000000541
0.917	6.267e-07	-1.118e-07	0.000000515
0.918	5.969e-07	-0.000000107	4.899e-07
0.919	5.683e-07	-1.024e-07	4.659e-07
0.920	5.407e-07	-9.791e-08	4.428e-07
0.921	5.143e-07	-9.361e-08	4.206e-07
0.922	4.888e-07	-8.946e-08	3.994e-07
0.923	4.644e-07	-8.545e-08	0.000000379
0.924	0.000000441	-8.158e-08	3.594e-07
0.925	4.185e-07	-7.786e-08	3.407e-07
0.926	0.000000397	-7.427e-08	3.227e-07
0.927	3.763e-07	-7.08e-08	3.055e-07
0.928	3.565e-07	-6.747e-08	0.000000289
0.929	3.376e-07	-6.426e-08	2.733e-07
0.930	3.194e-07	-6.117e-08	2.582e-07
0.931	0.000000302	-5.82e-08	2.438e-07
0.932	2.854e-07	-5.534e-08	2.301e-07
0.933	2.695e-07	-5.259e-08	2.169e-07
0.934	2.543e-07	-0.00000005	2.044e-07
0.935	2.398e-07	-4.741e-08	1.924e-07
0.936	0.000000226	-0.000000045	0.000000181
0.937	2.128e-07	-4.264e-08	1.702e-07
0.938	2.002e-07	-4.04e-08	1.598e-07
0.939	1.882e-07	-3.824e-08	0.00000015
0.940	1.768e-07	-3.618e-08	1.406e-07
0.941	1.659e-07	-3.421e-08	1.317e-07
0.942	1.556e-07	-3.232e-08	1.232e-07
0.943	1.457e-07	-3.051e-08	1.152e-07
0.944	1.364e-07	-2.878e-08	1.076e-07
0.945	1.275e-07	-2.713e-08	1.004e-07
0.946	1.191e-07	-2.555e-08	9.355e-08
0.947	1.111e-07	-0.000000024	8.708e-08
0.948	1.036e-07	-2.26e-08	0.000000081
0.949	9.64e-08	-2.122e-08	7.518e-08
0.950	8.964e-08	-1.992e-08	6.972e-08
0.951	8.325e-08	-1.867e-08	6.458e-08
0.952	7.721e-08	-1.748e-08	5.973e-08
0.953	7.152e-08	-1.636e-08	5.517e-08
0.954	6.616e-08	-1.528e-08	5.087e-08
0.955	6.111e-08	-1.427e-08	4.684e-08
0.956	5.636e-08	-1.33e-08	4.306e-08
0.957	5.19e-08	-1.238e-08	3.951e-08
0.958	4.771e-08	-1.152e-08	3.62e-08
0.959	4.379e-08	-1.069e-08	3.309e-08
0.960	4.012e-08	-9.917e-09	3.02e-08
0.961	3.668e-08	-9.183e-09	2.75e-08
0.962	3.348e-08	-8.49e-09	2.499e-8
0.963	3.049e-08	-7.837e-09	2.265e-08
0.964	2.77e-08	-7.222e-09	2.048e-08
0.965	2.512e-08	-6.643e-09	1.847e-08
0.966	2.271e-08	-6.098e-09	1.662e-08
0.967	2.049e-08	-5.588e-09	1.49e-08
0.968	1.843e-08	-5.109e-09	1.332e-08
0.969	1.653e-08	-4.66e-09	1.187e-08
0.970	1.478e-08	-4.241e-09	1.054e-08
0.971	1.318e-08	-3.85e-09	9.327e-09
0.972	1.17e-08	-3.485e-09	8.217e-09
0.973	1.035e-08	-3.146e-09	7.208e-09
0.974	9.123e-09	-2.831e-09	6.292e-09
0.975	8.004e-09	-2.539e-09	5.465e-09
0.976	6.989e-09	-2.269e-09	4.72e-09
0.977	6.071e-09	-2.019e-09	4.052e-09
0.978	5.244e-09	-1.79e-09	3.455e-09
0.979	4.503e-09	-1.579e-09	2.924e-09
0.980	3.84e-09	-1.386e-09	2.454e-09
0.981	3.251e-09	-1.209e-09	2.041e-09
0.982	2.729e-09	-1.049e-09	1.68e-09
0.983	2.271e-09	-9.032e-10	1.367e-09
0.984	1.87e-09	-7.719e-10	1.098e-09
0.985	1.522e-09	-6.539e-10	8.679e-10
0.986	1.222e-09	-5.485e-10	6.74e-10
0.987	9.672e-10	-4.548e-10	5.124e-10
0.988	7.519e-10	-3.722e-10	3.797e-10
0.989	5.725e-10	-2.999e-10	2.726e-10
0.990	4.253e-10	-2.372e-10	1.881e-10

==> anc/Fig6d_etap_mu_NLO <==
# calculated (LO) and interpolated (NLO) data points used to plot Fig. 6d			
# x | LO   NLO   LO + NLO			
#			
0.048688056967319385	0.02351	0.01887	0.04238
0.049	0.02329	0.00337	0.02666
0.050	0.02259	0.001688	0.02428
0.051	0.02193	0.001284	0.02321
0.052	0.0213	0.001078	0.02238
0.053	0.0207	0.0009476	0.02165
0.054	0.02014	0.0008549	0.02099
0.055	0.0196	0.0007845	0.02038
0.056	0.01908	0.0007284	0.01981
0.057	0.01859	0.0006822	0.01927
0.058	0.01812	0.0006433	0.01877
0.059	0.01767	0.0006097	0.01828
0.060	0.01725	0.0005804	0.01783
0.061	0.01684	0.0005545	0.01739
0.062	0.01644	0.0005314	0.01698
0.063	0.01607	0.0005105	0.01658
0.064	0.01571	0.0004915	0.0162
0.065	0.01536	0.0004741	0.01583
0.066	0.01503	0.0004581	0.01549
0.067	0.01471	0.0004433	0.01515
0.068	0.0144	0.0004296	0.01483
0.069	0.0141	0.0004168	0.01452
0.070	0.01382	0.0004049	0.01422
0.071	0.01355	0.0003936	0.01394
0.072	0.01328	0.0003831	0.01366
0.073	0.01303	0.0003731	0.0134
0.074	0.01278	0.0003637	0.01314
0.075	0.01254	0.0003547	0.0129
0.076	0.01231	0.0003462	0.01266
0.077	0.01209	0.0003381	0.01243
0.078	0.01188	0.0003304	0.01221
0.079	0.01167	0.000323	0.01199
0.080	0.01147	0.0003159	0.01178
0.081	0.01127	0.0003091	0.01158
0.082	0.01108	0.0003025	0.01139
0.083	0.0109	0.0002961	0.0112
0.084	0.01073	0.0002894	0.01102
0.085	0.01056	0.0002816	0.01084
0.086	0.01039	0.0002785	0.01067
0.087	0.01023	0.0002743	0.0105
0.088	0.01007	0.0002697	0.01034
0.089	0.009918	0.0002652	0.01018
0.090	0.00977	0.0002608	0.01003
0.091	0.009626	0.0002566	0.009883
0.092	0.009486	0.0002524	0.009739
0.093	0.00935	0.0002484	0.009599
0.094	0.009218	0.0002445	0.009462
0.095	0.009089	0.0002408	0.00933
0.096	0.008963	0.0002371	0.0092
0.097	0.008841	0.0002336	0.009075
0.098	0.008722	0.0002301	0.008952
0.099	0.008606	0.0002268	0.008833
0.100	0.008493	0.0002235	0.008716
0.101	0.008383	0.0002203	0.008603
0.102	0.008275	0.0002173	0.008492
0.103	0.00817	0.0002143	0.008384
0.104	0.008068	0.0002114	0.008279
0.105	0.007968	0.0002086	0.008176
0.106	0.00787	0.0002058	0.008076
0.107	0.007775	0.0002031	0.007978
0.108	0.007681	0.0002005	0.007882
0.109	0.00759	0.000198	0.007788
0.110	0.007501	0.0001955	0.007697
0.111	0.007415	0.0001931	0.007608
0.112	0.007329	0.0001907	0.00752
0.113	0.007246	0.0001884	0.007435
0.114	0.007165	0.0001862	0.007351
0.115	0.007085	0.000184	0.007269
0.116	0.007008	0.0001819	0.007189
0.117	0.006931	0.0001798	0.007111
0.118	0.006857	0.0001778	0.007035
0.119	0.006784	0.0001758	0.006959
0.120	0.006712	0.0001738	0.006886
0.121	0.006642	0.0001719	0.006814
0.122	0.006573	0.00017	0.006743
0.123	0.006506	0.0001682	0.006674
0.124	0.00644	0.0001664	0.006607
0.125	0.006376	0.0001647	0.00654
0.126	0.006312	0.000163	0.006475
0.127	0.00625	0.0001613	0.006411
0.128	0.006189	0.0001597	0.006349
0.129	0.006129	0.0001581	0.006287
0.130	0.006071	0.0001565	0.006227
0.131	0.006013	0.000155	0.006168
0.132	0.005957	0.0001535	0.00611
0.133	0.005901	0.000152	0.006053
0.134	0.005847	0.0001505	0.005997
0.135	0.005793	0.0001491	0.005943
0.136	0.005741	0.0001477	0.005889
0.137	0.005689	0.0001463	0.005836
0.138	0.005639	0.000145	0.005784
0.139	0.005589	0.0001437	0.005733
0.140	0.00554	0.0001424	0.005683
0.141	0.005492	0.0001411	0.005633
0.142	0.005445	0.0001399	0.005585
0.143	0.005399	0.0001386	0.005537
0.144	0.005353	0.0001374	0.005491
0.145	0.005308	0.0001363	0.005445
0.146	0.005264	0.0001351	0.0054
0.147	0.005221	0.0001339	0.005355
0.148	0.005179	0.0001328	0.005311
0.149	0.005137	0.0001317	0.005268
0.150	0.005095	0.0001306	0.005226
0.151	0.005055	0.0001296	0.005184
0.152	0.005015	0.0001285	0.005144
0.153	0.004976	0.0001275	0.005103
0.154	0.004937	0.0001265	0.005064
0.155	0.004899	0.0001255	0.005025
0.156	0.004862	0.0001245	0.004986
0.157	0.004825	0.0001235	0.004948
0.158	0.004789	0.0001226	0.004911
0.159	0.004753	0.0001217	0.004874
0.160	0.004718	0.0001207	0.004838
0.161	0.004683	0.0001198	0.004803
0.162	0.004649	0.0001189	0.004768
0.163	0.004615	0.0001181	0.004733
0.164	0.004582	0.0001172	0.004699
0.165	0.004549	0.0001163	0.004666
0.166	0.004517	0.0001155	0.004633
0.167	0.004486	0.0001147	0.0046
0.168	0.004454	0.0001138	0.004568
0.169	0.004424	0.000113	0.004537
0.170	0.004393	0.0001123	0.004506
0.171	0.004363	0.0001115	0.004475
0.172	0.004334	0.0001107	0.004445
0.173	0.004305	0.0001099	0.004415
0.174	0.004276	0.0001092	0.004385
0.175	0.004248	0.0001085	0.004356
0.176	0.00422	0.0001077	0.004328
0.177	0.004193	0.000107	0.0043
0.178	0.004165	0.0001063	0.004272
0.179	0.004139	0.0001056	0.004244
0.180	0.004112	0.0001049	0.004217
0.181	0.004086	0.0001042	0.004191
0.182	0.004061	0.0001036	0.004164
0.183	0.004035	0.0001029	0.004138
0.184	0.00401	0.0001023	0.004113
0.185	0.003986	0.0001016	0.004087
0.186	0.003961	0.000101	0.004062
0.187	0.003937	0.0001003	0.004038
0.188	0.003914	0.00009973	0.004013
0.189	0.00389	0.00009912	0.003989
0.190	0.003867	0.00009851	0.003966
0.191	0.003844	0.00009792	0.003942
0.192	0.003822	0.00009733	0.003919
0.193	0.003799	0.00009675	0.003896
0.194	0.003777	0.00009617	0.003874
0.195	0.003756	0.00009561	0.003851
0.196	0.003734	0.00009505	0.003829
0.197	0.003713	0.00009449	0.003808
0.198	0.003692	0.00009395	0.003786
0.199	0.003672	0.0000934	0.003765
0.200	0.003651	0.00009287	0.003744
0.201	0.003631	0.00009234	0.003723
0.202	0.003611	0.00009182	0.003703
0.203	0.003592	0.00009131	0.003683
0.204	0.003572	0.0000908	0.003663
0.205	0.003553	0.0000903	0.003643
0.206	0.003534	0.0000898	0.003624
0.207	0.003515	0.00008931	0.003605
0.208	0.003497	0.00008882	0.003586
0.209	0.003478	0.00008834	0.003567
0.210	0.00346	0.00008787	0.003548
0.211	0.003442	0.0000874	0.00353
0.212	0.003425	0.00008693	0.003512
0.213	0.003407	0.00008648	0.003494
0.214	0.00339	0.00008602	0.003476
0.215	0.003373	0.00008557	0.003459
0.216	0.003356	0.00008513	0.003441
0.217	0.003339	0.00008469	0.003424
0.218	0.003323	0.00008425	0.003407
0.219	0.003307	0.00008382	0.00339
0.220	0.003291	0.00008339	0.003374
0.221	0.003275	0.00008297	0.003358
0.222	0.003259	0.00008255	0.003341
0.223	0.003243	0.00008214	0.003325
0.224	0.003228	0.00008173	0.00331
0.225	0.003213	0.00008133	0.003294
0.226	0.003197	0.00008093	0.003278
0.227	0.003183	0.00008053	0.003263
0.228	0.003168	0.00008014	0.003248
0.229	0.003153	0.00007975	0.003233
0.230	0.003139	0.00007936	0.003218
0.231	0.003124	0.00007898	0.003203
0.232	0.00311	0.0000786	0.003189
0.233	0.003096	0.00007823	0.003175
0.234	0.003082	0.00007786	0.00316
0.235	0.003069	0.00007749	0.003146
0.236	0.003055	0.00007713	0.003132
0.237	0.003042	0.00007677	0.003119
0.238	0.003029	0.00007641	0.003105
0.239	0.003015	0.00007606	0.003092
0.240	0.003003	0.00007571	0.003078
0.241	0.00299	0.00007536	0.003065
0.242	0.002977	0.00007501	0.003052
0.243	0.002964	0.00007467	0.003039
0.244	0.002952	0.00007433	0.003026
0.245	0.00294	0.000074	0.003014
0.246	0.002927	0.00007367	0.003001
0.247	0.002915	0.00007334	0.002989
0.248	0.002903	0.00007301	0.002976
0.249	0.002892	0.00007269	0.002964
0.250	0.00288	0.00007237	0.002952
0.251	0.002868	0.00007205	0.00294
0.252	0.002857	0.00007174	0.002929
0.253	0.002845	0.00007143	0.002917
0.254	0.002834	0.00007112	0.002905
0.255	0.002823	0.00007081	0.002894
0.256	0.002812	0.00007051	0.002883
0.257	0.002801	0.00007021	0.002871
0.258	0.00279	0.00006991	0.00286
0.259	0.00278	0.00006961	0.002849
0.260	0.002769	0.00006932	0.002838
0.261	0.002759	0.00006903	0.002828
0.262	0.002748	0.00006874	0.002817
0.263	0.002738	0.00006845	0.002806
0.264	0.002728	0.00006816	0.002796
0.265	0.002718	0.00006788	0.002786
0.266	0.002708	0.0000676	0.002775
0.267	0.002698	0.00006732	0.002765
0.268	0.002688	0.00006705	0.002755
0.269	0.002678	0.00006677	0.002745
0.270	0.002669	0.0000665	0.002735
0.271	0.002659	0.00006623	0.002725
0.272	0.00265	0.00006596	0.002716
0.273	0.002641	0.00006569	0.002706
0.274	0.002631	0.00006543	0.002697
0.275	0.002622	0.00006517	0.002687
0.276	0.002613	0.0000649	0.002678
0.277	0.002604	0.00006465	0.002669
0.278	0.002595	0.00006439	0.00266
0.279	0.002586	0.00006413	0.002651
0.280	0.002578	0.00006388	0.002642
0.281	0.002569	0.00006363	0.002633
0.282	0.002561	0.00006338	0.002624
0.283	0.002552	0.00006313	0.002615
0.284	0.002544	0.00006288	0.002607
0.285	0.002535	0.00006263	0.002598
0.286	0.002527	0.00006239	0.00259
0.287	0.002519	0.00006215	0.002581
0.288	0.002511	0.0000619	0.002573
0.289	0.002503	0.00006166	0.002565
0.290	0.002495	0.00006143	0.002557
0.291	0.002487	0.00006119	0.002548
0.292	0.00248	0.00006095	0.00254
0.293	0.002472	0.00006072	0.002533
0.294	0.002464	0.00006049	0.002525
0.295	0.002457	0.00006025	0.002517
0.296	0.002449	0.00006002	0.002509
0.297	0.002442	0.00005979	0.002502
0.298	0.002434	0.00005957	0.002494
0.299	0.002427	0.00005934	0.002487
0.300	0.00242	0.00005912	0.002479
0.301	0.002413	0.00005889	0.002472
0.302	0.002406	0.00005867	0.002464
0.303	0.002399	0.00005845	0.002457
0.304	0.002392	0.00005823	0.00245
0.305	0.002385	0.00005801	0.002443
0.306	0.002378	0.00005779	0.002436
0.307	0.002371	0.00005757	0.002429
0.308	0.002365	0.00005735	0.002422
0.309	0.002358	0.00005714	0.002415
0.310	0.002352	0.00005692	0.002409
0.311	0.002345	0.00005671	0.002402
0.312	0.002339	0.0000565	0.002395
0.313	0.002332	0.00005629	0.002389
0.314	0.002326	0.00005608	0.002382
0.315	0.00232	0.00005587	0.002376
0.316	0.002314	0.00005566	0.002369
0.317	0.002307	0.00005545	0.002363
0.318	0.002301	0.00005525	0.002357
0.319	0.002295	0.00005504	0.00235
0.320	0.002289	0.00005484	0.002344
0.321	0.002284	0.00005463	0.002338
0.322	0.002278	0.00005443	0.002332
0.323	0.002272	0.00005423	0.002326
0.324	0.002266	0.00005402	0.00232
0.325	0.00226	0.00005382	0.002314
0.326	0.002255	0.00005362	0.002308
0.327	0.002249	0.00005342	0.002303
0.328	0.002244	0.00005323	0.002297
0.329	0.002238	0.00005303	0.002291
0.330	0.002233	0.00005283	0.002286
0.331	0.002228	0.00005263	0.00228
0.332	0.002222	0.00005244	0.002275
0.333	0.002217	0.00005224	0.002269
0.334	0.002212	0.00005205	0.002264
0.335	0.002207	0.00005186	0.002258
0.336	0.002202	0.00005166	0.002253
0.337	0.002196	0.00005147	0.002248
0.338	0.002191	0.00005128	0.002243
0.339	0.002187	0.00005109	0.002238
0.340	0.002182	0.0000509	0.002233
0.341	0.002177	0.00005071	0.002227
0.342	0.002172	0.00005052	0.002222
0.343	0.002167	0.00005033	0.002217
0.344	0.002162	0.00005014	0.002213
0.345	0.002158	0.00004995	0.002208
0.346	0.002153	0.00004976	0.002203
0.347	0.002149	0.00004958	0.002198
0.348	0.002144	0.00004939	0.002193
0.349	0.00214	0.0000492	0.002189
0.350	0.002135	0.00004902	0.002184
0.351	0.002131	0.00004883	0.00218
0.352	0.002126	0.00004865	0.002175
0.353	0.002122	0.00004846	0.002171
0.354	0.002118	0.00004828	0.002166
0.355	0.002114	0.0000481	0.002162
0.356	0.002109	0.00004791	0.002157
0.357	0.002105	0.00004773	0.002153
0.358	0.002101	0.00004755	0.002149
0.359	0.002097	0.00004737	0.002145
0.360	0.002093	0.00004719	0.00214
0.361	0.002089	0.000047	0.002136
0.362	0.002085	0.00004682	0.002132
0.363	0.002081	0.00004664	0.002128
0.364	0.002078	0.00004646	0.002124
0.365	0.002074	0.00004628	0.00212
0.366	0.00207	0.0000461	0.002116
0.367	0.002066	0.00004592	0.002112
0.368	0.002063	0.00004574	0.002108
0.369	0.002059	0.00004556	0.002105
0.370	0.002055	0.00004539	0.002101
0.371	0.002052	0.00004521	0.002097
0.372	0.002048	0.00004503	0.002093
0.373	0.002045	0.00004485	0.00209
0.374	0.002041	0.00004467	0.002086
0.375	0.002038	0.00004449	0.002082
0.376	0.002035	0.00004432	0.002079
0.377	0.002031	0.00004414	0.002075
0.378	0.002028	0.00004396	0.002072
0.379	0.002025	0.00004378	0.002069
0.380	0.002022	0.00004361	0.002065
0.381	0.002018	0.00004343	0.002062
0.382	0.002015	0.00004325	0.002059
0.383	0.002012	0.00004307	0.002055
0.384	0.002009	0.0000429	0.002052
0.385	0.002006	0.00004272	0.002049
0.386	0.002003	0.00004254	0.002046
0.387	0.002	0.00004237	0.002042
0.388	0.001997	0.00004219	0.002039
0.389	0.001994	0.00004201	0.002036
0.390	0.001991	0.00004184	0.002033
0.391	0.001989	0.00004166	0.00203
0.392	0.001986	0.00004148	0.002027
0.393	0.001983	0.00004131	0.002024
0.394	0.00198	0.00004113	0.002022
0.395	0.001978	0.00004095	0.002019
0.396	0.001975	0.00004078	0.002016
0.397	0.001973	0.0000406	0.002013
0.398	0.00197	0.00004042	0.00201
0.399	0.001967	0.00004025	0.002008
0.400	0.001965	0.00004007	0.002005
0.401	0.001962	0.00003991	0.002002
0.402	0.00196	0.00003975	0.002
0.403	0.001958	0.00003959	0.001997
0.404	0.001955	0.00003942	0.001995
0.405	0.001953	0.00003926	0.001992
0.406	0.001951	0.0000391	0.00199
0.407	0.001948	0.00003894	0.001987
0.408	0.001946	0.00003877	0.001985
0.409	0.001944	0.00003861	0.001982
0.410	0.001942	0.00003844	0.00198
0.411	0.001939	0.00003828	0.001978
0.412	0.001937	0.00003811	0.001975
0.413	0.001935	0.00003795	0.001973
0.414	0.001933	0.00003778	0.001971
0.415	0.001931	0.00003761	0.001969
0.416	0.001929	0.00003745	0.001967
0.417	0.001927	0.00003728	0.001965
0.418	0.001925	0.00003711	0.001962
0.419	0.001923	0.00003694	0.00196
0.420	0.001922	0.00003677	0.001958
0.421	0.00192	0.00003659	0.001956
0.422	0.001918	0.00003642	0.001954
0.423	0.001916	0.00003624	0.001952
0.424	0.001914	0.00003607	0.00195
0.425	0.001913	0.00003589	0.001948
0.426	0.001911	0.00003571	0.001947
0.427	0.001909	0.00003554	0.001945
0.428	0.001908	0.00003536	0.001943
0.429	0.001906	0.00003517	0.001941
0.430	0.001904	0.00003499	0.001939
0.431	0.001903	0.00003481	0.001938
0.432	0.001901	0.00003462	0.001936
0.433	0.0019	0.00003443	0.001934
0.434	0.001898	0.00003424	0.001933
0.435	0.001897	0.00003405	0.001931
0.436	0.001895	0.00003386	0.001929
0.437	0.001894	0.00003367	0.001928
0.438	0.001893	0.00003347	0.001926
0.439	0.001891	0.00003328	0.001925
0.440	0.00189	0.00003308	0.001923
0.441	0.001889	0.00003288	0.001922
0.442	0.001887	0.00003267	0.00192
0.443	0.001886	0.00003247	0.001919
0.444	0.001885	0.00003226	0.001917
0.445	0.001884	0.00003205	0.001916
0.446	0.001883	0.00003184	0.001914
0.447	0.001881	0.00003162	0.001913
0.448	0.00188	0.00003141	0.001912
0.449	0.001879	0.00003119	0.00191
0.450	0.001878	0.00003097	0.001909
0.451	0.001877	0.00003072	0.001908
0.452	0.001876	0.00003047	0.001906
0.453	0.001875	0.00003021	0.001905
0.454	0.001874	0.00002995	0.001904
0.455	0.001873	0.00002969	0.001903
0.456	0.001872	0.00002943	0.001901
0.457	0.001871	0.00002917	0.0019
0.458	0.00187	0.0000289	0.001899
0.459	0.001869	0.00002863	0.001898
0.460	0.001868	0.00002837	0.001897
0.461	0.001868	0.0000281	0.001896
0.462	0.001867	0.00002783	0.001895
0.463	0.001866	0.00002755	0.001894
0.464	0.001865	0.00002728	0.001892
0.465	0.001864	0.000027	0.001891
0.466	0.001864	0.00002673	0.00189
0.467	0.001863	0.00002645	0.001889
0.468	0.001862	0.00002617	0.001888
0.469	0.001861	0.00002589	0.001887
0.470	0.001861	0.00002561	0.001886
0.471	0.00186	0.00002533	0.001885
0.472	0.001859	0.00002504	0.001884
0.473	0.001859	0.00002476	0.001884
0.474	0.001858	0.00002447	0.001883
0.475	0.001858	0.00002418	0.001882
0.476	0.001857	0.0000239	0.001881
0.477	0.001856	0.00002361	0.00188
0.478	0.001856	0.00002332	0.001879
0.479	0.001855	0.00002303	0.001878
0.480	0.001855	0.00002274	0.001877
0.481	0.001854	0.00002244	0.001877
0.482	0.001854	0.00002215	0.001876
0.483	0.001853	0.00002186	0.001875
0.484	0.001853	0.00002157	0.001874
0.485	0.001852	0.00002127	0.001873
0.486	0.001852	0.00002098	0.001872
0.487	0.001851	0.00002068	0.001872
0.488	0.001851	0.00002039	0.001871
0.489	0.00185	0.00002009	0.00187
0.490	0.00185	0.00001979	0.001869
0.491	0.001849	0.0000195	0.001869
0.492	0.001849	0.0000192	0.001868
0.493	0.001848	0.00001891	0.001867
0.494	0.001848	0.00001861	0.001866
0.495	0.001847	0.00001831	0.001866
0.496	0.001847	0.00001802	0.001865
0.497	0.001846	0.00001772	0.001864
0.498	0.001846	0.00001743	0.001863
0.499	0.001845	0.00001713	0.001862
0.500	0.001845	0.00001684	0.001862
0.501	0.001844	0.00001656	0.001861
0.502	0.001844	0.00001629	0.00186
0.503	0.001843	0.00001601	0.001859
0.504	0.001843	0.00001574	0.001859
0.505	0.001842	0.00001546	0.001858
0.506	0.001842	0.00001518	0.001857
0.507	0.001841	0.0000149	0.001856
0.508	0.001841	0.00001462	0.001855
0.509	0.00184	0.00001434	0.001855
0.510	0.00184	0.00001406	0.001854
0.511	0.001839	0.00001378	0.001853
0.512	0.001839	0.0000135	0.001852
0.513	0.001838	0.00001322	0.001851
0.514	0.001837	0.00001294	0.00185
0.515	0.001837	0.00001266	0.001849
0.516	0.001836	0.00001238	0.001848
0.517	0.001835	0.00001211	0.001847
0.518	0.001835	0.00001183	0.001846
0.519	0.001834	0.00001155	0.001845
0.520	0.001833	0.00001128	0.001844
0.521	0.001832	0.00001101	0.001843
0.522	0.001832	0.00001074	0.001842
0.523	0.001831	0.00001047	0.001841
0.524	0.00183	0.00001021	0.00184
0.525	0.001829	0.000009944	0.001839
0.526	0.001828	0.000009683	0.001838
0.527	0.001827	0.000009425	0.001837
0.528	0.001826	0.00000917	0.001835
0.529	0.001825	0.000008918	0.001834
0.530	0.001824	0.00000867	0.001833
0.531	0.001823	0.000008424	0.001831
0.532	0.001822	0.000008183	0.00183
0.533	0.00182	0.000007945	0.001828
0.534	0.001819	0.000007711	0.001827
0.535	0.001818	0.000007481	0.001825
0.536	0.001817	0.000007256	0.001824
0.537	0.001815	0.000007035	0.001822
0.538	0.001814	0.000006819	0.001821
0.539	0.001812	0.000006608	0.001819
0.540	0.001811	0.000006402	0.001817
0.541	0.001809	0.000006201	0.001815
0.542	0.001807	0.000006006	0.001813
0.543	0.001806	0.000005816	0.001811
0.544	0.001804	0.000005632	0.001809
0.545	0.001802	0.000005455	0.001807
0.546	0.0018	0.000005283	0.001805
0.547	0.001798	0.000005118	0.001803
0.548	0.001796	0.000004959	0.001801
0.549	0.001794	0.000004807	0.001799
0.550	0.001792	0.000004661	0.001796
0.551	0.001789	0.000004525	0.001794
0.552	0.001787	0.000004395	0.001791
0.553	0.001784	0.000004272	0.001789
0.554	0.001782	0.000004157	0.001786
0.555	0.001779	0.000004048	0.001783
0.556	0.001777	0.000003946	0.00178
0.557	0.001774	0.000003853	0.001778
0.558	0.001771	0.000003767	0.001775
0.559	0.001768	0.000003689	0.001772
0.560	0.001765	0.000003619	0.001768
0.561	0.001762	0.000003558	0.001765
0.562	0.001758	0.000003505	0.001762
0.563	0.001755	0.000003462	0.001759
0.564	0.001752	0.000003427	0.001755
0.565	0.001748	0.000003401	0.001752
0.566	0.001745	0.000003385	0.001748
0.567	0.001741	0.000003378	0.001744
0.568	0.001737	0.000003381	0.00174
0.569	0.001733	0.000003393	0.001736
0.570	0.001729	0.000003415	0.001732
0.571	0.001725	0.000003446	0.001728
0.572	0.001721	0.000003487	0.001724
0.573	0.001716	0.000003539	0.00172
0.574	0.001712	0.0000036	0.001715
0.575	0.001707	0.000003673	0.001711
0.576	0.001703	0.000003756	0.001706
0.577	0.001698	0.000003849	0.001702
0.578	0.001693	0.000003953	0.001697
0.579	0.001688	0.000004069	0.001692
0.580	0.001683	0.000004195	0.001687
0.581	0.001677	0.00000433	0.001682
0.582	0.001672	0.000004477	0.001677
0.583	0.001667	0.000004635	0.001671
0.584	0.001661	0.000004802	0.001666
0.585	0.001656	0.000005015	0.001661
0.586	0.00165	0.000005197	0.001655
0.587	0.001644	0.000005376	0.001649
0.588	0.001638	0.000005593	0.001644
0.589	0.001632	0.000005819	0.001638
0.590	0.001626	0.000006056	0.001632
0.591	0.001619	0.000006303	0.001626
0.592	0.001613	0.000006561	0.00162
0.593	0.001607	0.00000683	0.001613
0.594	0.0016	0.00000711	0.001607
0.595	0.001593	0.000007402	0.001601
0.596	0.001587	0.000007705	0.001594
0.597	0.00158	0.00000802	0.001588
0.598	0.001573	0.000008345	0.001582
0.599	0.001566	0.000008682	0.001575
0.600	0.001559	0.000009029	0.001568
0.601	0.001552	0.000009387	0.001562
0.602	0.001545	0.000009755	0.001555
0.603	0.001538	0.00001013	0.001548
0.604	0.001531	0.00001052	0.001541
0.605	0.001524	0.00001092	0.001535
0.606	0.001516	0.00001133	0.001528
0.607	0.001509	0.00001176	0.001521
0.608	0.001502	0.00001219	0.001514
0.609	0.001495	0.00001263	0.001507
0.610	0.001488	0.00001308	0.001501
0.611	0.00148	0.00001354	0.001494
0.612	0.001473	0.00001402	0.001487
0.613	0.001466	0.0000145	0.001481
0.614	0.001459	0.00001499	0.001474
0.615	0.001452	0.00001549	0.001468
0.616	0.001446	0.000016	0.001462
0.617	0.001439	0.00001652	0.001455
0.618	0.001432	0.00001705	0.001449
0.619	0.001426	0.00001758	0.001444
0.620	0.00142	0.00001813	0.001438
0.621	0.001414	0.0000187	0.001433
0.622	0.001408	0.00001928	0.001428
0.623	0.001403	0.00001986	0.001423
0.624	0.001398	0.00002045	0.001418
0.625	0.001393	0.00002105	0.001414
0.626	0.001389	0.00002164	0.00141
0.627	0.001385	0.00002224	0.001407
0.628	0.001381	0.00002284	0.001404
0.629	0.001379	0.00002344	0.001402
0.630	0.001376	0.00002404	0.0014
0.631	0.001375	0.00002461	0.001399
0.632	0.001374	0.00002522	0.001399
0.633	0.001374	0.00002585	0.0014
0.634	0.001375	0.00002648	0.001401
0.635	0.001377	0.00002713	0.001404
0.636	0.00138	0.00002777	0.001408
0.637	0.001385	0.00002841	0.001413
0.638	0.001391	0.00002902	0.00142
0.639	0.001398	0.00002962	0.001428
0.640	0.001408	0.00003019	0.001438
0.641	0.00142	0.00003072	0.00145
0.642	0.001434	0.00003122	0.001465
0.643	0.001451	0.00003165	0.001482
0.644	0.001471	0.00003203	0.001503
0.645	0.001494	0.00003231	0.001527
0.646	0.001522	0.00003248	0.001555
0.647	0.001555	0.00003251	0.001588
0.648	0.001594	0.00003236	0.001626
0.649	0.001639	0.00003198	0.001671
0.650	0.001691	0.00003132	0.001723
0.651	0.001753	0.0000303	0.001783
0.652	0.001825	0.00002882	0.001854
0.653	0.00191	0.00002676	0.001937
0.654	0.00201	0.00002398	0.002034
0.655	0.002128	0.00002031	0.002148
0.656	0.002266	0.00001554	0.002282
0.657	0.00243	0.000009437	0.002439
0.658	0.002622	0.000001785	0.002624
0.659	0.002848	-0.000007585	0.002841
0.660	0.003111	-0.00001867	0.003092
0.661	0.003413	-0.00003113	0.003381
0.662	0.003751	-0.00004397	0.003707
0.663	0.004116	-0.00005528	0.00406
0.664	0.004486	-0.00006202	0.004424
0.665	0.004825	-0.00006042	0.004765
0.666	0.005086	-0.00004738	0.005038
0.667	0.005215	-0.00002278	0.005193
0.668	0.005181	0.000009047	0.00519
0.669	0.00498	0.0000407	0.00502
0.670	0.004645	0.0000654	0.004711
0.671	0.004231	0.00008002	0.004311
0.672	0.003789	0.00008527	0.003874
0.673	0.003361	0.00008386	0.003444
0.674	0.002968	0.00007867	0.003047
0.675	0.002622	0.00007189	0.002694
0.676	0.002323	0.00006483	0.002388
0.677	0.002068	0.0000582	0.002127
0.678	0.001852	0.00005226	0.001904
0.679	0.001669	0.00004709	0.001716
0.680	0.001513	0.00004263	0.001556
0.681	0.001381	0.00003882	0.001419
0.682	0.001267	0.00003555	0.001303
0.683	0.001169	0.00003274	0.001202
0.684	0.001084	0.00003032	0.001115
0.685	0.00101	0.00002821	0.001039
0.686	0.0009454	0.00002636	0.0009717
0.687	0.0008881	0.00002474	0.0009128
0.688	0.0008372	0.0000233	0.0008605
0.689	0.0007917	0.00002202	0.0008137
0.690	0.0007509	0.00002087	0.0007717
0.691	0.000714	0.00001983	0.0007338
0.692	0.0006806	0.00001889	0.0006994
0.693	0.0006501	0.00001803	0.0006681
0.694	0.0006221	0.00001724	0.0006394
0.695	0.0005964	0.00001652	0.0006129
0.696	0.0005727	0.00001585	0.0005885
0.697	0.0005507	0.00001523	0.0005659
0.698	0.0005302	0.00001465	0.0005449
0.699	0.0005111	0.00001411	0.0005252
0.700	0.0004932	0.0000136	0.0005068
0.701	0.0004764	0.00001312	0.0004895
0.702	0.0004606	0.00001268	0.0004733
0.703	0.0004456	0.00001225	0.0004579
0.704	0.0004315	0.00001185	0.0004433
0.705	0.0004181	0.00001147	0.0004295
0.706	0.0004053	0.00001111	0.0004164
0.707	0.0003932	0.00001076	0.0004039
0.708	0.0003816	0.00001043	0.000392
0.709	0.0003705	0.00001012	0.0003806
0.710	0.0003599	0.00000982	0.0003697
0.711	0.0003497	0.000009533	0.0003593
0.712	0.00034	0.000009258	0.0003492
0.713	0.0003306	0.000008993	0.0003396
0.714	0.0003216	0.000008738	0.0003303
0.715	0.0003129	0.000008492	0.0003214
0.716	0.0003045	0.000008255	0.0003128
0.717	0.0002964	0.000008027	0.0003045
0.718	0.0002886	0.000007806	0.0002964
0.719	0.0002811	0.000007592	0.0002887
0.720	0.0002738	0.000007385	0.0002812
0.721	0.0002667	0.000007187	0.0002739
0.722	0.0002599	0.000006995	0.0002668
0.723	0.0002532	0.000006808	0.00026
0.724	0.0002468	0.000006628	0.0002534
0.725	0.0002405	0.000006453	0.000247
0.726	0.0002345	0.000006283	0.0002407
0.727	0.0002286	0.000006118	0.0002347
0.728	0.0002228	0.000005958	0.0002288
0.729	0.0002173	0.000005803	0.0002231
0.730	0.0002119	0.000005651	0.0002175
0.731	0.0002066	0.000005505	0.0002121
0.732	0.0002015	0.000005363	0.0002069
0.733	0.0001965	0.000005225	0.0002017
0.734	0.0001917	0.00000509	0.0001968
0.735	0.0001869	0.000004959	0.0001919
0.736	0.0001823	0.000004832	0.0001872
0.737	0.0001779	0.000004708	0.0001826
0.738	0.0001735	0.000004587	0.0001781
0.739	0.0001692	0.00000447	0.0001737
0.740	0.0001651	0.000004356	0.0001695
0.741	0.0001611	0.000004245	0.0001653
0.742	0.0001571	0.000004136	0.0001613
0.743	0.0001533	0.000004031	0.0001573
0.744	0.0001495	0.000003928	0.0001535
0.745	0.0001459	0.000003828	0.0001497
0.746	0.0001423	0.00000373	0.000146
0.747	0.0001388	0.000003636	0.0001425
0.748	0.0001354	0.000003543	0.000139
0.749	0.0001321	0.000003453	0.0001356
0.750	0.0001289	0.000003365	0.0001323
0.751	0.0001257	0.00000328	0.000129
0.752	0.0001227	0.000003196	0.0001259
0.753	0.0001197	0.000003115	0.0001228
0.754	0.0001167	0.000003035	0.0001198
0.755	0.0001139	0.000002958	0.0001168
0.756	0.0001111	0.000002882	0.000114
0.757	0.0001084	0.000002809	0.0001112
0.758	0.0001057	0.000002737	0.0001084
0.759	0.0001031	0.000002667	0.0001058
0.760	0.0001006	0.000002599	0.0001032
0.761	0.00009809	0.000002532	0.0001006
0.762	0.00009567	0.000002468	0.00009814
0.763	0.00009331	0.000002404	0.00009571
0.764	0.00009101	0.000002343	0.00009335
0.765	0.00008876	0.000002283	0.00009104
0.766	0.00008656	0.000002224	0.00008878
0.767	0.00008441	0.000002167	0.00008658
0.768	0.00008232	0.000002111	0.00008443
0.769	0.00008027	0.000002057	0.00008233
0.770	0.00007828	0.000002004	0.00008028
0.771	0.00007633	0.000001953	0.00007828
0.772	0.00007442	0.000001903	0.00007633
0.773	0.00007256	0.000001854	0.00007442
0.774	0.00007075	0.000001806	0.00007255
0.775	0.00006898	0.000001759	0.00007073
0.776	0.00006724	0.000001714	0.00006896
0.777	0.00006555	0.00000167	0.00006722
0.778	0.0000639	0.000001627	0.00006553
0.779	0.00006229	0.000001585	0.00006388
0.780	0.00006072	0.000001544	0.00006226
0.781	0.00005918	0.000001504	0.00006069
0.782	0.00005768	0.000001465	0.00005915
0.783	0.00005622	0.000001427	0.00005765
0.784	0.00005479	0.00000139	0.00005618
0.785	0.00005339	0.000001355	0.00005475
0.786	0.00005203	0.00000132	0.00005335
0.787	0.0000507	0.000001286	0.00005198
0.788	0.0000494	0.000001252	0.00005065
0.789	0.00004813	0.00000122	0.00004935
0.790	0.00004689	0.000001188	0.00004808
0.791	0.00004568	0.000001158	0.00004684
0.792	0.0000445	0.000001128	0.00004563
0.793	0.00004335	0.000001099	0.00004445
0.794	0.00004223	0.00000107	0.0000433
0.795	0.00004113	0.000001043	0.00004217
0.796	0.00004006	0.000001016	0.00004107
0.797	0.00003901	9.897e-07	0.00004
0.798	0.00003799	9.642e-07	0.00003895
0.799	0.00003699	9.393e-07	0.00003793
0.800	0.00003602	9.151e-07	0.00003694
0.801	0.00003507	8.912e-07	0.00003596
0.802	0.00003414	8.679e-07	0.00003501
0.803	0.00003324	8.452e-07	0.00003409
0.804	0.00003236	0.000000823	0.00003318
0.805	0.0000315	8.014e-07	0.0000323
0.806	0.00003066	7.804e-07	0.00003144
0.807	0.00002984	7.599e-07	0.0000306
0.808	0.00002904	7.399e-07	0.00002978
0.809	0.00002826	7.205e-07	0.00002898
0.810	0.0000275	7.015e-07	0.0000282
0.811	0.00002675	0.000000683	0.00002744
0.812	0.00002603	0.000000665	0.00002669
0.813	0.00002532	6.475e-07	0.00002597
0.814	0.00002463	6.304e-07	0.00002526
0.815	0.00002396	6.137e-07	0.00002457
0.816	0.0000233	5.975e-07	0.0000239
0.817	0.00002266	5.817e-07	0.00002324
0.818	0.00002204	5.663e-07	0.0000226
0.819	0.00002143	5.513e-07	0.00002198
0.820	0.00002083	5.366e-07	0.00002137
0.821	0.00002025	5.224e-07	0.00002078
0.822	0.00001969	5.085e-07	0.0000202
0.823	0.00001914	0.000000495	0.00001963
0.824	0.0000186	4.818e-07	0.00001908
0.825	0.00001808	0.000000469	0.00001855
0.826	0.00001757	4.565e-07	0.00001802
0.827	0.00001707	4.443e-07	0.00001751
0.828	0.00001658	4.324e-07	0.00001702
0.829	0.00001611	4.209e-07	0.00001653
0.830	0.00001565	4.096e-07	0.00001606
0.831	0.0000152	3.986e-07	0.0000156
0.832	0.00001476	0.000000388	0.00001515
0.833	0.00001434	3.776e-07	0.00001471
0.834	0.00001392	3.674e-07	0.00001429
0.835	0.00001352	3.575e-07	0.00001387
0.836	0.00001312	3.479e-07	0.00001347
0.837	0.00001274	3.385e-07	0.00001307
0.838	0.00001236	3.294e-07	0.00001269
0.839	0.000012	3.205e-07	0.00001232
0.840	0.00001164	3.119e-07	0.00001195
0.841	0.00001129	3.034e-07	0.0000116
0.842	0.00001096	2.952e-07	0.00001125
0.843	0.00001063	2.872e-07	0.00001092
0.844	0.00001031	2.794e-07	0.00001059
0.845	0.000009997	2.718e-07	0.00001027
0.846	0.000009693	2.644e-07	0.000009958
0.847	0.000009398	2.572e-07	0.000009655
0.848	0.00000911	2.502e-07	0.00000936
0.849	0.00000883	2.434e-07	0.000009074
0.850	0.000008558	2.367e-07	0.000008795
0.851	0.000008293	2.302e-07	0.000008523
0.852	0.000008035	2.238e-07	0.000008259
0.853	0.000007784	2.176e-07	0.000008001
0.854	0.000007539	2.116e-07	0.000007751
0.855	0.000007302	2.058e-07	0.000007507
0.856	0.00000707	0.0000002	0.00000727
0.857	0.000006845	1.945e-07	0.00000704
0.858	0.000006627	1.891e-07	0.000006816
0.859	0.000006414	1.838e-07	0.000006598
0.860	0.000006207	1.787e-07	0.000006386
0.861	0.000006006	1.737e-07	0.000006179
0.862	0.00000581	1.688e-07	0.000005979
0.863	0.00000562	1.641e-07	0.000005784
0.864	0.000005435	1.595e-07	0.000005595
0.865	0.000005256	0.000000155	0.000005411
0.866	0.000005081	1.506e-07	0.000005232
0.867	0.000004911	1.463e-07	0.000005058
0.868	0.000004747	1.422e-07	0.000004889
0.869	0.000004587	1.382e-07	0.000004725
0.870	0.000004431	1.342e-07	0.000004565
0.871	0.00000428	1.304e-07	0.00000441
0.872	0.000004133	1.267e-07	0.00000426
0.873	0.000003991	1.231e-07	0.000004114
0.874	0.000003853	1.195e-07	0.000003972
0.875	0.000003718	1.161e-07	0.000003834
0.876	0.000003588	1.127e-07	0.000003701
0.877	0.000003462	1.095e-07	0.000003571
0.878	0.000003339	1.063e-07	0.000003445
0.879	0.00000322	1.032e-07	0.000003323
0.880	0.000003105	1.002e-07	0.000003205
0.881	0.000002993	9.728e-08	0.00000309
0.882	0.000002884	9.443e-08	0.000002978
0.883	0.000002779	9.165e-08	0.00000287
0.884	0.000002677	0.000000089	0.000002766
0.885	0.000002578	8.632e-08	0.000002664
0.886	0.000002482	8.376e-08	0.000002566
0.887	0.000002389	8.126e-08	0.00000247
0.888	0.000002299	7.884e-08	0.000002378
0.889	0.000002212	7.647e-08	0.000002288
0.890	0.000002127	7.417e-08	0.000002202
0.891	0.000002046	7.193e-08	0.000002118
0.892	0.000001967	6.975e-08	0.000002036
0.893	0.00000189	6.763e-08	0.000001958
0.894	0.000001816	6.556e-08	0.000001881
0.895	0.000001744	6.355e-08	0.000001808
0.896	0.000001675	6.159e-08	0.000001736
0.897	0.000001608	5.969e-08	0.000001667
0.898	0.000001543	5.783e-08	0.000001601
0.899	0.00000148	0.000000056	0.000001536
0.900	0.00000142	5.427e-08	0.000001474
0.901	0.000001361	5.256e-08	0.000001414
0.902	0.000001304	5.089e-08	0.000001355
0.903	0.00000125	4.927e-08	0.000001299
0.904	0.000001197	4.769e-08	0.000001245
0.905	0.000001146	4.616e-08	0.000001192
0.906	0.000001097	4.466e-08	0.000001142
0.907	0.00000105	4.321e-08	0.000001093
0.908	0.000001004	4.179e-08	0.000001046
0.909	9.596e-07	4.042e-08	0.000001
0.910	9.171e-07	3.908e-08	9.562e-07
0.911	8.761e-07	3.777e-08	9.139e-07
0.912	8.366e-07	3.651e-08	8.731e-07
0.913	7.985e-07	3.527e-08	8.338e-07
0.914	7.619e-07	3.407e-08	0.000000796
0.915	7.266e-07	3.291e-08	7.595e-07
0.916	6.926e-07	3.177e-08	7.244e-07
0.917	0.00000066	3.066e-08	6.906e-07
0.918	6.286e-07	2.959e-08	6.582e-07
0.919	5.984e-07	2.855e-08	6.269e-07
0.920	5.693e-07	2.753e-08	5.969e-07
0.921	5.414e-07	2.654e-08	0.000000568
0.922	5.146e-07	2.559e-08	5.402e-07
0.923	4.889e-07	2.465e-08	5.136e-07
0.924	4.642e-07	2.375e-08	0.000000488
0.925	4.406e-07	2.287e-08	4.634e-07
0.926	4.178e-07	0.000000022	4.399e-07
0.927	3.961e-07	2.118e-08	4.173e-07
0.928	3.752e-07	2.037e-08	3.956e-07
0.929	3.552e-07	1.959e-08	3.748e-07
0.930	3.361e-07	1.883e-08	3.549e-07
0.931	3.178e-07	1.809e-08	3.359e-07
0.932	3.003e-07	1.737e-08	3.177e-07
0.933	2.836e-07	1.667e-08	3.003e-07
0.934	2.676e-07	0.000000016	2.836e-07
0.935	2.523e-07	1.534e-08	2.677e-07
0.936	2.378e-07	1.471e-08	2.525e-07
0.937	2.239e-07	1.409e-08	2.379e-07
0.938	2.106e-07	1.349e-08	2.241e-07
0.939	0.000000198	1.291e-08	2.109e-07
0.940	1.859e-07	1.235e-08	1.983e-07
0.941	1.745e-07	1.181e-08	1.863e-07
0.942	1.636e-07	1.128e-08	1.749e-07
0.943	1.532e-07	1.077e-08	0.000000164
0.944	1.434e-07	1.028e-08	1.537e-07
0.945	1.341e-07	9.8e-09	1.439e-07
0.946	1.252e-07	9.339e-09	1.346e-07
0.947	1.168e-07	8.892e-09	1.257e-07
0.948	1.089e-07	8.461e-09	1.173e-07
0.949	1.013e-07	0.000000008	1.094e-07
0.950	9.423e-08	7.642e-09	1.019e-07
0.951	8.751e-08	7.254e-09	9.476e-08
0.952	8.116e-08	6.879e-09	0.000000088
0.953	7.517e-08	6.517e-09	8.169e-08
0.954	6.953e-08	6.169e-09	7.57e-08
0.955	6.422e-08	5.834e-09	7.006e-08
0.956	5.923e-08	5.51e-09	6.474e-08
0.957	5.454e-08	5.199e-09	5.974e-08
0.958	5.014e-08	4.9e-09	0.000000055
0.959	0.000000046	4.613e-09	5.062e-08
0.960	4.215e-08	4.337e-09	4.649e-08
0.961	3.854e-08	4.072e-09	4.261e-08
0.962	3.517e-08	3.818e-09	0.000000039
0.963	0.000000032	3.574e-09	3.56e-08
0.964	2.91e-08	3.341e-09	3.244e-08
0.965	2.638e-08	3.118e-09	2.95e-08
0.966	2.386e-08	2.904e-09	2.676e-08
0.967	2.152e-08	2.7e-09	2.422e-08
0.968	1.936e-08	2.506e-09	2.187e-08
0.969	1.736e-08	2.321e-09	1.968e-08
0.970	1.553e-08	2.144e-09	1.767e-08
0.971	1.384e-08	1.977e-09	1.581e-08
0.972	1.229e-08	1.817e-09	1.411e-08
0.973	1.087e-08	1.667e-09	1.254e-08
0.974	9.579e-09	1.524e-09	1.11e-08
0.975	8.404e-09	1.389e-09	9.792e-09
0.976	7.337e-09	1.261e-09	8.599e-09
0.977	6.374e-09	1.141e-09	7.515e-09
0.978	5.505e-09	1.029e-09	6.534e-09
0.979	4.726e-09	9.228e-10	5.649e-09
0.980	4.031e-09	8.239e-10	4.854e-09
0.981	3.412e-09	7.317e-10	4.143e-09
0.982	2.864e-09	6.46e-10	3.51e-09
0.983	2.383e-09	5.665e-10	2.949e-09
0.984	1.962e-09	4.932e-10	2.455e-09
0.985	1.597e-09	4.257e-10	2.023e-09
0.986	1.283e-09	3.64e-10	1.647e-09
0.987	1.015e-09	3.079e-10	1.323e-09
0.988	7.889e-10	2.572e-10	1.046e-09
0.989	6.007e-10	2.116e-10	8.123e-10
0.990	4.462e-10	1.711e-10	6.174e-10

==> anc/eta_e <==
# NLO radiative corrections in terms of all its constituents for the decay eta->e^+e^-g: sample of generated values (see also caption of Fig. 4)									
# x  |  (t_1a + D) [%]   t_1b [%]   virt|Pi=Pi_L [%]   virt_H [%]   t_2 [%]   (t_3a + t_3b) [%]   t_4 [%]   1gIR [%]  |  delta(x,y) [%]									
#									
# y = 0.									
#									
0.01	8.5731	-0.014721	-4.6403	-0.0054741	0.10463	-0.0013601	0.00023514	-0.013453	4.0026
0.02	9.7314	-0.025279	-5.8598	-0.011043	0.15519	-0.0055688	0.00014942	-0.026924	3.9581
0.03	10.382	-0.032038	-6.6293	-0.016699	0.19579	-0.0094481	-0.000059474	-0.04042	3.8503
0.04	10.824	-0.036698	-7.202	-0.022443	0.22732	-0.012908	-0.0003373	-0.053944	3.723
0.05	11.151	-0.040013	-7.6628	-0.028277	0.25067	-0.015979	-0.00065759	-0.067496	3.5864
0.06	11.406	-0.042395	-8.0509	-0.034204	0.26672	-0.018705	-0.0010048	-0.081078	3.4442
0.07	11.611	-0.044094	-8.3883	-0.040229	0.27635	-0.021126	-0.001369	-0.094691	3.2976
0.08	11.78	-0.045276	-8.6883	-0.046355	0.28046	-0.023277	-0.0017433	-0.10834	3.1474
0.09	11.922	-0.046057	-8.9601	-0.052588	0.27992	-0.025188	-0.0021225	-0.12202	2.9938
0.10	12.042	-0.04652	-9.2103	-0.058933	0.27562	-0.0269	-0.002503	-0.13573	2.8368
0.11	12.145	-0.046728	-9.4441	-0.065395	0.27103	-0.028389	-0.0028819	-0.14948	2.6788
0.12	12.233	-0.046728	-9.6664	-0.071981	0.26381	-0.029719	-0.003257	-0.16328	2.5154
0.13	12.309	-0.046558	-9.8832	-0.078695	0.25418	-0.030889	-0.0036265	-0.17711	2.3432
0.14	12.375	-0.046248	-10.106	-0.085536	0.24239	-0.031914	-0.0039888	-0.19098	2.1525
0.15	12.431	-0.045822	-10.409	-0.092411	0.22867	-0.032808	-0.004343	-0.2049	1.8706
0.16	12.48	-0.0453	-10.519	-0.099717	0.2139	-0.03358	-0.0046879	-0.21886	1.7728
0.17	12.522	-0.044697	-10.625	-0.10724	0.19752	-0.03424	-0.0050229	-0.23287	1.6702
0.18	12.557	-0.044027	-10.728	-0.115	0.17959	-0.034805	-0.0053472	-0.24693	1.5631
0.19	12.587	-0.043302	-10.827	-0.12306	0.16019	-0.03526	-0.0056602	-0.26104	1.4521
0.20	12.611	-0.042531	-10.922	-0.13146	0.1394	-0.035633	-0.0059616	-0.27521	1.3376
0.21	12.631	-0.041721	-11.015	-0.14031	0.11825	-0.035923	-0.0062508	-0.28942	1.2206
0.22	12.646	-0.04088	-11.105	-0.14973	0.095618	-0.036139	-0.0065275	-0.3037	1.1001
0.23	12.657	-0.040014	-11.192	-0.16002	0.071334	-0.036282	-0.0067915	-0.31802	0.97591
0.24	12.665	-0.039126	-11.276	-0.17175	0.045236	-0.036358	-0.0070422	-0.3324	0.84732
0.25	12.668	-0.038222	-11.358	-0.18678	0.017158	-0.03637	-0.0072794	-0.34684	0.7125
0.26	12.67	-0.037296	-11.437	-0.23024	-0.014598	-0.036315	-0.0075013	-0.3613	0.54527
0.27	12.667	-0.036373	-11.514	-0.204	-0.04828	-0.036216	-0.0077118	-0.37588	0.44386
0.28	12.661	-0.035442	-11.589	-0.20581	-0.083672	-0.036062	-0.0079081	-0.39052	0.31189
0.29	12.651	-0.03451	-11.662	-0.21013	-0.12055	-0.035869	-0.0080914	-0.40526	0.17463
0.30	12.639	-0.033581	-11.733	-0.2155	-0.15871	-0.035631	-0.0082618	-0.42009	0.033733
0.31	12.623	-0.032656	-11.803	-0.22145	-0.19729	-0.035355	-0.0084195	-0.43502	-0.10954
0.32	12.605	-0.031738	-11.87	-0.22778	-0.23687	-0.035045	-0.0085644	-0.45006	-0.2556
0.33	12.583	-0.030828	-11.936	-0.23439	-0.27738	-0.034699	-0.008697	-0.46522	-0.40432
0.34	12.558	-0.029927	-12	-0.24122	-0.31876	-0.034331	-0.0088174	-0.4805	-0.55564
0.35	12.531	-0.029036	-12.063	-0.24823	-0.36096	-0.03393	-0.0089256	-0.49592	-0.7095
0.36	12.5	-0.028156	-12.125	-0.25539	-0.40377	-0.033506	-0.0090219	-0.51146	-0.86575
0.37	12.467	-0.027288	-12.185	-0.26269	-0.44731	-0.033057	-0.0091065	-0.52716	-1.0245
0.38	12.431	-0.026434	-12.244	-0.27011	-0.49154	-0.032589	-0.0091792	-0.54301	-1.1859
0.39	12.391	-0.025593	-12.301	-0.27766	-0.53644	-0.0321	-0.0092413	-0.55902	-1.3498
0.40	12.349	-0.024766	-12.357	-0.28531	-0.58198	-0.031592	-0.0092919	-0.57521	-1.5163
0.41	12.304	-0.023953	-12.412	-0.29307	-0.62809	-0.03107	-0.0093316	-0.59157	-1.6855
0.42	12.256	-0.023155	-12.467	-0.30093	-0.67479	-0.030534	-0.0093607	-0.60814	-1.8574
0.43	12.205	-0.022373	-12.52	-0.30889	-0.72207	-0.029984	-0.0093792	-0.62491	-2.032
0.44	12.151	-0.021605	-12.572	-0.31695	-0.76989	-0.029422	-0.0093873	-0.64189	-2.2096
0.45	12.094	-0.020853	-12.623	-0.32511	-0.81825	-0.028849	-0.0093857	-0.65911	-2.39
0.46	12.034	-0.020117	-12.673	-0.33336	-0.8671	-0.028267	-0.0093741	-0.67658	-2.5733
0.47	11.971	-0.019397	-12.722	-0.34171	-0.91645	-0.027677	-0.009353	-0.6943	-2.7598
0.48	11.905	-0.018692	-12.77	-0.35016	-0.96629	-0.02708	-0.0093224	-0.7123	-2.9493
0.49	11.835	-0.018004	-12.817	-0.3587	-1.0166	-0.026478	-0.0092827	-0.7306	-3.1422
0.50	11.762	-0.017331	-12.864	-0.36734	-1.0674	-0.025867	-0.009234	-0.74921	-3.3384
0.51	11.686	-0.016673	-12.91	-0.37607	-1.1186	-0.025253	-0.0091766	-0.76815	-3.538
0.52	11.606	-0.016032	-12.955	-0.38491	-1.1702	-0.024637	-0.0091079	-0.78744	-3.7412
0.53	11.523	-0.015406	-12.999	-0.39384	-1.2222	-0.02404	-0.0090366	-0.80711	-3.9481
0.54	11.436	-0.014795	-13.043	-0.40287	-1.2747	-0.023397	-0.0089543	-0.82718	-4.1588
0.55	11.346	-0.0142	-13.086	-0.41201	-1.3276	-0.022777	-0.0088643	-0.84769	-4.3736
0.56	11.251	-0.01362	-13.128	-0.42124	-1.3808	-0.022153	-0.0087674	-0.86864	-4.5924
0.57	11.153	-0.013055	-13.17	-0.43058	-1.4345	-0.02153	-0.0086615	-0.89009	-4.8156
0.58	11.05	-0.012505	-13.211	-0.44002	-1.4885	-0.020921	-0.0085492	-0.91207	-5.0433
0.59	10.944	-0.01197	-13.252	-0.44957	-1.5429	-0.020291	-0.00843	-0.9346	-5.2756
0.60	10.833	-0.011449	-13.291	-0.45922	-1.5977	-0.019671	-0.0083002	-0.95774	-5.5129
0.61	10.717	-0.010943	-13.331	-0.46898	-1.6529	-0.019054	-0.0081669	-0.98152	-5.7552
0.62	10.597	-0.010451	-13.369	-0.47885	-1.7084	-0.018441	-0.0080324	-1.006	-6.003
0.63	10.471	-0.0099722	-13.408	-0.48883	-1.7642	-0.017832	-0.0078874	-1.0312	-6.2564
0.64	10.341	-0.0095074	-13.445	-0.49893	-1.8204	-0.017219	-0.0077365	-1.0573	-6.5157
0.65	10.205	-0.0090562	-13.482	-0.50913	-1.877	-0.016619	-0.0075798	-1.0842	-6.7813
0.66	10.063	-0.0086181	-13.519	-0.51946	-1.9339	-0.01602	-0.0074176	-1.1121	-7.0534
0.67	9.9156	-0.0081932	-13.555	-0.5299	-1.9912	-0.015429	-0.0072501	-1.141	-7.3326
0.68	9.7618	-0.007781	-13.591	-0.54046	-2.0487	-0.014837	-0.0070775	-1.171	-7.6191
0.69	9.6014	-0.0073813	-13.626	-0.55115	-2.1067	-0.014258	-0.0069	-1.2023	-7.9136
0.70	9.434	-0.0069941	-13.661	-0.56195	-2.165	-0.01368	-0.0067178	-1.2349	-8.2163
0.71	9.2592	-0.0066189	-13.696	-0.57288	-2.2236	-0.013102	-0.0065319	-1.269	-8.528
0.72	9.0765	-0.0062556	-13.73	-0.58394	-2.2825	-0.012541	-0.0063401	-1.3047	-8.8493
0.73	8.8855	-0.0059039	-13.763	-0.59513	-2.3418	-0.01199	-0.0061451	-1.3422	-9.1808
0.74	8.6855	-0.0055637	-13.796	-0.60645	-2.4014	-0.011436	-0.0059459	-1.3817	-9.5233
0.75	8.4758	-0.0052346	-13.829	-0.6179	-2.4614	-0.010893	-0.0057432	-1.4234	-9.8778
0.76	8.2558	-0.0049165	-13.861	-0.62948	-2.5217	-0.010359	-0.0055368	-1.4675	-10.245
0.77	8.0247	-0.0046091	-13.893	-0.64121	-2.5823	-0.0098237	-0.005328	-1.5144	-10.627
0.78	7.7815	-0.0043121	-13.925	-0.65307	-2.6433	-0.0092978	-0.0051072	-1.5645	-11.023
0.79	7.5252	-0.0040255	-13.956	-0.66507	-2.7046	-0.0087818	-0.0048979	-1.618	-11.437
0.80	7.2544	-0.0037489	-13.987	-0.67722	-2.7663	-0.0083144	-0.0046801	-1.6755	-11.869
0.81	6.968	-0.0034821	-14.018	-0.68952	-2.8283	-0.007792	-0.004459	-1.7376	-12.321
0.82	6.6641	-0.0032249	-14.048	-0.70196	-2.8907	-0.0072956	-0.0042356	-1.8051	-12.797
0.83	6.3409	-0.0029771	-14.078	-0.71455	-2.9534	-0.006811	-0.0040097	-1.8787	-13.298
0.84	5.9962	-0.0027385	-14.108	-0.7273	-3.0164	-0.006356	-0.0037818	-1.9595	-13.828
0.85	5.6272	-0.0025088	-14.137	-0.7402	-3.0798	-0.0058511	-0.0035497	-2.0488	-14.391
0.86	5.2306	-0.0022878	-14.166	-0.75326	-3.1436	-0.0054351	-0.0033208	-2.1485	-14.992
0.87	4.8025	-0.0020754	-14.195	-0.76648	-3.2077	-0.0049874	-0.0030881	-2.2606	-15.638
0.88	4.3379	-0.0018713	-14.224	-0.77986	-3.2722	-0.0045295	-0.0028537	-2.388	-16.335
0.89	3.8306	-0.0016753	-14.252	-0.7934	-3.337	-0.0041149	-0.0026182	-2.5346	-17.095
0.90	3.2726	-0.0014873	-14.28	-0.80712	-3.4022	-0.0036984	-0.0023796	-2.7058	-17.93
0.91	2.6532	-0.0013069	-14.307	-0.821	-3.4678	-0.0032869	-0.0021445	-2.9092	-18.859
0.92	1.9582	-0.0011341	-14.335	-0.83506	-3.5338	-0.0028669	-0.0019067	-3.156	-19.907
0.93	1.1674	-0.00096865	-14.362	-0.84929	-3.6001	-0.0025149	-0.0016683	-3.4635	-21.112
0.94	0.25158	-0.00081031	-14.389	-0.8637	-3.6668	-0.0021558	-0.0014296	-3.8604	-22.532
0.95	-0.83493	-0.00065893	-14.415	-0.87829	-3.7339	-0.0018057	-0.0011908	-4.3968	-24.263
0.96	-2.1684	-0.00051432	-14.442	-0.89306	-3.8014	-0.0014102	-0.00095199	-5.1715	-26.479
0.97	-3.8917	-0.0003763	-14.468	-0.90802	-3.8692	-0.00048708	-0.00071324	-6.4102	-29.548
0.98	-6.3258	-0.00024469	-14.493	-0.92316	-3.9375	-0.00064262	-0.00046825	-8.7747	-34.456
0.99	-10.494	-0.00011931	-14.519	-0.93849	-4.0061	-0.00030386	-0.00023093	-15.496	-45.454
									
									
# y = 0.1									
#									
0.01	8.4948	-0.012994	-4.6403	-0.0054741	0.10043	-0.0012473	0.00023677	-0.013421	3.922
0.05	11.109	-0.037846	-7.6628	-0.028277	0.24359	-0.015368	-0.00062658	-0.067336	3.5403
0.10	12.009	-0.044496	-9.2103	-0.058933	0.26677	-0.025955	-0.0024118	-0.13541	2.7982
0.15	12.402	-0.044044	-10.409	-0.092411	0.2186	-0.031713	-0.0041933	-0.20441	1.8341
0.20	12.583	-0.041004	-10.922	-0.13146	0.12872	-0.034488	-0.0057631	-0.27455	1.302
0.25	12.641	-0.036928	-11.358	-0.18678	0.006347	-0.035239	-0.0070435	-0.346	0.67745
0.30	12.611	-0.032499	-11.733	-0.2155	-0.16922	-0.034554	-0.0079996	-0.41907	-0.0008502
0.35	12.503	-0.028138	-12.063	-0.24823	-0.37089	-0.032932	-0.0086493	-0.49471	-0.74361
0.40	12.321	-0.024027	-12.357	-0.28531	-0.59112	-0.030686	-0.0090093	-0.57379	-1.5499
0.45	12.066	-0.020251	-12.623	-0.32511	-0.82641	-0.028041	-0.0091077	-0.65748	-2.4228
0.50	11.734	-0.016845	-12.864	-0.36734	-1.0744	-0.025158	-0.0089633	-0.74733	-3.3704
0.55	11.317	-0.013813	-13.086	-0.41201	-1.3332	-0.022166	-0.0086099	-0.84553	-4.4046
0.60	10.803	-0.011145	-13.291	-0.45922	-1.6019	-0.019155	-0.0080661	-0.95525	-5.5427
0.65	10.175	-0.008821	-13.482	-0.50913	-1.8796	-0.016192	-0.00736	-1.0813	-6.8097
0.70	9.404	-0.0068164	-13.661	-0.56195	-2.1659	-0.01334	-0.0065251	-1.2315	-8.2431
0.75	8.4453	-0.0051044	-13.829	-0.6179	-2.4605	-0.010622	-0.0055798	-1.4193	-9.9026
0.80	7.2236	-0.0036576	-13.987	-0.67722	-2.7634	-0.0080769	-0.0045452	-1.6703	-11.891
0.85	5.5958	-0.0024488	-14.137	-0.7402	-3.0749	-0.0057208	-0.0034523	-2.0419	-14.41
0.90	3.2408	-0.0014524	-14.28	-0.80712	-3.3952	-0.003613	-0.0023153	-2.6952	-17.944
0.95	-0.86707	-0.00064376	-14.415	-0.87829	-3.7247	-0.0017364	-0.0011494	-4.375	-24.264
0.99	-10.526	-0.0001166	-14.519	-0.93849	-3.9951	-0.00035295	-0.00023133	-15.381	-45.361
									
									
# y = 0.2									
#									
0.01	8.3015	-0.00838	-4.6403	-0.0054741	0.090186	-0.00078534	0.00024556	-0.013335	3.7236
0.05	10.986	-0.031991	-7.6628	-0.028277	0.22413	-0.013624	-0.0005384	-0.066897	3.4064
0.10	11.909	-0.038905	-9.2103	-0.058933	0.24208	-0.023283	-0.0021579	-0.13452	2.6828
0.15	12.31	-0.039078	-10.409	-0.092411	0.19032	-0.028606	-0.0037802	-0.20306	1.7243
0.20	12.496	-0.036711	-10.922	-0.13146	0.098572	-0.031237	-0.0052181	-0.27273	1.1944
0.25	12.555	-0.033277	-11.358	-0.18678	-0.024233	-0.032023	-0.0063981	-0.3437	0.57112
0.30	12.526	-0.029433	-11.733	-0.2155	-0.19897	-0.03149	-0.007287	-0.41626	-0.106
0.35	12.418	-0.025588	-12.063	-0.24823	-0.39904	-0.030087	-0.0078981	-0.49137	-0.84749
0.40	12.236	-0.021926	-12.357	-0.28531	-0.61701	-0.0281	-0.0082472	-0.56989	-1.6522
0.45	11.979	-0.018535	-12.623	-0.32511	-0.84948	-0.025731	-0.0083532	-0.65296	-2.5233
0.50	11.646	-0.015458	-12.864	-0.36734	-1.0941	-0.023131	-0.0082374	-0.74212	-3.4685
0.55	11.228	-0.012706	-13.086	-0.41201	-1.3492	-0.020418	-0.0079228	-0.83953	-4.4999
0.60	10.713	-0.010273	-13.291	-0.45922	-1.6137	-0.017674	-0.0074398	-0.94833	-5.6347
0.65	10.084	-0.0081471	-13.482	-0.50913	-1.8868	-0.014965	-0.0068033	-1.0733	-6.8977
0.70	9.3114	-0.006307	-13.661	-0.56195	-2.1681	-0.01235	-0.0060431	-1.222	-8.3265
0.75	8.3514	-0.0047308	-13.829	-0.6179	-2.4574	-0.0098492	-0.0051728	-1.4077	-9.9804
0.80	7.1284	-0.0033951	-13.987	-0.67722	-2.7548	-0.0075074	-0.0042224	-1.6557	-11.962
0.85	5.4994	-0.0022764	-14.137	-0.7402	-3.0604	-0.0053236	-0.0032092	-2.0221	-14.471
0.90	3.1432	-0.001352	-14.28	-0.80712	-3.3746	-0.0033556	-0.0021511	-2.665	-17.99
0.95	-0.96595	-0.00060002	-14.415	-0.87829	-3.6977	-0.001592	-0.0010815	-4.3126	-24.273
0.99	-10.626	-0.00010879	-14.519	-0.93849	-3.9629	-0.00031012	-0.00021511	-15.05	-45.098
									
									
# y = 0.3									
#									
0.01	8.05	-0.0036167	-4.6403	-0.0054741	0.077936	-0.000091068	0.00025697	-0.013217	3.4655
0.05	10.79	-0.024089	-7.6628	-0.028277	0.19667	-0.01103	-0.00040406	-0.066297	3.1936
0.10	11.739	-0.030994	-9.2103	-0.058933	0.20629	-0.019319	-0.0017765	-0.1333	2.4907
0.15	12.152	-0.031899	-10.409	-0.092411	0.14899	-0.023982	-0.0031603	-0.20121	1.5388
0.20	12.342	-0.030426	-10.922	-0.13146	0.054127	-0.026378	-0.0043979	-0.27022	1.0113
0.25	12.404	-0.027885	-11.358	-0.18678	-0.06955	-0.027201	-0.0054267	-0.34051	0.38931
0.30	12.376	-0.024876	-11.733	-0.2155	-0.24316	-0.026883	-0.0062123	-0.41236	-0.28642
0.35	12.267	-0.021778	-12.063	-0.24823	-0.44088	-0.0258	-0.0067637	-0.48671	-1.0263
0.40	12.084	-0.018772	-12.357	-0.28531	-0.65549	-0.024193	-0.0070907	-0.56442	-1.829
0.45	11.826	-0.015951	-12.623	-0.32511	-0.88371	-0.022235	-0.0072098	-0.6466	-2.6974
0.50	11.491	-0.013363	-12.864	-0.36734	-1.1233	-0.020055	-0.0071353	-0.73477	-3.6393
0.55	11.071	-0.011028	-13.086	-0.41201	-1.3726	-0.01776	-0.006888	-0.83103	-4.6665
0.60	10.554	-0.0089496	-13.291	-0.45922	-1.6307	-0.015421	-0.0064861	-0.93846	-5.7963
0.65	9.9227	-0.0071209	-13.482	-0.50913	-1.8967	-0.013094	-0.0059488	-1.0617	-7.0535
0.70	9.1481	-0.0055294	-13.661	-0.56195	-2.1704	-0.010831	-0.0052969	-1.2082	-8.4752
0.75	8.1861	-0.0041593	-13.829	-0.6179	-2.4516	-0.0086611	-0.0045476	-1.3909	-10.121
0.80	6.961	-0.0029928	-13.987	-0.67722	-2.7403	-0.006617	-0.003723	-1.6343	-12.092
0.85	5.33	-0.0020116	-14.137	-0.7402	-3.0368	-0.0047081	-0.002833	-1.9929	-14.587
0.90	2.9718	-0.0011975	-14.28	-0.80712	-3.3415	-0.0029943	-0.0019183	-2.6199	-18.083
0.95	-1.1393	-0.0005326	-14.415	-0.87829	-3.6546	-0.0014226	-0.00095709	-4.2181	-24.308
0.99	-10.801	-0.000096726	-14.519	-0.93849	-3.9117	0.00019769	-0.00019427	-14.542	-44.713
									
									
# y = 0.4									
#									
0.01	7.7593	-0.00051274	-4.6402	-0.0054741	0.066427	0.00052314	0.00025969	-0.013103	3.1672
0.05	10.521	-0.016029	-7.6628	-0.028277	0.16663	-0.0080233	-0.00024449	-0.065712	2.9063
0.10	11.492	-0.022318	-9.2103	-0.058933	0.1656	-0.014666	-0.0013213	-0.13211	2.2179
0.15	11.915	-0.023771	-10.409	-0.092411	0.10154	-0.018516	-0.0024191	-0.19938	1.2709
0.20	12.111	-0.023172	-10.922	-0.13146	0.0024062	-0.020598	-0.0034154	-0.26772	0.74441
0.25	12.174	-0.021577	-11.358	-0.18678	-0.12272	-0.021433	-0.0042582	-0.3373	0.12274
0.30	12.146	-0.019491	-11.733	-0.2155	-0.29517	-0.021348	-0.0049161	-0.40841	-0.55212
0.35	12.036	-0.01724	-12.063	-0.24823	-0.49016	-0.020628	-0.0053908	-0.48196	-1.2907
0.40	11.851	-0.014991	-12.357	-0.28531	-0.70075	-0.019462	-0.005689	-0.5588	-2.0914
0.45	11.591	-0.012834	-12.623	-0.32511	-0.92382	-0.017987	-0.0058196	-0.64	-2.957
0.50	11.253	-0.010824	-12.864	-0.36734	-1.1572	-0.016303	-0.0057895	-0.72706	-3.8952
0.55	10.831	-0.0089856	-13.086	-0.41201	-1.3995	-0.014509	-0.0056164	-0.82202	-4.9179
0.60	10.311	-0.007331	-13.291	-0.45922	-1.6495	-0.012653	-0.0053135	-0.92788	-6.0419
0.65	9.677	-0.0058614	-13.482	-0.50913	-1.9068	-0.010792	-0.0048944	-1.0491	-7.2921
0.70	8.8996	-0.0045716	-13.661	-0.56195	-2.1709	-0.0089579	-0.0043772	-1.193	-8.7054
0.75	7.9347	-0.0034529	-13.829	-0.6179	-2.4419	-0.0071972	-0.0037728	-1.3721	-10.341
0.80	6.7068	-0.0024939	-13.987	-0.67722	-2.7197	-0.0055152	-0.003101	-1.6099	-12.299
0.85	5.0729	-0.0016822	-14.137	-0.7402	-3.0046	-0.0039454	-0.0023697	-1.9591	-14.776
0.90	2.7119	-0.0010047	-14.28	-0.80712	-3.2971	-0.0024859	-0.0016004	-2.5666	-18.244
0.95	-1.4019	-0.00044822	-14.415	-0.87829	-3.5976	-0.0012288	-0.00080654	-4.1035	-24.399
0.99	-11.066	-0.000081592	-14.519	-0.93849	-3.8441	-0.00023479	-0.00016205	-13.911	-44.279
									
									
# y = 0.5									
#									
0.01	7.4188	0.00092343	-4.6402	-0.0054741	0.057075	0.00088078	0.00024498	-0.013039	2.8193
0.05	10.168	-0.0092146	-7.6628	-0.028277	0.1388	-0.0050805	-0.00008567	-0.065367	2.5362
0.10	11.15	-0.014257	-9.2103	-0.058933	0.12617	-0.0099619	-0.00085193	-0.13138	1.851
0.15	11.58	-0.015898	-10.409	-0.092411	0.054897	-0.012913	-0.0016492	-0.19822	0.90477
0.20	11.779	-0.015961	-10.922	-0.13146	-0.049318	-0.014616	-0.0023887	-0.2661	0.37638
0.25	11.843	-0.01519	-11.358	-0.18678	-0.17651	-0.015418	-0.0030306	-0.33518	-0.24705
0.30	11.813	-0.013961	-11.733	-0.2155	-0.34797	-0.015534	-0.0035472	-0.40573	-0.92249
0.35	11.701	-0.012527	-12.063	-0.24823	-0.54019	-0.015162	-0.0039349	-0.47864	-1.6609
0.40	11.513	-0.011025	-12.357	-0.28531	-0.74652	-0.014433	-0.0041937	-0.55475	-2.4605
0.45	11.25	-0.0095384	-12.623	-0.32511	-0.96403	-0.013448	-0.0043285	-0.63512	-3.324
0.50	10.909	-0.0081184	-12.864	-0.36734	-1.1907	-0.012276	-0.0043421	-0.72119	-4.259
0.55	10.483	-0.0067948	-13.086	-0.41201	-1.4251	-0.011001	-0.0042429	-0.81497	-5.2773
0.60	9.9598	-0.0055843	-13.291	-0.45922	-1.6663	-0.0096569	-0.004042	-0.91934	-6.3957
0.65	9.3218	-0.0044944	-13.482	-0.50913	-1.9138	-0.0082833	-0.0037493	-1.0387	-7.6388
0.70	8.5407	-0.0035265	-13.661	-0.56195	-2.1672	-0.0069125	-0.0033707	-1.18	-9.0434
0.75	7.5721	-0.0026782	-13.829	-0.6179	-2.4266	-0.0055775	-0.0029221	-1.3552	-10.668
0.80	6.3405	-0.0019442	-13.987	-0.67722	-2.692	-0.0042993	-0.0024128	-1.5873	-12.612
0.85	4.7031	-0.0013175	-14.137	-0.7402	-2.9637	-0.0031001	-0.0018531	-1.9264	-15.071
0.90	2.3386	-0.00079029	-14.28	-0.80712	-3.2422	-0.0019802	-0.0012591	-2.5127	-18.507
0.95	-1.7787	-0.00035401	-14.415	-0.87829	-3.528	-0.00095955	-0.00063601	-3.9823	-24.584
0.99	-11.445	-0.000064638	-14.519	-0.93849	-3.7622	-0.00019375	-0.00013486	-13.214	-43.879
									
									
# y = 0.6									
#									
0.01	6.9958	0.001271	-4.6401	-0.0054741	0.050372	0.00096074	0.00021053	-0.013081	2.39
0.05	9.7017	-0.0042854	-7.6627	-0.028277	0.1164	-0.0025892	0.000045883	-0.065543	2.0547
0.10	10.681	-0.0077257	-9.2103	-0.058933	0.092832	-0.0057578	-0.00042473	-0.13167	1.359
0.15	11.11	-0.0091776	-10.409	-0.092411	0.014605	-0.0077941	-0.00093544	-0.19859	0.40699
0.20	11.308	-0.0095978	-10.922	-0.13146	-0.094758	-0.0090696	-0.0014264	-0.26648	-0.1274
0.25	11.37	-0.0094155	-11.358	-0.18678	-0.22454	-0.0097729	-0.0018689	-0.33551	-0.75599
0.30	11.337	-0.0088643	-11.733	-0.2155	-0.39521	-0.010021	-0.0022404	-0.40593	-1.4345
0.35	11.221	-0.0081128	-12.063	-0.24823	-0.58475	-0.0099293	-0.002534	-0.47864	-2.1748
0.40	11.028	-0.0072606	-12.357	-0.28531	-0.78686	-0.0095776	-0.0027448	-0.55445	-2.9751
0.45	10.761	-0.0063728	-12.623	-0.32511	-0.99874	-0.0090287	-0.0028727	-0.63439	-3.8381
0.50	10.415	-0.0054924	-12.864	-0.36734	-1.2185	-0.0083295	-0.002918	-0.71988	-4.7713
0.55	9.9844	-0.004648	-13.086	-0.41201	-1.4448	-0.0075368	-0.0028825	-0.81286	-5.7864
0.60	9.4566	-0.0038576	-13.291	-0.45922	-1.6768	-0.0066752	-0.0027752	-0.91615	-6.9003
0.65	8.8137	-0.0031321	-13.482	-0.50913	-1.914	-0.0057702	-0.002594	-1.034	-8.1373
0.70	8.0279	-0.0024772	-13.661	-0.56195	-2.1561	-0.0048551	-0.0023564	-1.1731	-9.534
0.75	7.0547	-0.0018949	-13.829	-0.6179	-2.4031	-0.0039439	-0.0020582	-1.345	-11.148
0.80	5.8185	-0.0013846	-13.987	-0.67722	-2.6552	-0.0030548	-0.0017129	-1.5718	-13.079
0.85	4.1765	-0.00094395	-14.137	-0.7402	-2.9127	-0.0022249	-0.0013247	-1.9013	-15.519
0.90	1.8076	-0.00056935	-14.28	-0.80712	-3.176	-0.0014118	-0.00090393	-2.4667	-18.925
0.95	-2.3141	-0.00025634	-14.415	-0.87829	-3.4456	-0.00070062	-0.00045935	-3.8685	-24.923
0.99	-11.984	-0.000046984	-14.519	-0.93849	-3.6663	-0.000067339	-0.000088838	-12.507	-43.615
									
									
# y = 0.7									
#									
0.01	6.4269	0.0010675	-4.6401	-0.0054741	0.046136	0.00082591	0.00016001	-0.013315	1.8162
0.05	9.0557	-0.0012556	-7.6627	-0.028277	0.10089	-0.00078355	0.0001309	-0.066652	1.397
0.10	10.015	-0.0031188	-9.2102	-0.058933	0.068542	-0.0024497	-0.000087112	-0.13381	0.67463
0.15	10.435	-0.0041179	-10.409	-0.092411	-0.015506	-0.0036266	-0.00034785	-0.20167	-0.29224
0.20	10.625	-0.0045938	-10.922	-0.13146	-0.12924	-0.0044455	-0.00061628	-0.27043	-0.83857
0.25	10.679	-0.0047223	-11.358	-0.18678	-0.26179	-0.0049752	-0.0008739	-0.34024	-1.4775
0.30	10.64	-0.0046107	-11.733	-0.2155	-0.43162	-0.0052579	-0.0011041	-0.41136	-2.1632
0.35	10.517	-0.0043462	-12.063	-0.24823	-0.61845	-0.0053413	-0.0012985	-0.48466	-2.9087
0.40	10.318	-0.0039862	-12.357	-0.28531	-0.81628	-0.0052628	-0.001451	-0.56095	-3.7128
0.45	10.043	-0.0035722	-12.623	-0.32511	-1.0225	-0.0050538	-0.0015586	-0.64125	-4.578
0.50	9.6911	-0.0031341	-12.864	-0.36734	-1.2352	-0.0047401	-0.0016185	-0.72694	-5.512
0.55	9.2536	-0.0026936	-13.086	-0.41201	-1.4532	-0.004351	-0.0016297	-0.81993	-6.5263
0.60	8.7193	-0.0022661	-13.291	-0.45922	-1.6758	-0.0039042	-0.0015947	-0.92295	-7.6378
0.65	8.07	-0.001862	-13.482	-0.50913	-1.9023	-0.0034136	-0.0015161	-1.0401	-8.8708
0.70	7.2779	-0.0014885	-13.661	-0.56195	-2.1327	-0.002899	-0.0013941	-1.178	-10.262
0.75	6.2985	-0.0011495	-13.829	-0.6179	-2.3668	-0.0023846	-0.0012325	-1.3477	-11.868
0.80	5.0562	-0.00084717	-13.987	-0.67722	-2.6049	-0.0018672	-0.0010395	-1.5704	-13.788
0.85	3.4084	-0.00058207	-14.137	-0.7402	-2.8473	-0.0013638	-0.00080951	-1.8919	-16.211
0.90	1.0336	-0.00035356	-14.28	-0.80712	-3.0944	-0.00088304	-0.00055919	-2.439	-19.588
0.95	-3.0937	-0.00016022	-14.415	-0.87829	-3.3468	-0.00046447	-0.00028765	-3.7777	-25.513
0.99	-12.768	-0.000029506	-14.519	-0.93849	-3.5528	0.00020543	-0.000029296	-11.839	-43.617
									
									
# y = 0.8									
#									
0.01	5.573	0.00067096	-4.64	-0.0054741	0.043615	0.00056585	0.00010111	-0.013905	0.95856
0.05	8.0768	0.00020232	-7.6627	-0.028277	0.091923	0.0002491	0.00015714	-0.069489	0.40881
0.10	8.9916	-0.00041968	-9.2102	-0.058933	0.054194	-0.00026582	0.0001265	-0.13935	-0.36325
0.15	9.3874	-0.0008689	-10.409	-0.092411	-0.033449	-0.00070307	0.000061092	-0.20979	-1.3589
0.20	9.5597	-0.0011724	-10.922	-0.13146	-0.14973	-0.0010643	-0.000023386	-0.28102	-1.9271
0.25	9.5998	-0.0013539	-11.358	-0.18678	-0.28431	-0.0013477	-0.00011876	-0.35317	-2.5849
0.30	9.5464	-0.0014344	-11.733	-0.2155	-0.45245	-0.0015518	-0.00021619	-0.42649	-3.2845
0.35	9.4112	-0.0014378	-12.063	-0.24823	-0.63575	-0.0016815	-0.00030903	-0.50187	-4.0414
0.40	9.2003	-0.0013839	-12.357	-0.28531	-0.82856	-0.0017438	-0.00039198	-0.58011	-4.8545
0.45	8.9149	-0.0012895	-12.623	-0.32511	-1.0283	-0.0017464	-0.00046118	-0.66223	-5.7268
0.50	8.5518	-0.0011683	-12.864	-0.36734	-1.2333	-0.0016984	-0.00051384	-0.74959	-6.6659
0.55	8.104	-0.0010315	-13.086	-0.41201	-1.4423	-0.0016066	-0.00054707	-0.84408	-7.6836
0.60	7.5597	-0.00088788	-13.291	-0.45922	-1.6545	-0.0014799	-0.00056058	-0.9484	-8.7967
0.65	6.9008	-0.00074408	-13.482	-0.50913	-1.8696	-0.0013249	-0.0005545	-1.0666	-10.029
0.70	6.0994	-0.00060503	-13.661	-0.56195	-2.0872	-0.001151	-0.00052709	-1.205	-11.418
0.75	5.111	-0.00047426	-13.829	-0.6179	-2.3074	-0.00096459	-0.00048041	-1.3746	-13.02
0.80	3.86	-0.00035415	-13.987	-0.67722	-2.5303	-0.00076909	-0.00041522	-1.5957	-14.932
0.85	2.2036	-0.00024617	-14.137	-0.7402	-2.7563	-0.00057732	-0.00033236	-1.9126	-17.344
0.90	-0.17937	-0.00015109	-14.28	-0.80712	-2.9857	-0.0003793	-0.0002326	-2.4464	-20.699
0.95	-4.3146	-0.000069103	-14.415	-0.87829	-3.2189	-0.000211	-0.00012239	-3.7325	-26.56
0.99	-13.995	-0.000012812	-14.519	-0.93849	-3.4087	0.0006427	0.000011962	-11.263	-44.124
									
									
# y = 0.9									
#									
0.01	3.9882	0.00028288	-4.64	-0.0054741	0.041004	0.00026666	0.000043913	-0.015365	-0.63103
0.05	6.262	0.00052363	-7.6627	-0.028277	0.086591	0.00052756	0.00012011	-0.076478	-1.4177
0.10	7.0835	0.00063707	-9.2102	-0.058933	0.048162	0.00070815	0.00019235	-0.15304	-2.289
0.15	7.4244	0.00067607	-10.409	-0.092411	-0.03882	0.00082864	0.00025557	-0.22998	-3.3443
0.20	7.556	0.00066954	-10.922	-0.13146	-0.15364	0.00089857	0.00030795	-0.30747	-3.957
0.25	7.5626	0.00063417	-11.358	-0.18678	-0.28678	0.00092538	0.00034712	-0.38568	-4.6524
0.30	7.4797	0.00058141	-11.733	-0.2155	-0.44958	0.00091591	0.00037181	-0.46481	-5.3817
0.35	7.3179	0.00052069	-12.063	-0.24823	-0.62567	0.00088021	0.00038331	-0.54581	-6.1633
0.40	7.0827	0.00045753	-12.357	-0.28531	-0.80981	0.00082488	0.00038285	-0.6295	-6.9975
0.45	6.7748	0.00039535	-12.623	-0.32511	-0.99953	0.00075615	0.00037192	-0.71691	-7.8877
0.50	6.3906	0.00033621	-12.864	-0.36734	-1.1931	0.00067855	0.00035203	-0.80944	-8.842
0.55	5.923	0.00028131	-13.086	-0.41201	-1.3895	0.00059765	0.00032573	-0.909	-9.8723
0.60	5.3599	0.00023125	-13.291	-0.45922	-1.5878	0.00051324	0.00029265	-1.0183	-10.996
0.65	4.6832	0.00018627	-13.482	-0.50913	-1.7877	0.00043023	0.00025596	-1.1414	-12.237
0.70	3.8648	0.00014636	-13.661	-0.56195	-1.9888	0.00035115	0.00021699	-1.2847	-13.631
0.75	2.8601	0.00011136	-13.829	-0.6179	-2.1913	0.00027547	0.00017712	-1.4589	-15.236
0.80	1.5935	0.000081024	-13.987	-0.67722	-2.3951	0.00020646	0.00013734	-1.6843	-17.15
0.85	-0.077692	0.000055057	-14.137	-0.7402	-2.6006	0.00014256	0.000098661	-2.0041	-19.56
0.90	-2.475	0.000033126	-14.28	-0.80712	-2.808	0.000090586	0.000061513	-2.5359	-22.905
0.95	-6.6239	0.000014888	-14.415	-0.87829	-3.0177	0.000053511	0.000028179	-3.7924	-28.727
0.99	-16.315	2.7262e-06	-14.519	-0.93849	-3.1874	0.00045235	0.000030369	-10.877	-45.837
									
									
# y = 0.99									
#									
0.01	-2.1877	0.000023346	-4.64	-0.0054741	0.028121	0.000024791	3.5586e-06	-0.022909	-6.8279
0.05	-0.69124	0.00017906	-7.6627	-0.028277	0.066703	0.0001964	0.000033564	-0.10797	-8.4231
0.10	-0.2189	0.00048775	-9.2102	-0.058933	0.039381	0.00056004	0.00011302	-0.21373	-9.6613
0.15	-0.095211	0.00081762	-10.409	-0.092411	-0.028575	0.00098671	0.00022676	-0.31908	-10.942
0.20	-0.12859	0.0010998	-10.922	-0.13146	-0.12038	0.0013971	0.00035822	-0.42424	-11.724
0.25	-0.25923	0.0013045	-11.358	-0.18678	-0.22869	0.001745	0.0004929	-0.52936	-12.558
0.30	-0.46214	0.0014243	-11.733	-0.2155	-0.35968	0.002006	0.00061786	-0.6346	-13.401
0.35	-0.73088	0.0014682	-12.063	-0.24823	-0.5012	0.0021764	0.00072627	-0.74112	-14.28
0.40	-1.0629	0.0014486	-12.357	-0.28531	-0.64907	0.0022593	0.00081248	-0.84988	-15.2
0.45	-1.4595	0.0013795	-12.623	-0.32511	-0.80114	0.0022624	0.00087308	-0.96211	-16.166
0.50	-1.9255	0.001274	-12.864	-0.36734	-0.95597	0.0021965	0.00090634	-1.0794	-17.188
0.55	-2.4692	0.0011441	-13.086	-0.41201	-1.1125	0.0020724	0.00091155	-1.204	-18.28
0.60	-3.1031	0.00099971	-13.291	-0.45922	-1.2701	0.0019015	0.00089015	-1.3389	-19.459
0.65	-3.8461	0.0008491	-13.482	-0.50913	-1.4283	0.0016958	0.0008426	-1.4887	-20.751
0.70	-4.7267	0.00069878	-13.661	-0.56195	-1.5869	0.0014641	0.00077129	-1.6606	-22.194
0.75	-5.7899	0.00055372	-13.829	-0.6179	-1.7457	0.0012172	0.00067866	-1.8665	-23.847
0.80	-7.1115	0.00041756	-13.987	-0.67722	-1.9049	0.00096457	0.00056746	-2.1285	-25.808
0.85	-8.8346	0.00029284	-14.137	-0.7402	-2.0644	0.00071277	0.00044053	-2.4935	-28.269
0.90	-11.281	0.0001812	-14.28	-0.80712	-2.2246	0.00047058	0.00030163	-3.087	-31.678
0.95	-15.476	0.000083492	-14.415	-0.87829	-2.3856	0.00068551	0.0001794	-4.4415	-37.596
0.99	-25.203	0.000015565	-14.519	-0.93849	-2.5152	0.00071427	0.0001415	-11.292	-54.467

==> anc/eta_mu <==
# NLO radiative corrections in terms of all its constituents for the decay eta->mu^+mu^-g: sample of generated values (see also caption of Fig. 4)									
# x  |  (t_1a + D) [%]   t_1b [%]   virt|Pi=Pi_L [%]   virt_H [%]   t_2 [%]   (t_3a + t_3b) [%]   t_4 [%]   1gIR [%]  |  delta(x,y) [%]									
#									
# y = 0.									
#									
0.15	0.023955	0.013406	13.062	-0.092411	0.016389	0.011122	0.0019917	-0.16798	12.868
0.16	-0.019423	0.011697	4.9553	-0.099717	0.011401	0.010097	0.0019107	-0.18101	4.6902
0.17	-0.057889	0.010083	4.0111	-0.10724	0.0063723	0.0090589	0.001812	-0.19415	3.6791
0.18	-0.092298	0.008566	3.6252	-0.115	0.0012848	0.0080206	0.0016977	-0.20739	3.2301
0.19	-0.12333	0.0071453	3.4205	-0.12306	-0.0038818	0.0069888	0.0015696	-0.22071	2.9652
0.20	-0.15154	0.00582	3.2977	-0.13146	-0.009147	0.0059732	0.0014297	-0.23411	2.7847
0.21	-0.17737	0.0045877	3.2189	-0.14031	-0.014531	0.0049783	0.0012796	-0.24758	2.65
0.22	-0.20119	0.0034455	3.166	-0.14973	-0.020052	0.0040097	0.0011209	-0.2611	2.5425
0.23	-0.22331	0.0023899	3.1294	-0.16002	-0.025732	0.0030726	0.00095514	-0.27468	2.4521
0.24	-0.24397	0.0014173	3.1037	-0.17175	-0.031589	0.0021646	0.00078365	-0.2883	2.3725
0.25	-0.26339	0.00052392	3.0855	-0.18678	-0.037642	0.0012935	0.00060769	-0.30194	2.2981
0.26	-0.2817	-0.00029403	3.0725	-0.23024	-0.044018	0.00045913	0.00042839	-0.31554	2.2016
0.27	-0.29919	-0.0010404	3.0633	-0.204	-0.050605	-0.00033681	0.00024709	-0.32919	2.1792
0.28	-0.3159	-0.0017192	3.0569	-0.20581	-0.057394	-0.0010934	0.000064619	-0.3428	2.1323
0.29	-0.332	-0.0023343	3.0526	-0.21013	-0.064381	-0.0018115	-0.00011807	-0.35639	2.0854
0.30	-0.34759	-0.0028896	3.0498	-0.2155	-0.071557	-0.0024893	-0.00030017	-0.36997	2.0395
0.31	-0.36278	-0.0033887	3.0482	-0.22145	-0.078906	-0.0031274	-0.00048095	-0.38354	1.9946
0.32	-0.37764	-0.0038353	3.0475	-0.22778	-0.086434	-0.0037281	-0.00065975	-0.39708	1.9504
0.33	-0.39224	-0.0042327	3.0475	-0.23439	-0.094138	-0.0042898	-0.00083597	-0.41059	1.9068
0.34	-0.40666	-0.0045842	3.048	-0.24122	-0.10201	-0.0048138	-0.0010091	-0.42407	1.8636
0.35	-0.42096	-0.0048929	3.0488	-0.24823	-0.11006	-0.0053011	-0.0011785	-0.43752	1.8207
0.36	-0.43519	-0.0051616	3.0499	-0.25539	-0.11826	-0.0057523	-0.001344	-0.45092	1.7779
0.37	-0.44939	-0.0053932	3.0513	-0.26269	-0.12662	-0.0061683	-0.0015049	-0.46428	1.7352
0.38	-0.46363	-0.0055903	3.0528	-0.27011	-0.13514	-0.0065504	-0.001661	-0.47757	1.6925
0.39	-0.47793	-0.0057553	3.0544	-0.27766	-0.14382	-0.0068991	-0.0018121	-0.49081	1.6497
0.40	-0.49234	-0.0058906	3.0561	-0.28531	-0.15265	-0.007216	-0.0019576	-0.50398	1.6067
0.41	-0.50689	-0.0059983	3.0578	-0.29307	-0.16163	-0.0075016	-0.0020975	-0.51708	1.5635
0.42	-0.52162	-0.0060806	3.0595	-0.30093	-0.17075	-0.0077582	-0.0022316	-0.53009	1.52
0.43	-0.53656	-0.0061393	3.0612	-0.30889	-0.18002	-0.007985	-0.0023595	-0.54301	1.4762
0.44	-0.55175	-0.0061763	3.0629	-0.31695	-0.18944	-0.0081846	-0.0024812	-0.55583	1.4321
0.45	-0.56721	-0.0061934	3.0645	-0.32511	-0.19899	-0.0083572	-0.0025965	-0.56853	1.3876
0.46	-0.58297	-0.0061921	3.0662	-0.33336	-0.20868	-0.0085048	-0.0027053	-0.58112	1.3426
0.47	-0.59906	-0.0061739	3.0678	-0.34171	-0.21851	-0.0086274	-0.0028074	-0.59358	1.2973
0.48	-0.61551	-0.0061404	3.0693	-0.35016	-0.22847	-0.0087264	-0.0029029	-0.60589	1.2515
0.49	-0.63235	-0.0060927	3.0708	-0.3587	-0.23857	-0.0088031	-0.0029917	-0.61804	1.2052
0.50	-0.6496	-0.0060322	3.0722	-0.36734	-0.24879	-0.008858	-0.0030736	-0.63002	1.1585
0.51	-0.6673	-0.00596	3.0735	-0.37607	-0.25914	-0.0088924	-0.0031487	-0.64181	1.1112
0.52	-0.68546	-0.0058772	3.0748	-0.38491	-0.26961	-0.0089074	-0.0032168	-0.6534	1.0634
0.53	-0.70412	-0.0057849	3.076	-0.39384	-0.28021	-0.0089043	-0.0032783	-0.66477	1.0151
0.54	-0.7233	-0.005684	3.0772	-0.40287	-0.29093	-0.0088825	-0.0033329	-0.6759	0.96631
0.55	-0.74304	-0.0055754	3.0783	-0.41201	-0.30178	-0.0088442	-0.0033806	-0.68676	0.91693
0.56	-0.76337	-0.0054599	3.0794	-0.42124	-0.31274	-0.0087897	-0.0034215	-0.69734	0.86701
0.57	-0.78431	-0.0053384	3.0803	-0.43058	-0.32381	-0.0087209	-0.0034557	-0.7076	0.81652
0.58	-0.8059	-0.0052116	3.0813	-0.44002	-0.33501	-0.0086423	-0.0034832	-0.71753	0.76547
0.59	-0.82818	-0.0050801	3.0821	-0.44957	-0.34632	-0.0085399	-0.0035041	-0.72708	0.71386
0.60	-0.85118	-0.0049446	3.0829	-0.45922	-0.35774	-0.0084302	-0.0035181	-0.73622	0.66168
0.61	-0.87493	-0.0048057	3.0837	-0.46898	-0.36927	-0.0083084	-0.0035258	-0.74493	0.60892
0.62	-0.89948	-0.004664	3.0844	-0.47885	-0.38092	-0.0081753	-0.0035274	-0.75315	0.5556
0.63	-0.92487	-0.0045199	3.085	-0.48883	-0.39268	-0.0080315	-0.0035224	-0.76083	0.50171
0.64	-0.95115	-0.0043739	3.0856	-0.49893	-0.40454	-0.0078783	-0.0035111	-0.76794	0.44726
0.65	-0.97836	-0.0042266	3.0861	-0.50913	-0.41652	-0.0077156	-0.0034937	-0.77441	0.39226
0.66	-1.0066	-0.0040782	3.0866	-0.51946	-0.4286	-0.0075443	-0.0034702	-0.78018	0.33671
0.67	-1.0358	-0.0039292	3.087	-0.5299	-0.44079	-0.0073649	-0.0034408	-0.78517	0.28063
0.68	-1.0661	-0.00378	3.0874	-0.54046	-0.45309	-0.0071792	-0.0034056	-0.78932	0.22404
0.69	-1.0977	-0.0036308	3.0877	-0.55115	-0.46549	-0.0069859	-0.0033646	-0.79252	0.16696
0.70	-1.1304	-0.003482	3.088	-0.56195	-0.478	-0.0067851	-0.0033181	-0.79468	0.10941
0.71	-1.1645	-0.0033339	3.0883	-0.57288	-0.49061	-0.0065803	-0.0032661	-0.79569	0.051439
0.72	-1.2	-0.0031866	3.0885	-0.58394	-0.50332	-0.0063711	-0.0032087	-0.79541	-0.0069212
0.73	-1.237	-0.0030406	3.0887	-0.59513	-0.51614	-0.0061542	-0.0031461	-0.7937	-0.065613
0.74	-1.2756	-0.0028959	3.0888	-0.60645	-0.52906	-0.0059349	-0.0030784	-0.79037	-0.12458
0.75	-1.3159	-0.0027527	3.0889	-0.6179	-0.54209	-0.0057118	-0.0030058	-0.78525	-0.18374
0.76	-1.3581	-0.0026114	3.0889	-0.62948	-0.55522	-0.0054865	-0.0029283	-0.77808	-0.24299
0.77	-1.4023	-0.0024719	3.0889	-0.64121	-0.56845	-0.0052565	-0.0028467	-0.76862	-0.30223
0.78	-1.4487	-0.0023345	3.0889	-0.65307	-0.58179	-0.0050242	-0.0027583	-0.75654	-0.3613
0.79	-1.4974	-0.0021993	3.0888	-0.66507	-0.59523	-0.0047875	-0.0026683	-0.74148	-0.42003
0.80	-1.5488	-0.0020665	3.0887	-0.67722	-0.60877	-0.0045491	-0.002573	-0.72298	-0.47819
0.81	-1.603	-0.0019361	3.0886	-0.68952	-0.62241	-0.0043125	-0.0024735	-0.70053	-0.53553
0.82	-1.6603	-0.0018082	3.0885	-0.70196	-0.63616	-0.0040744	-0.0023701	-0.67348	-0.59167
0.83	-1.7211	-0.001683	3.0883	-0.71455	-0.65001	-0.0038359	-0.0022628	-0.64106	-0.6462
0.84	-1.7857	-0.0015605	3.0881	-0.7273	-0.66396	-0.0036015	-0.0021519	-0.60231	-0.69857
0.85	-1.8548	-0.0014408	3.0878	-0.7402	-0.67802	-0.0033644	-0.0020371	-0.55603	-0.74805
0.86	-1.9287	-0.0013239	3.0875	-0.75326	-0.69218	-0.0031301	-0.0019196	-0.50073	-0.79373
0.87	-2.0083	-0.0012098	3.0872	-0.76648	-0.70645	-0.0028951	-0.0017988	-0.43448	-0.83439
0.88	-2.0944	-0.0010987	3.0869	-0.77986	-0.72082	-0.0026555	-0.0016743	-0.35479	-0.86841
0.89	-2.1881	-0.00099061	3.0866	-0.7934	-0.7353	-0.0024243	-0.0015473	-0.25838	-0.8936
0.90	-2.2908	-0.00088546	3.0862	-0.80712	-0.74988	-0.002175	-0.0014169	-0.14076	-0.90689
0.91	-2.4044	-0.00078332	3.0858	-0.821	-0.76457	-0.0019247	-0.001285	0.0042547	-0.90395
0.92	-2.5314	-0.0006842	3.0854	-0.83506	-0.77936	-0.0016785	-0.00115	0.18558	-0.87836
0.93	-2.6752	-0.00058812	3.0849	-0.84929	-0.79426	-0.0014647	-0.0010128	0.41659	-0.82029
0.94	-2.841	-0.00049506	3.0844	-0.8637	-0.80927	-0.0012417	-0.00087336	0.71846	-0.71365
0.95	-3.0367	-0.00040504	3.084	-0.87829	-0.82438	-0.0010348	-0.00073195	1.1274	-0.53016
0.96	-3.2755	-0.00031804	3.0835	-0.89306	-0.83961	-0.00080252	-0.00058867	1.7122	-0.21417
0.97	-3.5821	-0.00023405	3.0829	-0.90802	-0.85494	-0.00062369	-0.00044368	2.6267	0.36328
0.98	-4.012	-0.00015306	3.0824	-0.92316	-0.87039	-0.000021122	-0.00029324	4.3188	1.5951
0.99	-4.7416	-0.000075054	3.0818	-0.93849	-0.88594	0.013788	-0.00014568	9.0065	5.5359
									
									
# y = 0.1									
#									
0.20	-0.15436	0.0054976	3.299	-0.13146	-0.0084478	0.0057198	0.0013601	-0.23353	2.7838
0.25	-0.26598	0.00076025	3.0867	-0.18678	-0.035915	0.0015038	0.00063618	-0.30111	2.2999
0.30	-0.35046	-0.0025202	3.0511	-0.2155	-0.069112	-0.0021184	-0.00022157	-0.36885	2.0423
0.35	-0.42425	-0.0045016	3.0501	-0.24823	-0.10699	-0.0048638	-0.0010667	-0.43605	1.8241
0.40	-0.49611	-0.0055193	3.0573	-0.28531	-0.149	-0.0067592	-0.0018233	-0.50212	1.6106
0.45	-0.57148	-0.0058596	3.0658	-0.32511	-0.1948	-0.0079086	-0.0024478	-0.56624	1.3919
0.50	-0.65436	-0.0057423	3.0733	-0.36734	-0.24407	-0.0084348	-0.0029182	-0.62724	1.1632
0.55	-0.74829	-0.0053304	3.0795	-0.41201	-0.29654	-0.0084576	-0.0032253	-0.68347	0.92216
0.60	-0.85689	-0.0047426	3.084	-0.45922	-0.352	-0.008087	-0.0033669	-0.73239	0.66736
0.65	-0.98453	-0.004064	3.0872	-0.50913	-0.41029	-0.00742	-0.0033515	-0.77003	0.3984
0.70	-1.137	-0.0033549	3.0891	-0.56195	-0.47128	-0.0065377	-0.0031896	-0.7898	0.11598
0.75	-1.3229	-0.0026567	3.0899	-0.6179	-0.53489	-0.0055135	-0.0028958	-0.77997	-0.17685
0.80	-1.5562	-0.0019973	3.0897	-0.67722	-0.6011	-0.0044026	-0.0024814	-0.71758	-0.47123
0.85	-1.8626	-0.0013942	3.0888	-0.7402	-0.66989	-0.0032562	-0.0019664	-0.55105	-0.74152
0.90	-2.299	-0.00085779	3.0871	-0.80712	-0.74128	-0.0021032	-0.0013699	-0.13718	-0.90177
0.95	-3.0452	-0.00039276	3.0849	-0.87829	-0.81534	-0.00099954	-0.00070472	1.129	-0.52697
0.99	-4.7503	-0.000072829	3.0827	-0.93849	-0.87654	0.015504	-0.000089567	9.0231	5.5558
									
									
# y = 0.2									
#									
0.20	-0.16458	0.0045703	3.3026	-0.13146	-0.0062093	0.0049333	0.0011644	-0.23174	2.7793
0.25	-0.27513	0.0013092	3.0905	-0.18678	-0.030884	0.0019917	0.0007008	-0.29859	2.3031
0.30	-0.36035	-0.0015523	3.0549	-0.2155	-0.062013	-0.0011393	-0.000015446	-0.36546	2.0488
0.35	-0.43536	-0.0034391	3.0538	-0.24823	-0.098073	-0.0036692	-0.00076607	-0.43165	1.8326
0.40	-0.5086	-0.0044931	3.0609	-0.28531	-0.1384	-0.00549	-0.0014589	-0.49657	1.6206
0.45	-0.58542	-0.0049268	3.0693	-0.32511	-0.18258	-0.0066493	-0.0020438	-0.55939	1.4032
0.50	-0.66976	-0.0049263	3.0768	-0.36734	-0.23029	-0.0072395	-0.0024948	-0.61897	1.1758
0.55	-0.76512	-0.004637	3.0828	-0.41201	-0.28124	-0.0073612	-0.0028004	-0.67366	0.93599
0.60	-0.87511	-0.0041685	3.0873	-0.45922	-0.33521	-0.007111	-0.002955	-0.72096	0.68256
0.65	-1.0041	-0.0036008	3.0904	-0.50913	-0.39203	-0.0065757	-0.0029663	-0.75697	0.41499
0.70	-1.1579	-0.0029918	3.0922	-0.56195	-0.45158	-0.0058308	-0.0028419	-0.77521	0.13389
0.75	-1.345	-0.0023819	3.0929	-0.6179	-0.51378	-0.0049428	-0.0025929	-0.76419	-0.15791
0.80	-1.5795	-0.0017987	3.0926	-0.67722	-0.57858	-0.0039647	-0.0022335	-0.70134	-0.45195
0.85	-1.8869	-0.0012605	3.0916	-0.7402	-0.64598	-0.0029437	-0.0017772	-0.53582	-0.72331
0.90	-2.3244	-0.00077816	3.0899	-0.80712	-0.71601	-0.0019053	-0.0012425	-0.12563	-0.88722
0.95	-3.0716	-0.00035736	3.0876	-0.87829	-0.78871	-0.00092182	-0.00064128	1.1361	-0.51688
0.99	-4.7776	-0.000066409	3.0854	-0.93849	-0.84884	0.01624	-0.000099476	9.0822	5.6187
									
									
# y = 0.3									
#									
0.20	-0.18981	0.0032213	3.3085	-0.13146	-0.0025049	0.0036517	0.0008674	-0.22865	2.7638
0.25	-0.29579	0.0017975	3.0964	-0.18678	-0.023072	0.0024111	0.00074111	-0.2943	2.3014
0.30	-0.38151	-0.00034794	3.0608	-0.2155	-0.050956	0.000093928	0.00024325	-0.35975	2.053
0.35	-0.45822	-0.0020042	3.0596	-0.24823	-0.084115	-0.0020373	-0.00035459	-0.42429	1.8403
0.40	-0.5336	-0.0030508	3.0666	-0.28531	-0.12172	-0.0036901	-0.0009408	-0.48734	1.631
0.45	-0.6127	-0.0035843	3.0748	-0.32511	-0.16331	-0.0048241	-0.0014568	-0.54805	1.4158
0.50	-0.69937	-0.0037329	3.0822	-0.36734	-0.20849	-0.0054818	-0.0018713	-0.6053	1.1906
0.55	-0.79703	-0.0036113	3.0881	-0.41201	-0.25698	-0.0057323	-0.0021681	-0.65746	0.95306
0.60	-0.90928	-0.0033118	3.0924	-0.45922	-0.30853	-0.0056491	-0.0023386	-0.70209	0.70197
0.65	-1.0404	-0.0029049	3.0953	-0.50913	-0.36297	-0.0053051	-0.0023865	-0.73538	0.43679
0.70	-1.1963	-0.0024431	3.097	-0.56195	-0.42017	-0.0047608	-0.0023161	-0.75104	0.15799
0.75	-1.3854	-0.0019646	3.0976	-0.6179	-0.48003	-0.0040741	-0.0021351	-0.73789	-0.13188
0.80	-1.6218	-0.0014962	3.0972	-0.67722	-0.54252	-0.0032953	-0.001855	-0.67393	-0.42494
0.85	-1.9311	-0.001056	3.096	-0.7402	-0.60764	-0.0024641	-0.0014872	-0.50935	-0.69727
0.90	-2.3703	-0.00065599	3.0942	-0.80712	-0.67539	-0.0016007	-0.001046	-0.1035	-0.86547
0.95	-3.1192	-0.00030292	3.0918	-0.87829	-0.74584	-0.00078336	-0.00054213	1.1553	-0.49787
0.99	-4.8264	-0.000056514	3.0895	-0.93849	-0.80418	0.014123	-0.000015807	9.2129	5.7473
									
									
# y = 0.4									
#									
0.20	-0.25773	0.0017357	3.3161	-0.13146	0.0012442	0.0020681	0.00050513	-0.22392	2.7085
0.25	-0.33973	0.0018787	3.1041	-0.18678	-0.013566	0.0024113	0.00069007	-0.28793	2.2811
0.30	-0.423	0.00065715	3.0684	-0.2155	-0.037088	0.0011317	0.00045343	-0.35145	2.0436
0.35	-0.50083	-0.00059087	3.0671	-0.24823	-0.066348	-0.00040597	0.000055818	-0.41375	1.837
0.40	-0.57851	-0.0015217	3.0739	-0.28531	-0.10029	-0.001757	-0.00038356	-0.47422	1.632
0.45	-0.6604	-0.0020988	3.082	-0.32511	-0.13836	-0.0027836	-0.00079955	-0.53204	1.4204
0.50	-0.75003	-0.0023747	3.0891	-0.36734	-0.18013	-0.0034655	-0.0011544	-0.58607	1.1986
0.55	-0.85069	-0.0024203	3.0948	-0.41201	-0.22526	-0.0038293	-0.0014277	-0.63472	0.96442
0.60	-0.96591	-0.0023019	3.0989	-0.45922	-0.27352	-0.0039184	-0.0016075	-0.67561	0.71683
0.65	-1.1	-0.0020747	3.1016	-0.50913	-0.32469	-0.003782	-0.0016917	-0.70505	0.45525
0.70	-1.2586	-0.0017823	3.1031	-0.56195	-0.37865	-0.0034674	-0.0016801	-0.71695	0.18001
0.75	-1.4505	-0.001458	3.1035	-0.6179	-0.4353	-0.0030207	-0.0015788	-0.70046	-0.10666
0.80	-1.6894	-0.0011262	3.103	-0.67722	-0.49458	-0.0024754	-0.0013923	-0.63419	-0.39742
0.85	-2.0012	-0.00080453	3.1017	-0.7402	-0.5565	-0.0018701	-0.0011241	-0.46926	-0.66929
0.90	-2.4428	-0.00050496	3.0997	-0.80712	-0.62107	-0.0012281	-0.00080413	-0.065765	-0.83959
0.95	-3.1938	-0.00023529	3.0971	-0.87829	-0.68834	-0.00059506	-0.00042241	1.1989	-0.46576
0.99	-4.9028	-0.00004418	3.0947	-0.93849	-0.74415	0.013592	-0.000005125	9.4693	5.9921
									
									
# y = 0.5									
#									
0.20	-0.71324	0.00011552	3.3251	-0.13146	0.00046265	0.00014598	0.00003708	-0.21677	2.2644
0.25	-0.43939	0.0014157	3.1132	-0.18678	-0.0043369	0.0018132	0.00050495	-0.27868	2.2078
0.30	-0.50488	0.001121	3.0774	-0.2155	-0.022033	0.0015847	0.00051874	-0.33973	1.9985
0.35	-0.5793	0.00042646	3.0759	-0.24823	-0.046298	0.00078036	0.00034522	-0.39915	1.8044
0.40	-0.6576	-0.00024738	3.0825	-0.28531	-0.075605	-0.00012419	0.000083821	-0.45633	1.6073
0.45	-0.74169	-0.00076069	3.0902	-0.32511	-0.10922	-0.00092399	-0.00020081	-0.51041	1.4019
0.50	-0.83423	-0.0010896	3.0971	-0.36734	-0.14666	-0.0015396	-0.00046919	-0.56029	1.1855
0.55	-0.93812	-0.001254	3.1025	-0.41201	-0.18755	-0.0019514	-0.00069678	-0.60438	0.95657
0.60	-1.0567	-0.0012873	3.1064	-0.45922	-0.2316	-0.0021693	-0.00086778	-0.64035	0.71423
0.65	-1.1941	-0.001224	3.1089	-0.50913	-0.27861	-0.0022158	-0.00097665	-0.66462	0.45802
0.70	-1.3561	-0.0010943	3.1101	-0.56195	-0.32841	-0.0021166	-0.0010159	-0.67126	0.18822
0.75	-1.5511	-0.00092358	3.1103	-0.6179	-0.38091	-0.0019031	-0.00098911	-0.6497	-0.093136
0.80	-1.7932	-0.00073164	3.1096	-0.67722	-0.43605	-0.0016011	-0.0008979	-0.57893	-0.37905
0.85	-2.108	-0.0005337	3.1081	-0.7402	-0.49381	-0.0012334	-0.00074667	-0.41047	-0.6469
0.90	-2.5525	-0.00034095	3.1059	-0.80712	-0.55421	-0.00082781	-0.00054004	-0.0031412	-0.81273
0.95	-3.3063	-0.0001613	3.1032	-0.87829	-0.6173	-0.00027655	-0.00028909	1.2874	-0.41203
0.99	-5.0173	-0.000030613	3.1006	-0.93849	-0.66974	0.011452	0.000024641	9.9465	6.4331
									
									
# y = 0.6									
#									
0.25	-0.77124	0.00045894	3.1232	-0.18678	0.00086298	0.000603	0.00016796	-0.26445	1.9028
0.30	-0.68718	0.00090588	3.0872	-0.2155	-0.0081037	0.0012461	0.00038497	-0.32235	1.8566
0.35	-0.73353	0.00079236	3.0854	-0.24823	-0.025744	0.0011795	0.00041448	-0.3781	1.7022
0.40	-0.80292	0.00048848	3.0917	-0.28531	-0.049123	0.00082	0.00033985	-0.43107	1.5249
0.45	-0.8846	0.00016368	3.0991	-0.32511	-0.077137	0.00037216	0.00020859	-0.48038	1.3327
0.50	-0.97761	-0.00010836	3.1057	-0.36734	-0.10915	-0.000055326	0.000054257	-0.52491	1.1266
0.55	-1.0834	-0.00030336	3.1108	-0.41201	-0.1447	-0.00040925	-0.000098819	-0.56308	0.90682
0.60	-1.2046	-0.00042104	3.1144	-0.45922	-0.18349	-0.00066671	-0.00023404	-0.59258	0.67321
0.65	-1.3451	-0.00047158	3.1166	-0.50913	-0.22525	-0.0008233	-0.00034014	-0.60985	0.4257
0.70	-1.5103	-0.00046878	3.1176	-0.56195	-0.26981	-0.00088448	-0.00041	-0.60903	0.1648
0.75	-1.7087	-0.00042664	3.1176	-0.6179	-0.31707	-0.00086319	-0.00044108	-0.57955	-0.10732
0.80	-1.9541	-0.00035781	3.1166	-0.67722	-0.36693	-0.00077172	-0.00042764	-0.50026	-0.38339
0.85	-2.2721	-0.00027301	3.1149	-0.7402	-0.41938	-0.00063019	-0.00037583	-0.32172	-0.63977
0.90	-2.7198	-0.0001809	3.1126	-0.80712	-0.47443	-0.00044099	-0.00026065	0.10258	-0.78706
0.95	-3.4767	-0.000088225	3.1096	-0.87829	-0.5321	-0.00013277	-0.0001542	1.4588	-0.31903
0.99	-5.1901	-0.000017099	3.1069	-0.93849	-0.58018	0.0099459	-0.000055113	10.826	7.2337
									
									
# y = 0.7									
#									
0.30	-1.5781	0.00010131	3.0973	-0.2155	0.00006879	0.00014196	0.000043289	-0.29321	1.0109
0.35	-1.1328	0.00044228	3.0952	-0.24823	-0.0071555	0.00064766	0.00021529	-0.34399	1.3643
0.40	-1.1203	0.00051839	3.1011	-0.28531	-0.022243	0.00080472	0.0002939	-0.39128	1.2836
0.45	-1.1704	0.00046721	3.1083	-0.32511	-0.042738	0.00077545	0.00031178	-0.43416	1.1374
0.50	-1.2488	0.00036224	3.1145	-0.36734	-0.067598	0.00064821	0.00028764	-0.47145	0.96058
0.55	-1.3476	0.00024574	3.1193	-0.41201	-0.096204	0.00048028	0.00023658	-0.5015	0.7629
0.60	-1.4659	0.00014036	3.1226	-0.45922	-0.12814	0.00030816	0.00017157	-0.52194	0.54803
0.65	-1.6057	0.000056423	3.1245	-0.50913	-0.1631	0.000155	0.00010333	-0.52907	0.31788
0.70	-1.7716	-3.0912e-06	3.1253	-0.56195	-0.20087	0.000031759	0.0000397	-0.51676	0.074171
0.75	-1.9715	-0.000039338	3.125	-0.6179	-0.24131	-0.000055232	-0.000012005	-0.4739	-0.17975
0.80	-2.219	-0.000055538	3.1238	-0.67722	-0.28431	-0.00010601	-0.000048779	-0.37799	-0.43493
0.85	-2.5394	-0.000055734	3.1218	-0.7402	-0.32983	-0.00012047	-0.000066469	-0.17578	-0.66364
0.90	-2.9897	-0.000044067	3.1193	-0.80712	-0.37786	-0.000096264	-0.000063154	0.293	-0.7626
0.95	-3.7493	-0.000024376	3.1161	-0.87829	-0.42842	-0.000043705	-0.000034121	1.7965	-0.14346
0.99	-5.4649	-5.1087e-06	3.1133	-0.93849	-0.47073	0.0077868	-0.00030276	12.515	8.7614
									
									
# y = 0.8									
#									
0.45	-2.2353	0.000095363	3.1173	-0.32511	-0.0062477	0.00015599	0.000059622	-0.34708	0.20389
0.50	-2.0178	0.00017828	3.1232	-0.36734	-0.020019	0.00030711	0.0001262	-0.37302	0.34562
0.55	-2.0041	0.00021601	3.1276	-0.41201	-0.038304	0.00039235	0.00017322	-0.39016	0.28387
0.60	-2.0641	0.00022034	3.1306	-0.45922	-0.060298	0.00042215	0.00019959	-0.39574	0.15212
0.65	-2.1696	0.00020263	3.1323	-0.50913	-0.085519	0.00040967	0.0002067	-0.38546	-0.016643
0.70	-2.314	0.00017242	3.1327	-0.56195	-0.11365	0.00036729	0.0001969	-0.35213	-0.20824
0.75	-2.4998	0.00013694	3.1322	-0.6179	-0.14446	0.00030656	0.00017449	-0.28259	-0.41198
0.80	-2.7379	0.0001012	3.1307	-0.67722	-0.1778	0.00023857	0.00014398	-0.14998	-0.61173
0.85	-3.0522	0.000068365	3.1286	-0.7402	-0.21359	0.00017065	0.00010811	0.10971	-0.76735
0.90	-3.4984	0.000040179	3.1258	-0.80712	-0.25177	0.00011886	0.000068667	0.691	-0.74027
0.95	-4.2555	0.000017375	3.1225	-0.87829	-0.29234	0.00011154	0.000049254	2.5442	0.24071
0.99	-5.9699	3.0547e-06	3.1195	-0.93849	-0.32652	0.0052803	-0.00041248	16.22	12.109
									
									
# y = 0.9									
#									
0.80	-6.1435	1.1533e-06	3.1374	-0.67722	-0.005768	3.0431e-06	1.5657e-06	0.4932	-3.1959
0.85	-5.3847	6.0901e-06	3.135	-0.7402	-0.024509	0.000012676	8.5921e-06	0.94357	-2.0709
0.90	-5.4649	8.5127e-06	3.132	-0.80712	-0.045698	0.000022769	0.00001455	1.9047	-1.281
0.95	-6.0198	6.3921e-06	3.1285	-0.87829	-0.069192	0.00062972	0.000014522	4.9086	1.0705
0.99	-7.6258	1.5701e-06	3.1254	-0.93849	-0.089591	0.00089527	-0.0002321	27.946	22.419

==> anc/etap_e <==
# NLO radiative corrections in terms of all its constituents for the decay eta'->e^+e^-g: sample of generated values (see also caption of Fig. 4)									
# x  |  (t_1a + D) [%]   t_1b [%]   virt|Pi=Pi_L [%]   virt_H [%]   t_2 [%]   (t_3a + t_3b) [%]   t_4 [%]   1gIR [%]  |  delta(x,y) [%]									
#									
# y = 0.									
#									
0.001	6.2983	-0.00087668	-2.8232	-0.0016604	0.042925	0.008097	0.0011424	-0.00027552	3.5244
0.002	7.7369	-0.002676	-3.8452	-0.0033333	0.077865	0.0068482	0.0013896	-0.00054418	3.9712
0.003	8.59	-0.0044047	-4.4959	-0.0050152	0.10921	0.0056017	0.0016165	-0.00081712	4.2002
0.004	9.1945	-0.0060645	-4.9816	-0.0067057	0.13819	0.0043581	0.0018234	-0.0010943	4.3434
0.005	9.6605	-0.0076572	-5.3723	-0.0084044	0.16542	0.0031177	0.0020108	-0.0013757	4.4413
0.006	10.038	-0.0091845	-5.7006	-0.010111	0.19128	0.0018809	0.0021792	-0.0016613	4.5118
0.007	10.354	-0.010648	-5.9847	-0.011826	0.21603	0.00064817	0.0023289	-0.0019511	4.5642
0.008	10.626	-0.01205	-6.2357	-0.013549	0.23986	-0.00058004	0.0024605	-0.002245	4.6041
0.009	10.863	-0.013392	-6.461	-0.01528	0.26289	-0.0018033	0.0025744	-0.002543	4.6349
0.010	11.074	-0.014675	-6.6656	-0.01702	0.28523	-0.0030213	0.0026709	-0.0028451	4.6589
0.011	11.263	-0.015901	-6.8533	-0.018767	0.30695	-0.0042335	0.0027507	-0.0031512	4.6778
0.012	11.435	-0.017073	-7.0268	-0.020523	0.32814	-0.0054394	0.002814	-0.0034614	4.6927
0.013	11.592	-0.018192	-7.1884	-0.022287	0.34883	-0.0066388	0.0028613	-0.0037755	4.7046
0.014	11.737	-0.019259	-7.3396	-0.02406	0.36908	-0.0078311	0.0028931	-0.0040936	4.714
0.015	11.871	-0.020276	-7.4818	-0.025841	0.38892	-0.0090159	0.0029098	-0.0044156	4.7216
0.016	11.996	-0.021245	-7.6162	-0.027631	0.4084	-0.010193	0.0029119	-0.0047416	4.7276
0.017	12.114	-0.022169	-7.7436	-0.029429	0.42753	-0.011361	0.0028997	-0.0050714	4.7323
0.018	12.224	-0.023048	-7.8648	-0.031236	0.44635	-0.012521	0.0028738	-0.005405	4.7362
0.019	12.328	-0.023884	-7.9805	-0.033052	0.46488	-0.013672	0.0028346	-0.0057425	4.7392
0.020	12.427	-0.024679	-8.0911	-0.034877	0.48314	-0.014813	0.0027824	-0.0060838	4.7415
0.021	12.521	-0.025435	-8.1973	-0.036711	0.50115	-0.015944	0.0027178	-0.0064288	4.7433
0.022	12.611	-0.026153	-8.2993	-0.038555	0.51892	-0.017064	0.0026412	-0.0067775	4.7447
0.023	12.697	-0.026836	-8.3976	-0.040408	0.53647	-0.018174	0.0025531	-0.00713	4.7456
0.024	12.779	-0.027484	-8.4925	-0.04227	0.55382	-0.019272	0.0024538	-0.0074862	4.7463
0.025	12.858	-0.028101	-8.5842	-0.044142	0.57097	-0.020359	0.0023438	-0.007846	4.7466
0.026	12.934	-0.028687	-8.673	-0.046024	0.58794	-0.021433	0.0022236	-0.0082094	4.7465
0.027	13.007	-0.029244	-8.7592	-0.047915	0.60474	-0.022495	0.0020936	-0.0085764	4.7463
0.028	13.077	-0.029774	-8.8429	-0.049817	0.62137	-0.023544	0.0019542	-0.008947	4.7457
0.029	13.145	-0.030279	-8.9244	-0.051729	0.63786	-0.024579	0.0018059	-0.0093212	4.7447
0.030	13.211	-0.03076	-9.0037	-0.053651	0.6542	-0.025601	0.001649	-0.0096989	4.7435
0.031	13.274	-0.031236	-9.0812	-0.055584	0.6704	-0.0266	0.0014875	-0.01008	4.7411
0.032	13.335	-0.03169	-9.1568	-0.057528	0.68647	-0.027585	0.0013181	-0.010465	4.7384
0.033	13.394	-0.032125	-9.2309	-0.059482	0.70243	-0.028556	0.0011412	-0.010853	4.7354
0.034	13.451	-0.03254	-9.3034	-0.061448	0.71827	-0.029513	0.00095695	-0.011244	4.7319
0.035	13.506	-0.032936	-9.3747	-0.063424	0.73399	-0.030455	0.00076561	-0.011639	4.728
0.036	13.56	-0.033314	-9.4447	-0.065412	0.74962	-0.031384	0.00056743	-0.012037	4.7236
0.037	13.613	-0.033675	-9.5136	-0.067412	0.76514	-0.032298	0.00036264	-0.012439	4.7188
0.038	13.664	-0.03402	-9.5816	-0.069423	0.78058	-0.033199	0.00015148	-0.012844	4.7133
0.039	13.713	-0.03435	-9.6488	-0.071446	0.79592	-0.034086	-0.000065804	-0.013252	4.7072
0.040	13.762	-0.034664	-9.7155	-0.073481	0.81118	-0.034959	-0.00028897	-0.013663	4.7004
0.041	13.809	-0.034971	-9.7817	-0.075528	0.82636	-0.035816	-0.0005164	-0.014078	4.6925
0.042	13.855	-0.035264	-9.8478	-0.077588	0.84146	-0.036661	-0.00074932	-0.014495	4.6835
0.043	13.899	-0.035544	-9.914	-0.079659	0.85649	-0.037491	-0.00098758	-0.014916	4.6731
0.044	13.943	-0.035811	-9.9809	-0.081742	0.87145	-0.038309	-0.001231	-0.01534	4.6611
0.045	13.986	-0.036066	-10.049	-0.083837	0.88635	-0.039113	-0.0014795	-0.015768	4.6466
0.046	14.027	-0.036309	-10.12	-0.085942	0.90118	-0.039903	-0.0017328	-0.016198	4.6287
0.047	14.068	-0.036541	-10.195	-0.088053	0.91596	-0.040681	-0.0019908	-0.016631	4.6048
0.048	14.108	-0.036762	-10.283	-0.090162	0.93067	-0.041446	-0.0022534	-0.017068	4.5678
0.049	14.147	-0.036972	-10.406	-0.092236	0.94534	-0.042198	-0.0025204	-0.017507	4.4947
0.050	14.186	-0.037173	-10.441	-0.094446	0.95995	-0.042937	-0.0027916	-0.01795	4.5097
0.051	14.223	-0.037366	-10.474	-0.096675	0.97451	-0.043664	-0.0030663	-0.018395	4.5243
0.052	14.26	-0.03755	-10.507	-0.098922	0.98903	-0.044378	-0.003345	-0.018843	4.5384
0.053	14.296	-0.037725	-10.54	-0.10119	1.0035	-0.045079	-0.0036275	-0.019295	4.552
0.054	14.331	-0.037891	-10.573	-0.10348	1.0179	-0.045769	-0.0039138	-0.019749	4.5653
0.055	14.366	-0.038048	-10.605	-0.10579	1.0323	-0.046447	-0.0042037	-0.020206	4.5783
0.056	14.4	-0.038197	-10.637	-0.10812	1.0467	-0.047112	-0.004497	-0.020666	4.5909
0.057	14.433	-0.038338	-10.669	-0.11047	1.061	-0.047766	-0.0047937	-0.021128	4.6032
0.058	14.466	-0.038471	-10.7	-0.11285	1.0752	-0.048408	-0.0050937	-0.021594	4.6151
0.059	14.498	-0.038596	-10.731	-0.11526	1.0895	-0.049039	-0.0053968	-0.022062	4.6268
0.060	14.53	-0.038714	-10.761	-0.11769	1.1037	-0.049658	-0.0057029	-0.022533	4.6382
0.061	14.561	-0.038827	-10.792	-0.12015	1.1178	-0.050266	-0.0060114	-0.023006	4.6493
0.062	14.592	-0.038932	-10.822	-0.12264	1.1319	-0.050863	-0.0063227	-0.023483	4.6601
0.063	14.622	-0.039031	-10.851	-0.12516	1.146	-0.051449	-0.0066367	-0.023962	4.6707
0.064	14.652	-0.039124	-10.881	-0.12772	1.1601	-0.052024	-0.0069534	-0.024443	4.6811
0.065	14.681	-0.03921	-10.91	-0.13031	1.1741	-0.052588	-0.0072725	-0.024927	4.6912
0.066	14.71	-0.03929	-10.938	-0.13294	1.1881	-0.053141	-0.0075942	-0.025414	4.7012
0.067	14.738	-0.039364	-10.967	-0.13562	1.2021	-0.053684	-0.0079181	-0.025903	4.7109
0.068	14.766	-0.039432	-10.995	-0.13834	1.216	-0.054216	-0.0082444	-0.026395	4.7204
0.069	14.794	-0.039494	-11.023	-0.14111	1.2299	-0.054737	-0.0085728	-0.026889	4.7297
0.070	14.821	-0.039551	-11.051	-0.14394	1.2437	-0.055248	-0.0089034	-0.027386	4.7388
0.071	14.848	-0.039603	-11.078	-0.14683	1.2576	-0.055749	-0.0092357	-0.027885	4.7477
0.072	14.874	-0.03965	-11.105	-0.14979	1.2713	-0.05624	-0.0095699	-0.028386	4.7564
0.073	14.9	-0.039692	-11.132	-0.15282	1.285	-0.056721	-0.009906	-0.02889	4.7649
0.074	14.926	-0.039729	-11.159	-0.15595	1.2987	-0.057191	-0.010244	-0.029396	4.7732
0.075	14.951	-0.039761	-11.185	-0.15918	1.3123	-0.057652	-0.010583	-0.029905	4.7812
0.076	14.976	-0.039788	-11.211	-0.16253	1.3258	-0.058103	-0.010925	-0.030416	4.789
0.077	15.001	-0.039811	-11.237	-0.16603	1.3393	-0.058544	-0.011267	-0.030929	4.7964
0.078	15.025	-0.039829	-11.262	-0.16971	1.3526	-0.058976	-0.011612	-0.031444	4.8036
0.079	15.049	-0.039842	-11.288	-0.17363	1.3659	-0.059398	-0.011957	-0.031961	4.8103
0.080	15.073	-0.039851	-11.313	-0.17787	1.3789	-0.059811	-0.012305	-0.03248	4.8165
0.081	15.096	-0.039856	-11.338	-0.18255	1.3918	-0.060215	-0.012652	-0.033002	4.8221
0.082	15.12	-0.039857	-11.363	-0.18791	1.4043	-0.060609	-0.013002	-0.033525	4.8266
0.083	15.143	-0.039854	-11.387	-0.19436	1.4163	-0.060995	-0.013352	-0.03405	4.8294
0.084	15.165	-0.039847	-11.411	-0.20527	1.427	-0.061371	-0.013703	-0.034576	4.8264
0.085	15.188	-0.039836	-11.435	-0.23026	1.4244	-0.061739	-0.014056	-0.035136	4.796
0.086	15.21	-0.039822	-11.459	-0.21116	1.448	-0.062098	-0.01441	-0.035677	4.8359
0.087	15.232	-0.039804	-11.483	-0.20495	1.4616	-0.062447	-0.014764	-0.036217	4.8528
0.088	15.254	-0.039783	-11.506	-0.20412	1.4743	-0.062789	-0.01512	-0.036759	4.8634
0.089	15.275	-0.039758	-11.529	-0.20398	1.4866	-0.063121	-0.015476	-0.037305	4.8728
0.090	15.297	-0.03973	-11.552	-0.2044	1.4986	-0.063446	-0.015833	-0.037853	4.8815
0.091	15.318	-0.0397	-11.575	-0.20519	1.5106	-0.063761	-0.016191	-0.038405	4.8896
0.092	15.338	-0.039667	-11.598	-0.20623	1.5224	-0.064068	-0.01655	-0.038959	4.8973
0.093	15.359	-0.039631	-11.62	-0.20746	1.5342	-0.064366	-0.016909	-0.039516	4.9047
0.094	15.379	-0.039592	-11.643	-0.20883	1.5459	-0.064657	-0.017269	-0.040076	4.9119
0.095	15.399	-0.03955	-11.665	-0.21031	1.5575	-0.06494	-0.01763	-0.040639	4.9188
0.096	15.419	-0.039506	-11.687	-0.21187	1.5692	-0.065215	-0.017991	-0.041205	4.9257
0.097	15.439	-0.039459	-11.708	-0.21352	1.5807	-0.065483	-0.018353	-0.041773	4.9324
0.098	15.458	-0.039409	-11.73	-0.21522	1.5923	-0.065742	-0.018715	-0.042344	4.9389
0.099	15.477	-0.039357	-11.751	-0.21699	1.6038	-0.065995	-0.019078	-0.042918	4.9454
0.100	15.496	-0.039303	-11.773	-0.21879	1.6153	-0.06624	-0.019441	-0.043495	4.9517
0.101	15.515	-0.039246	-11.794	-0.22064	1.6268	-0.066479	-0.019804	-0.044074	4.958
0.102	15.534	-0.039187	-11.815	-0.22253	1.6383	-0.066711	-0.020168	-0.044656	4.9642
0.103	15.552	-0.039126	-11.835	-0.22445	1.6497	-0.066936	-0.020532	-0.045241	4.9703
0.104	15.57	-0.039062	-11.856	-0.2264	1.6611	-0.067154	-0.020896	-0.045828	4.9763
0.105	15.588	-0.038996	-11.876	-0.22837	1.6726	-0.067365	-0.02126	-0.046418	4.9823
0.106	15.606	-0.038929	-11.897	-0.23037	1.684	-0.067569	-0.021625	-0.047011	4.9883
0.107	15.624	-0.038859	-11.917	-0.2324	1.6954	-0.067767	-0.021989	-0.047606	4.9941
0.108	15.642	-0.038787	-11.937	-0.23445	1.7067	-0.067958	-0.022354	-0.048204	4.9999
0.109	15.659	-0.038714	-11.956	-0.23651	1.7181	-0.068142	-0.022719	-0.048804	5.0057
0.110	15.676	-0.038638	-11.976	-0.2386	1.7295	-0.068319	-0.023084	-0.049407	5.0114
0.111	15.693	-0.038561	-11.996	-0.2407	1.7409	-0.06849	-0.023449	-0.050012	5.0171
0.112	15.71	-0.038482	-12.015	-0.24282	1.7522	-0.068655	-0.023813	-0.050621	5.0227
0.113	15.727	-0.038402	-12.034	-0.24496	1.7636	-0.068813	-0.024178	-0.051231	5.0283
0.114	15.743	-0.03832	-12.053	-0.24711	1.7749	-0.068965	-0.024543	-0.051844	5.0339
0.115	15.76	-0.038236	-12.072	-0.24927	1.7863	-0.06911	-0.024907	-0.05246	5.0394
0.116	15.776	-0.03815	-12.091	-0.25145	1.7976	-0.06925	-0.025272	-0.053078	5.0449
0.117	15.792	-0.038064	-12.11	-0.25365	1.809	-0.069383	-0.025636	-0.053699	5.0504
0.118	15.808	-0.037975	-12.129	-0.25585	1.8203	-0.069511	-0.026	-0.054322	5.0558
0.119	15.824	-0.037885	-12.147	-0.25807	1.8317	-0.069632	-0.026364	-0.054948	5.0613
0.120	15.839	-0.037794	-12.165	-0.26031	1.8431	-0.069748	-0.026727	-0.055576	5.0666
0.121	15.855	-0.037701	-12.184	-0.26255	1.8544	-0.069858	-0.02709	-0.056207	5.072
0.122	15.87	-0.037607	-12.202	-0.26481	1.8658	-0.069962	-0.027453	-0.05684	5.0774
0.123	15.885	-0.037512	-12.22	-0.26707	1.8772	-0.070061	-0.027815	-0.057476	5.0827
0.124	15.9	-0.037415	-12.238	-0.26935	1.8886	-0.070154	-0.028178	-0.058114	5.088
0.125	15.915	-0.037318	-12.255	-0.27164	1.9	-0.070241	-0.028539	-0.058754	5.0933
0.126	15.93	-0.037219	-12.273	-0.27394	1.9114	-0.070323	-0.0289	-0.059397	5.0985
0.127	15.945	-0.037118	-12.29	-0.27625	1.9228	-0.0704	-0.029261	-0.060042	5.1038
0.128	15.959	-0.037017	-12.308	-0.27857	1.9342	-0.070471	-0.029622	-0.06069	5.109
0.129	15.973	-0.036915	-12.325	-0.2809	1.9456	-0.070537	-0.029981	-0.06134	5.1142
0.130	15.988	-0.036811	-12.342	-0.28324	1.9571	-0.070597	-0.030341	-0.061992	5.1194
0.131	16.002	-0.036707	-12.359	-0.2856	1.9685	-0.070653	-0.0307	-0.062647	5.1246
0.132	16.016	-0.036601	-12.376	-0.28796	1.98	-0.070703	-0.031058	-0.063304	5.1298
0.133	16.03	-0.036495	-12.393	-0.29033	1.9915	-0.070749	-0.031415	-0.063963	5.135
0.134	16.043	-0.036387	-12.41	-0.29271	2.003	-0.070789	-0.031772	-0.064625	5.1402
0.135	16.057	-0.036279	-12.427	-0.2951	2.0145	-0.070824	-0.032128	-0.065289	5.1453
0.136	16.071	-0.03617	-12.443	-0.2975	2.026	-0.070855	-0.032484	-0.065956	5.1505
0.137	16.084	-0.036059	-12.46	-0.29991	2.0375	-0.07088	-0.032839	-0.066624	5.1556
0.138	16.097	-0.035948	-12.476	-0.30233	2.0491	-0.070901	-0.033193	-0.067295	5.1608
0.139	16.11	-0.035836	-12.492	-0.30476	2.0607	-0.070917	-0.033547	-0.067969	5.1659
0.140	16.124	-0.035724	-12.508	-0.30719	2.0723	-0.070928	-0.033899	-0.068644	5.1711
0.141	16.136	-0.03561	-12.524	-0.30964	2.0839	-0.070934	-0.034251	-0.069322	5.1762
0.142	16.149	-0.035496	-12.54	-0.31209	2.0955	-0.070936	-0.034602	-0.070002	5.1813
0.143	16.162	-0.035382	-12.556	-0.31456	2.1072	-0.070933	-0.034952	-0.070685	5.1864
0.144	16.175	-0.035266	-12.572	-0.31703	2.1189	-0.070926	-0.035302	-0.071369	5.1916
0.145	16.187	-0.03515	-12.588	-0.31952	2.1306	-0.070914	-0.03565	-0.072056	5.1967
0.146	16.2	-0.035033	-12.603	-0.32201	2.1423	-0.070898	-0.035998	-0.072745	5.2018
0.147	16.212	-0.034915	-12.619	-0.32451	2.154	-0.070878	-0.036345	-0.073436	5.2069
0.148	16.224	-0.034797	-12.634	-0.32702	2.1658	-0.070853	-0.036691	-0.07413	5.2121
0.149	16.236	-0.034678	-12.65	-0.32954	2.1776	-0.070824	-0.037036	-0.074826	5.2172
0.150	16.248	-0.034559	-12.665	-0.33207	2.1894	-0.07079	-0.03738	-0.075523	5.2223
0.151	16.26	-0.034439	-12.68	-0.3346	2.2013	-0.070753	-0.037723	-0.076223	5.2274
0.152	16.272	-0.034319	-12.695	-0.33715	2.2131	-0.070712	-0.038065	-0.076925	5.2326
0.153	16.283	-0.034198	-12.71	-0.33971	2.225	-0.070666	-0.038406	-0.07763	5.2377
0.154	16.295	-0.034076	-12.725	-0.34227	2.2369	-0.070617	-0.038746	-0.078336	5.2429
0.155	16.306	-0.033954	-12.74	-0.34484	2.2489	-0.070563	-0.039086	-0.079045	5.248
0.156	16.318	-0.033832	-12.755	-0.34743	2.2609	-0.070506	-0.039424	-0.079755	5.2532
0.157	16.329	-0.033709	-12.769	-0.35002	2.2729	-0.070444	-0.039761	-0.080468	5.2583
0.158	16.34	-0.033586	-12.784	-0.35262	2.2849	-0.070379	-0.040097	-0.081183	5.2635
0.159	16.351	-0.033462	-12.798	-0.35523	2.297	-0.07031	-0.040432	-0.0819	5.2687
0.160	16.362	-0.033338	-12.813	-0.35784	2.3091	-0.070237	-0.040766	-0.082619	5.2738
0.161	16.373	-0.033213	-12.827	-0.36047	2.3212	-0.070161	-0.041099	-0.08334	5.279
0.162	16.384	-0.033089	-12.841	-0.36311	2.3333	-0.070081	-0.041431	-0.084063	5.2842
0.163	16.395	-0.032963	-12.856	-0.36575	2.3455	-0.069997	-0.041762	-0.084789	5.2894
0.164	16.405	-0.032838	-12.87	-0.36841	2.3577	-0.06991	-0.042091	-0.085516	5.2946
0.165	16.416	-0.032712	-12.884	-0.37107	2.37	-0.069819	-0.04242	-0.086245	5.2999
0.166	16.426	-0.032586	-12.898	-0.37374	2.3823	-0.069724	-0.042747	-0.086976	5.3051
0.167	16.437	-0.032459	-12.912	-0.37642	2.3946	-0.069626	-0.043073	-0.08771	5.3103
0.168	16.447	-0.032333	-12.926	-0.37912	2.4069	-0.069524	-0.043398	-0.088445	5.3156
0.169	16.457	-0.032206	-12.939	-0.38181	2.4193	-0.06942	-0.043721	-0.089182	5.3208
0.170	16.467	-0.032078	-12.953	-0.38452	2.4317	-0.069311	-0.044044	-0.089922	5.3261
0.171	16.477	-0.031951	-12.967	-0.38724	2.4442	-0.0692	-0.044365	-0.090663	5.3314
0.172	16.487	-0.031823	-12.98	-0.38997	2.4567	-0.069085	-0.044685	-0.091406	5.3367
0.173	16.497	-0.031695	-12.994	-0.39271	2.4692	-0.068967	-0.045003	-0.092151	5.342
0.174	16.507	-0.031567	-13.007	-0.39545	2.4818	-0.068845	-0.045321	-0.092898	5.3473
0.175	16.517	-0.031439	-13.021	-0.39821	2.4944	-0.068721	-0.045636	-0.093648	5.3526
0.176	16.526	-0.03131	-13.034	-0.40097	2.507	-0.068593	-0.045951	-0.094399	5.358
0.177	16.536	-0.031182	-13.047	-0.40375	2.5197	-0.068462	-0.046265	-0.095151	5.3633
0.178	16.545	-0.031053	-13.06	-0.40653	2.5324	-0.068328	-0.046577	-0.095906	5.3687
0.179	16.554	-0.030924	-13.074	-0.40932	2.5451	-0.068192	-0.046887	-0.096663	5.3741
0.180	16.564	-0.030795	-13.087	-0.41213	2.5579	-0.068052	-0.047196	-0.097421	5.3795
0.181	16.573	-0.030666	-13.1	-0.41494	2.5707	-0.067909	-0.047504	-0.098182	5.3849
0.182	16.582	-0.030536	-13.113	-0.41776	2.5836	-0.067764	-0.047811	-0.098944	5.3903
0.183	16.591	-0.030407	-13.125	-0.42059	2.5965	-0.067615	-0.048116	-0.099708	5.3957
0.184	16.6	-0.030278	-13.138	-0.42343	2.6094	-0.067464	-0.04842	-0.10047	5.4012
0.185	16.609	-0.030148	-13.151	-0.42628	2.6224	-0.06731	-0.048722	-0.10124	5.4066
0.186	16.618	-0.030018	-13.164	-0.42914	2.6354	-0.067153	-0.049023	-0.10201	5.4121
0.187	16.626	-0.029889	-13.176	-0.43201	2.6485	-0.066993	-0.049322	-0.10278	5.4176
0.188	16.635	-0.029759	-13.189	-0.43489	2.6616	-0.066831	-0.04962	-0.10356	5.4231
0.189	16.644	-0.029629	-13.201	-0.43778	2.6747	-0.066666	-0.049916	-0.10433	5.4286
0.190	16.652	-0.029499	-13.214	-0.44068	2.6879	-0.066498	-0.050211	-0.10511	5.4342
0.191	16.661	-0.02937	-13.226	-0.44358	2.7011	-0.066328	-0.050504	-0.10589	5.4397
0.192	16.669	-0.02924	-13.239	-0.4465	2.7144	-0.066154	-0.050796	-0.10667	5.4453
0.193	16.677	-0.02911	-13.251	-0.44943	2.7277	-0.065979	-0.051086	-0.10745	5.4509
0.194	16.685	-0.02898	-13.263	-0.45237	2.7411	-0.0658	-0.051375	-0.10823	5.4565
0.195	16.693	-0.02885	-13.275	-0.45532	2.7545	-0.06562	-0.051662	-0.10902	5.4621
0.196	16.702	-0.02872	-13.288	-0.45828	2.7679	-0.065436	-0.051948	-0.10981	5.4677
0.197	16.71	-0.028591	-13.3	-0.46125	2.7814	-0.065251	-0.052232	-0.11059	5.4734
0.198	16.717	-0.028461	-13.312	-0.46422	2.7949	-0.065062	-0.052514	-0.11139	5.479
0.199	16.725	-0.028331	-13.324	-0.46721	2.8084	-0.064872	-0.052795	-0.11218	5.4847
0.200	16.733	-0.028202	-13.336	-0.47021	2.822	-0.064679	-0.053074	-0.11297	5.4904
0.201	16.741	-0.028072	-13.347	-0.47322	2.8357	-0.064484	-0.053352	-0.11377	5.4961
0.202	16.748	-0.027942	-13.359	-0.47624	2.8494	-0.064286	-0.053628	-0.11457	5.5018
0.203	16.756	-0.027813	-13.371	-0.47927	2.8631	-0.064087	-0.053902	-0.11536	5.5075
0.204	16.763	-0.027684	-13.383	-0.48231	2.8769	-0.063885	-0.054175	-0.11616	5.5133
0.205	16.771	-0.027554	-13.394	-0.48536	2.8907	-0.063681	-0.054446	-0.11697	5.5191
0.206	16.778	-0.027425	-13.406	-0.48842	2.9046	-0.063474	-0.054715	-0.11777	5.5249
0.207	16.785	-0.027296	-13.418	-0.49149	2.9185	-0.063266	-0.054983	-0.11858	5.5307
0.208	16.793	-0.027167	-13.429	-0.49458	2.9324	-0.063055	-0.055249	-0.11938	5.5365
0.209	16.8	-0.027038	-13.441	-0.49767	2.9464	-0.062842	-0.055513	-0.12019	5.5423
0.210	16.807	-0.02691	-13.452	-0.50077	2.9605	-0.062628	-0.055775	-0.121	5.5481
0.211	16.814	-0.026781	-13.463	-0.50389	2.9746	-0.062411	-0.056036	-0.12181	5.554
0.212	16.821	-0.026652	-13.475	-0.50701	2.9887	-0.062192	-0.056295	-0.12263	5.5599
0.213	16.828	-0.026524	-13.486	-0.51015	3.0029	-0.061972	-0.056552	-0.12344	5.5658
0.214	16.834	-0.026396	-13.497	-0.51329	3.0171	-0.061749	-0.056807	-0.12426	5.5717
0.215	16.841	-0.026268	-13.509	-0.51645	3.0313	-0.061525	-0.057061	-0.12508	5.5776
0.216	16.848	-0.02614	-13.52	-0.51962	3.0456	-0.061298	-0.057313	-0.1259	5.5835
0.217	16.854	-0.026012	-13.531	-0.5228	3.06	-0.06107	-0.057563	-0.12672	5.5895
0.218	16.861	-0.025885	-13.542	-0.52599	3.0743	-0.06084	-0.057811	-0.12754	5.5954
0.219	16.867	-0.025757	-13.553	-0.52919	3.0888	-0.060608	-0.058058	-0.12836	5.6014
0.220	16.874	-0.02563	-13.564	-0.5324	3.1033	-0.060374	-0.058302	-0.12919	5.6074
0.221	16.88	-0.025503	-13.575	-0.53563	3.1178	-0.060139	-0.058545	-0.13002	5.6134
0.222	16.886	-0.025376	-13.586	-0.53886	3.1324	-0.059902	-0.058786	-0.13085	5.6194
0.223	16.893	-0.025249	-13.597	-0.54211	3.147	-0.059663	-0.059025	-0.13168	5.6254
0.224	16.899	-0.025123	-13.607	-0.54537	3.1616	-0.059423	-0.059262	-0.13251	5.6314
0.225	16.905	-0.024997	-13.618	-0.54864	3.1763	-0.059181	-0.059497	-0.13334	5.6375
0.226	16.911	-0.024871	-13.629	-0.55192	3.191	-0.058937	-0.059731	-0.13417	5.6435
0.227	16.917	-0.024745	-13.64	-0.55521	3.2058	-0.058692	-0.059962	-0.13501	5.6496
0.228	16.923	-0.024619	-13.65	-0.55851	3.2206	-0.058445	-0.060192	-0.13585	5.6557
0.229	16.929	-0.024494	-13.661	-0.56183	3.2355	-0.058196	-0.060419	-0.13668	5.6618
0.230	16.934	-0.024368	-13.671	-0.56516	3.2504	-0.057946	-0.060645	-0.13752	5.6679
0.231	16.94	-0.024243	-13.682	-0.5685	3.2653	-0.057695	-0.060869	-0.13836	5.674
0.232	16.946	-0.024119	-13.692	-0.57185	3.2803	-0.057442	-0.061091	-0.13921	5.6801
0.233	16.951	-0.023994	-13.703	-0.57521	3.2953	-0.057188	-0.061311	-0.14005	5.6862
0.234	16.957	-0.02387	-13.713	-0.57858	3.3104	-0.056932	-0.061529	-0.1409	5.6923
0.235	16.962	-0.023746	-13.724	-0.58197	3.3255	-0.056675	-0.061745	-0.14174	5.6985
0.236	16.968	-0.023622	-13.734	-0.58537	3.3406	-0.056416	-0.061959	-0.14259	5.7046
0.237	16.973	-0.023498	-13.744	-0.58878	3.3558	-0.056156	-0.062171	-0.14344	5.7108
0.238	16.978	-0.023375	-13.754	-0.5922	3.371	-0.055895	-0.062381	-0.14429	5.7169
0.239	16.984	-0.023252	-13.765	-0.59563	3.3863	-0.055632	-0.062589	-0.14514	5.7231
0.240	16.989	-0.023129	-13.775	-0.59908	3.4016	-0.055368	-0.062795	-0.14599	5.7292
0.241	16.994	-0.023007	-13.785	-0.60254	3.4169	-0.055103	-0.062999	-0.14685	5.7354
0.242	16.999	-0.022885	-13.795	-0.60601	3.4323	-0.054836	-0.0632	-0.1477	5.7416
0.243	17.004	-0.022763	-13.805	-0.6095	3.4477	-0.054569	-0.0634	-0.14856	5.7478
0.244	17.009	-0.022641	-13.815	-0.61299	3.4631	-0.0543	-0.063597	-0.14942	5.754
0.245	17.014	-0.022519	-13.825	-0.6165	3.4786	-0.05403	-0.063793	-0.15028	5.7601
0.246	17.019	-0.022398	-13.835	-0.62002	3.4941	-0.053758	-0.063986	-0.15114	5.7663
0.247	17.023	-0.022277	-13.845	-0.62356	3.5096	-0.053486	-0.064178	-0.152	5.7725
0.248	17.028	-0.022157	-13.855	-0.6271	3.5252	-0.053212	-0.064367	-0.15286	5.7787
0.249	17.033	-0.022036	-13.865	-0.63066	3.5408	-0.052938	-0.064554	-0.15372	5.7848
0.250	17.037	-0.021916	-13.875	-0.63424	3.5564	-0.052662	-0.06474	-0.15459	5.791
0.251	17.042	-0.021797	-13.884	-0.63782	3.5721	-0.052385	-0.064923	-0.15545	5.7972
0.252	17.046	-0.021677	-13.894	-0.64142	3.5878	-0.052108	-0.065104	-0.15632	5.8034
0.253	17.051	-0.021558	-13.904	-0.64503	3.6035	-0.051829	-0.065284	-0.15719	5.8095
0.254	17.055	-0.021439	-13.913	-0.64866	3.6193	-0.051549	-0.065461	-0.15806	5.8157
0.255	17.059	-0.021321	-13.923	-0.65229	3.6351	-0.051269	-0.065636	-0.15893	5.8218
0.256	17.064	-0.021203	-13.933	-0.65595	3.6509	-0.050987	-0.065809	-0.1598	5.828
0.257	17.068	-0.021085	-13.942	-0.65961	3.6667	-0.050704	-0.065979	-0.16067	5.8341
0.258	17.072	-0.020967	-13.952	-0.66329	3.6826	-0.050421	-0.066148	-0.16155	5.8402
0.259	17.076	-0.02085	-13.961	-0.66698	3.6985	-0.050137	-0.066314	-0.16242	5.8463
0.260	17.08	-0.020733	-13.971	-0.67068	3.7144	-0.049852	-0.066479	-0.1633	5.8524
0.261	17.084	-0.020616	-13.98	-0.6744	3.7304	-0.049566	-0.06664	-0.16417	5.8585
0.262	17.088	-0.0205	-13.99	-0.67813	3.7463	-0.04928	-0.0668	-0.16505	5.8646
0.263	17.092	-0.020384	-13.999	-0.68188	3.7623	-0.048992	-0.066957	-0.16593	5.8706
0.264	17.095	-0.020268	-14.008	-0.68564	3.7783	-0.048704	-0.067112	-0.16681	5.8766
0.265	17.099	-0.020153	-14.018	-0.68941	3.7943	-0.048416	-0.067265	-0.16769	5.8826
0.266	17.103	-0.020038	-14.027	-0.69319	3.8103	-0.048126	-0.067416	-0.16857	5.8886
0.267	17.106	-0.019923	-14.036	-0.697	3.8264	-0.047836	-0.067564	-0.16946	5.8946
0.268	17.11	-0.019809	-14.046	-0.70081	3.8425	-0.047545	-0.06771	-0.17034	5.9006
0.269	17.113	-0.019695	-14.055	-0.70464	3.8585	-0.047253	-0.067854	-0.17123	5.9065
0.270	17.117	-0.019581	-14.064	-0.70848	3.8746	-0.046961	-0.067996	-0.17211	5.9124
0.271	17.12	-0.019468	-14.073	-0.71234	3.8907	-0.046668	-0.068135	-0.173	5.9183
0.272	17.124	-0.019355	-14.082	-0.71621	3.9068	-0.046374	-0.068272	-0.17389	5.9241
0.273	17.127	-0.019242	-14.091	-0.72009	3.923	-0.046079	-0.068407	-0.17477	5.9299
0.274	17.13	-0.01913	-14.1	-0.72399	3.9391	-0.045784	-0.06854	-0.17566	5.9357
0.275	17.133	-0.019018	-14.109	-0.72791	3.9552	-0.045489	-0.06867	-0.17655	5.9415
0.276	17.136	-0.018906	-14.118	-0.73184	3.9714	-0.045193	-0.068798	-0.17745	5.9472
0.277	17.14	-0.018795	-14.127	-0.73578	3.9875	-0.044896	-0.068923	-0.17834	5.9529
0.278	17.143	-0.018684	-14.136	-0.73974	4.0036	-0.044599	-0.069046	-0.17923	5.9586
0.279	17.145	-0.018573	-14.145	-0.74371	4.0198	-0.044301	-0.069167	-0.18012	5.9642
0.280	17.148	-0.018463	-14.154	-0.7477	4.0359	-0.044003	-0.069286	-0.18102	5.9697
0.281	17.151	-0.018353	-14.163	-0.7517	4.0521	-0.043705	-0.069402	-0.18191	5.9753
0.282	17.154	-0.018243	-14.172	-0.75572	4.0682	-0.043407	-0.069516	-0.18281	5.9807
0.283	17.157	-0.018134	-14.181	-0.75975	4.0843	-0.043108	-0.069627	-0.18371	5.9862
0.284	17.159	-0.018025	-14.189	-0.7638	4.1004	-0.042809	-0.069736	-0.1846	5.9916
0.285	17.162	-0.017917	-14.198	-0.76786	4.1165	-0.04251	-0.069843	-0.1855	5.9969
0.286	17.165	-0.017809	-14.207	-0.77194	4.1326	-0.04221	-0.069947	-0.1864	6.0022
0.287	17.167	-0.017701	-14.216	-0.77603	4.1487	-0.04191	-0.070049	-0.1873	6.0074
0.288	17.17	-0.017594	-14.224	-0.78014	4.1648	-0.041609	-0.070149	-0.1882	6.0126
0.289	17.172	-0.017487	-14.233	-0.78426	4.1808	-0.041308	-0.070246	-0.18911	6.0177
0.290	17.175	-0.01738	-14.241	-0.7884	4.1969	-0.041007	-0.070341	-0.19001	6.0228
0.291	17.177	-0.017274	-14.25	-0.79255	4.2129	-0.040706	-0.070433	-0.19091	6.0278
0.292	17.179	-0.017168	-14.259	-0.79672	4.2289	-0.040404	-0.070523	-0.19181	6.0327
0.293	17.181	-0.017062	-14.267	-0.80091	4.2448	-0.040102	-0.07061	-0.19272	6.0376
0.294	17.183	-0.016957	-14.276	-0.80511	4.2608	-0.0398	-0.070695	-0.19362	6.0424
0.295	17.186	-0.016852	-14.284	-0.80933	4.2767	-0.039498	-0.070778	-0.19453	6.0471
0.296	17.188	-0.016748	-14.293	-0.81356	4.2925	-0.039195	-0.070858	-0.19544	6.0518
0.297	17.19	-0.016644	-14.301	-0.81781	4.3084	-0.038893	-0.070936	-0.19634	6.0564
0.298	17.192	-0.01654	-14.309	-0.82208	4.3242	-0.03859	-0.071011	-0.19725	6.0609
0.299	17.193	-0.016436	-14.318	-0.82636	4.34	-0.038287	-0.071084	-0.19816	6.0653
0.300	17.195	-0.016334	-14.326	-0.83066	4.3557	-0.037985	-0.071154	-0.19907	6.0697
0.301	17.197	-0.016231	-14.334	-0.83497	4.3714	-0.037682	-0.071222	-0.19998	6.074
0.302	17.199	-0.016129	-14.343	-0.8393	4.387	-0.037379	-0.071288	-0.20089	6.0781
0.303	17.201	-0.016027	-14.351	-0.84365	4.4026	-0.037077	-0.071351	-0.2018	6.0822
0.304	17.202	-0.015925	-14.359	-0.84801	4.4182	-0.036774	-0.071411	-0.20271	6.0862
0.305	17.204	-0.015824	-14.368	-0.85239	4.4337	-0.036471	-0.071469	-0.20362	6.0901
0.306	17.205	-0.015723	-14.376	-0.85679	4.4491	-0.036169	-0.071524	-0.20453	6.0939
0.307	17.207	-0.015623	-14.384	-0.8612	4.4645	-0.035866	-0.071577	-0.20545	6.0976
0.308	17.208	-0.015523	-14.392	-0.86563	4.4798	-0.035564	-0.071627	-0.20636	6.1012
0.309	17.21	-0.015424	-14.4	-0.87008	4.4951	-0.035262	-0.071675	-0.20727	6.1047
0.310	17.211	-0.015324	-14.408	-0.87454	4.5103	-0.03496	-0.07172	-0.20819	6.1081
0.311	17.212	-0.015225	-14.416	-0.87902	4.5254	-0.034658	-0.071761	-0.2091	6.1114
0.312	17.213	-0.015127	-14.425	-0.88352	4.5405	-0.034356	-0.0718	-0.21002	6.1146
0.313	17.215	-0.015029	-14.433	-0.88804	4.5555	-0.034054	-0.071836	-0.21094	6.1176
0.314	17.216	-0.014931	-14.441	-0.89257	4.5704	-0.033753	-0.07187	-0.21185	6.1205
0.315	17.217	-0.014834	-14.449	-0.89712	4.5852	-0.033452	-0.071901	-0.21277	6.1234
0.316	17.218	-0.014737	-14.457	-0.90169	4.6	-0.033151	-0.071929	-0.21369	6.126
0.317	17.219	-0.01464	-14.465	-0.90627	4.6146	-0.03285	-0.071956	-0.2146	6.1286
0.318	17.22	-0.014544	-14.473	-0.91087	4.6292	-0.032549	-0.071979	-0.21552	6.131
0.319	17.221	-0.014448	-14.48	-0.91549	4.6437	-0.032249	-0.072001	-0.21644	6.1333
0.320	17.221	-0.014353	-14.488	-0.92013	4.6581	-0.031949	-0.07202	-0.21736	6.1355
0.321	17.222	-0.014258	-14.496	-0.92478	4.6725	-0.03165	-0.072038	-0.21828	6.1375
0.322	17.223	-0.014163	-14.504	-0.92945	4.6867	-0.03135	-0.072053	-0.2192	6.1394
0.323	17.224	-0.014069	-14.512	-0.93414	4.7008	-0.031051	-0.072066	-0.22012	6.1411
0.324	17.224	-0.013975	-14.52	-0.93885	4.7148	-0.030752	-0.072077	-0.22104	6.1427
0.325	17.225	-0.013882	-14.527	-0.94358	4.7287	-0.030454	-0.072085	-0.22196	6.1441
0.326	17.225	-0.013789	-14.535	-0.94832	4.7425	-0.030156	-0.072091	-0.22288	6.1454
0.327	17.226	-0.013696	-14.543	-0.95308	4.7562	-0.029859	-0.072094	-0.2238	6.1465
0.328	17.226	-0.013604	-14.551	-0.95786	4.7698	-0.029562	-0.072095	-0.22472	6.1475
0.329	17.227	-0.013512	-14.558	-0.96266	4.7833	-0.029265	-0.072093	-0.22564	6.1483
0.330	17.227	-0.01342	-14.566	-0.96748	4.7966	-0.028969	-0.072088	-0.22657	6.1489
0.331	17.227	-0.013329	-14.574	-0.97231	4.8098	-0.028673	-0.07208	-0.22749	6.1494
0.332	17.227	-0.013238	-14.581	-0.97717	4.8229	-0.028377	-0.072069	-0.22841	6.1497
0.333	17.228	-0.013148	-14.589	-0.98204	4.8359	-0.028082	-0.072055	-0.22934	6.1498
0.334	17.228	-0.013058	-14.597	-0.98693	4.8487	-0.027788	-0.072039	-0.23026	6.1497
0.335	17.228	-0.012968	-14.604	-0.99184	4.8614	-0.027494	-0.072019	-0.23118	6.1495
0.336	17.228	-0.012879	-14.612	-0.99677	4.874	-0.027201	-0.071998	-0.23211	6.1491
0.337	17.228	-0.01279	-14.619	-1.0017	4.8864	-0.026908	-0.071973	-0.23303	6.1485
0.338	17.228	-0.012701	-14.627	-1.0067	4.8987	-0.026616	-0.071946	-0.23395	6.1476
0.339	17.227	-0.012613	-14.634	-1.0117	4.9108	-0.026325	-0.071917	-0.23488	6.1466
0.340	17.227	-0.012526	-14.642	-1.0167	4.9228	-0.026034	-0.071884	-0.2358	6.1454
0.341	17.227	-0.012438	-14.649	-1.0217	4.9346	-0.025745	-0.07185	-0.23673	6.144
0.342	17.227	-0.012351	-14.657	-1.0267	4.9463	-0.025456	-0.071812	-0.23765	6.1424
0.343	17.226	-0.012265	-14.664	-1.0318	4.9578	-0.025168	-0.071772	-0.23858	6.1406
0.344	17.226	-0.012179	-14.671	-1.0369	4.9692	-0.02488	-0.07173	-0.2395	6.1386
0.345	17.226	-0.012093	-14.679	-1.042	4.9804	-0.024593	-0.071685	-0.24043	6.1364
0.346	17.225	-0.012008	-14.686	-1.0471	4.9914	-0.024307	-0.071637	-0.24135	6.1339
0.347	17.225	-0.011923	-14.694	-1.0522	5.0023	-0.024022	-0.071587	-0.24228	6.1313
0.348	17.224	-0.011838	-14.701	-1.0574	5.013	-0.023737	-0.071534	-0.2432	6.1284
0.349	17.223	-0.011754	-14.708	-1.0626	5.0235	-0.023453	-0.071479	-0.24413	6.1253
0.350	17.223	-0.01167	-14.715	-1.0677	5.0338	-0.02317	-0.071421	-0.24505	6.122
0.351	17.222	-0.011586	-14.723	-1.073	5.044	-0.022887	-0.07136	-0.24598	6.1184
0.352	17.221	-0.011503	-14.73	-1.0782	5.0539	-0.022604	-0.071297	-0.2469	6.1146
0.353	17.22	-0.011421	-14.737	-1.0834	5.0637	-0.022323	-0.071231	-0.24783	6.1106
0.354	17.219	-0.011338	-14.744	-1.0887	5.0733	-0.022042	-0.071163	-0.24875	6.1063
0.355	17.219	-0.011256	-14.752	-1.094	5.0828	-0.021763	-0.071092	-0.24968	6.1019
0.356	17.218	-0.011175	-14.759	-1.0993	5.092	-0.021484	-0.071019	-0.2506	6.0971
0.357	17.217	-0.011094	-14.766	-1.1047	5.101	-0.021206	-0.070943	-0.25153	6.0921
0.358	17.215	-0.011013	-14.773	-1.11	5.1099	-0.020929	-0.070865	-0.25245	6.0869
0.359	17.214	-0.010933	-14.78	-1.1154	5.1185	-0.020653	-0.070784	-0.25338	6.0814
0.360	17.213	-0.010853	-14.787	-1.1208	5.127	-0.020378	-0.0707	-0.25431	6.0757
0.361	17.212	-0.010773	-14.794	-1.1262	5.1352	-0.020104	-0.070614	-0.25523	6.0697
0.362	17.211	-0.010694	-14.802	-1.1316	5.1433	-0.019832	-0.070526	-0.25616	6.0635
0.363	17.209	-0.010615	-14.809	-1.1371	5.1511	-0.019561	-0.070435	-0.25708	6.057
0.364	17.208	-0.010536	-14.816	-1.1425	5.1588	-0.01929	-0.070341	-0.25801	6.0503
0.365	17.206	-0.010458	-14.823	-1.148	5.1662	-0.019021	-0.070245	-0.25893	6.0433
0.366	17.205	-0.010381	-14.83	-1.1535	5.1734	-0.018753	-0.070147	-0.25985	6.0361
0.367	17.203	-0.010303	-14.837	-1.1591	5.1804	-0.018486	-0.070046	-0.26078	6.0286
0.368	17.202	-0.010226	-14.844	-1.1646	5.1872	-0.01822	-0.069943	-0.2617	6.0208
0.369	17.2	-0.01015	-14.851	-1.1702	5.1938	-0.017955	-0.069837	-0.26263	6.0128
0.370	17.199	-0.010073	-14.857	-1.1758	5.2002	-0.017691	-0.069728	-0.26355	6.0045
0.371	17.197	-0.0099976	-14.864	-1.1814	5.2064	-0.017428	-0.069617	-0.26448	5.9959
0.372	17.195	-0.0099222	-14.871	-1.187	5.2124	-0.017166	-0.069504	-0.2654	5.9871
0.373	17.193	-0.0098471	-14.878	-1.1927	5.2182	-0.016906	-0.069388	-0.26632	5.978
0.374	17.191	-0.0097725	-14.885	-1.1984	5.2237	-0.016646	-0.06927	-0.26725	5.9687
0.375	17.189	-0.0096982	-14.892	-1.2041	5.2291	-0.016388	-0.069149	-0.26817	5.9591
0.376	17.187	-0.0096242	-14.899	-1.2098	5.2342	-0.016131	-0.069026	-0.26909	5.9492
0.377	17.185	-0.0095507	-14.906	-1.2155	5.2391	-0.015875	-0.068901	-0.27001	5.9391
0.378	17.183	-0.0094775	-14.912	-1.2213	5.2438	-0.015621	-0.068773	-0.27094	5.9287
0.379	17.181	-0.0094047	-14.919	-1.227	5.2483	-0.015368	-0.068643	-0.27186	5.9181
0.380	17.179	-0.0093323	-14.926	-1.2328	5.2527	-0.015115	-0.068511	-0.27278	5.9072
0.381	17.177	-0.0092603	-14.933	-1.2386	5.2568	-0.014865	-0.068376	-0.2737	5.8961
0.382	17.175	-0.0091886	-14.939	-1.2445	5.2607	-0.014615	-0.068239	-0.27462	5.8847
0.383	17.172	-0.0091173	-14.946	-1.2503	5.2644	-0.014367	-0.0681	-0.27554	5.873
0.384	17.17	-0.0090464	-14.953	-1.2562	5.2679	-0.014121	-0.067959	-0.27646	5.8611
0.385	17.167	-0.0089759	-14.96	-1.2621	5.2712	-0.013875	-0.067815	-0.27738	5.849
0.386	17.165	-0.0089057	-14.966	-1.268	5.2744	-0.013631	-0.06767	-0.2783	5.8366
0.387	17.162	-0.0088359	-14.973	-1.2739	5.2774	-0.013388	-0.067522	-0.27922	5.824
0.388	17.16	-0.0087665	-14.98	-1.2799	5.2801	-0.013147	-0.067372	-0.28014	5.8111
0.389	17.157	-0.0086974	-14.986	-1.2859	5.2828	-0.012907	-0.06722	-0.28106	5.7981
0.390	17.155	-0.0086287	-14.993	-1.2919	5.2852	-0.012668	-0.067066	-0.28198	5.7848
0.391	17.152	-0.0085604	-14.999	-1.2979	5.2875	-0.012431	-0.066909	-0.28289	5.7713
0.392	17.149	-0.0084925	-15.006	-1.3039	5.2897	-0.012195	-0.066751	-0.28381	5.7576
0.393	17.146	-0.0084249	-15.013	-1.3099	5.2916	-0.011961	-0.06659	-0.28473	5.7437
0.394	17.143	-0.0083577	-15.019	-1.316	5.2935	-0.011728	-0.066428	-0.28564	5.7296
0.395	17.14	-0.0082909	-15.026	-1.3221	5.2953	-0.011497	-0.066263	-0.28656	5.7153
0.396	17.137	-0.0082244	-15.032	-1.3282	5.2969	-0.011267	-0.066097	-0.28748	5.7009
0.397	17.134	-0.0081583	-15.039	-1.3343	5.2984	-0.011038	-0.065928	-0.28839	5.6863
0.398	17.131	-0.0080926	-15.045	-1.3405	5.2998	-0.010812	-0.065758	-0.28931	5.6715
0.399	17.128	-0.0080272	-15.052	-1.3467	5.3012	-0.010586	-0.065586	-0.29022	5.6567
0.400	17.125	-0.0079622	-15.058	-1.3528	5.3024	-0.010362	-0.065412	-0.29113	5.6416
0.401	17.122	-0.0078976	-15.065	-1.359	5.3037	-0.01014	-0.065235	-0.29205	5.6265
0.402	17.119	-0.0078333	-15.071	-1.3653	5.3048	-0.0099195	-0.065057	-0.29296	5.6113
0.403	17.115	-0.0077694	-15.077	-1.3715	5.306	-0.0097004	-0.064877	-0.29387	5.5961
0.404	17.112	-0.0077059	-15.084	-1.3778	5.3072	-0.0094829	-0.064696	-0.29478	5.5807
0.405	17.108	-0.0076427	-15.09	-1.3841	5.3084	-0.009267	-0.064512	-0.29569	5.5654
0.406	17.105	-0.0075799	-15.097	-1.3903	5.3096	-0.0090527	-0.064327	-0.2966	5.55
0.407	17.101	-0.0075174	-15.103	-1.3967	5.3109	-0.00884	-0.064141	-0.29751	5.5347
0.408	17.098	-0.0074553	-15.109	-1.403	5.3124	-0.008629	-0.063953	-0.29842	5.5194
0.409	17.094	-0.0073936	-15.116	-1.4093	5.3139	-0.0084196	-0.063763	-0.29933	5.5042
0.410	17.09	-0.0073322	-15.122	-1.4157	5.3156	-0.0082118	-0.063572	-0.30024	5.4891
0.411	17.087	-0.0072712	-15.128	-1.4221	5.3175	-0.0080057	-0.063378	-0.30114	5.4741
0.412	17.083	-0.0072105	-15.135	-1.4285	5.3197	-0.0078012	-0.063183	-0.30205	5.4593
0.413	17.079	-0.0071502	-15.141	-1.4349	5.3221	-0.0075984	-0.062987	-0.30295	5.4448
0.414	17.075	-0.0070903	-15.147	-1.4414	5.3248	-0.0073973	-0.062789	-0.30386	5.4305
0.415	17.071	-0.0070307	-15.153	-1.4478	5.3279	-0.0071979	-0.062591	-0.30476	5.4165
0.416	17.067	-0.0069715	-15.16	-1.4543	5.3315	-0.0070003	-0.062392	-0.30567	5.4029
0.417	17.063	-0.0069126	-15.166	-1.4608	5.3356	-0.0068044	-0.062192	-0.30657	5.3898
0.418	17.059	-0.0068541	-15.172	-1.4673	5.3402	-0.0066103	-0.061991	-0.30747	5.3772
0.419	17.055	-0.0067959	-15.178	-1.4738	5.3455	-0.0064179	-0.06179	-0.30837	5.3651
0.420	17.051	-0.0067381	-15.184	-1.4803	5.3515	-0.0062273	-0.061588	-0.30927	5.3538
0.421	17.047	-0.0066806	-15.191	-1.4869	5.3583	-0.0060392	-0.06138	-0.31017	5.3432
0.422	17.042	-0.0066235	-15.197	-1.4934	5.366	-0.0058529	-0.061172	-0.31107	5.3334
0.423	17.038	-0.0065668	-15.203	-1.5	5.3748	-0.0056683	-0.060965	-0.31197	5.3247
0.424	17.034	-0.0065104	-15.209	-1.5066	5.3847	-0.0054854	-0.060758	-0.31287	5.3171
0.425	17.029	-0.0064543	-15.215	-1.5132	5.396	-0.0053043	-0.060554	-0.31377	5.3107
0.426	17.025	-0.0063986	-15.221	-1.5198	5.4087	-0.0051248	-0.060352	-0.31466	5.3058
0.427	17.02	-0.0063432	-15.227	-1.5264	5.4231	-0.004947	-0.060152	-0.31556	5.3025
0.428	17.016	-0.0062882	-15.234	-1.5331	5.4394	-0.0047708	-0.059955	-0.31645	5.3009
0.429	17.011	-0.0062335	-15.24	-1.5397	5.4577	-0.0045962	-0.059763	-0.31734	5.3014
0.430	17.006	-0.0061792	-15.246	-1.5464	5.4784	-0.0044232	-0.059574	-0.31824	5.3041
0.431	17.002	-0.0061253	-15.252	-1.5531	5.5016	-0.004256	-0.059391	-0.31913	5.3094
0.432	16.997	-0.0060716	-15.258	-1.5598	5.5277	-0.0040901	-0.059212	-0.32002	5.3175
0.433	16.992	-0.0060183	-15.264	-1.5665	5.5571	-0.0039251	-0.05904	-0.32091	5.3288
0.434	16.987	-0.0059654	-15.27	-1.5732	5.59	-0.0037609	-0.058873	-0.3218	5.3436
0.435	16.982	-0.0059128	-15.276	-1.5799	5.6268	-0.0035971	-0.058712	-0.32269	5.3622
0.436	16.977	-0.0058605	-15.282	-1.5866	5.6679	-0.0034334	-0.058559	-0.32358	5.3851
0.437	16.972	-0.0058086	-15.288	-1.5934	5.7137	-0.0032696	-0.058413	-0.32446	5.4126
0.438	16.967	-0.005757	-15.294	-1.6001	5.7644	-0.0031054	-0.058274	-0.32535	5.4449
0.439	16.962	-0.0057058	-15.3	-1.6069	5.8202	-0.0029404	-0.058144	-0.32623	5.4823
0.440	16.956	-0.0056549	-15.306	-1.6136	5.8811	-0.0027745	-0.058022	-0.32712	5.5248
0.441	16.951	-0.0056044	-15.312	-1.6204	5.947	-0.0026011	-0.057962	-0.328	5.5721
0.442	16.946	-0.0055541	-15.317	-1.6272	6.0173	-0.0024266	-0.057908	-0.32888	5.6238
0.443	16.94	-0.0055042	-15.323	-1.6339	6.091	-0.002251	-0.057858	-0.32976	5.6789
0.444	16.935	-0.0054547	-15.329	-1.6407	6.1669	-0.0020744	-0.057808	-0.33064	5.736
0.445	16.93	-0.0054055	-15.335	-1.6475	6.2432	-0.0018968	-0.057757	-0.33152	5.7936
0.446	16.924	-0.0053566	-15.341	-1.6543	6.3179	-0.0017185	-0.0577	-0.3324	5.8495
0.447	16.918	-0.0053081	-15.347	-1.6611	6.3891	-0.0015393	-0.057637	-0.33327	5.9019
0.448	16.913	-0.0052598	-15.353	-1.6679	6.4551	-0.0013596	-0.057563	-0.33415	5.9491
0.449	16.907	-0.005212	-15.358	-1.6747	6.5144	-0.0011792	-0.057476	-0.33502	5.9895
0.450	16.901	-0.0051644	-15.364	-1.6815	6.5662	-0.00099839	-0.057374	-0.3359	6.0224
0.451	16.896	-0.0051172	-15.37	-1.6883	6.61	-0.00081213	-0.057196	-0.33677	6.0473
0.452	16.89	-0.0050703	-15.376	-1.6951	6.6458	-0.00062588	-0.057	-0.33764	6.0642
0.453	16.884	-0.0050237	-15.382	-1.7019	6.6739	-0.00044002	-0.056787	-0.33851	6.0734
0.454	16.878	-0.0049775	-15.387	-1.7087	6.6948	-0.00025496	-0.056558	-0.33938	6.0754
0.455	16.872	-0.0049316	-15.393	-1.7155	6.709	-0.000071095	-0.056313	-0.34025	6.0707
0.456	16.866	-0.004886	-15.399	-1.7223	6.7172	0.00011119	-0.056054	-0.34112	6.06
0.457	16.86	-0.0048408	-15.405	-1.7291	6.7201	0.00029149	-0.05578	-0.34198	6.0438
0.458	16.854	-0.0047958	-15.41	-1.7359	6.718	0.00046942	-0.055493	-0.34285	6.0227
0.459	16.847	-0.0047512	-15.416	-1.7426	6.7117	0.00064458	-0.055194	-0.34371	5.9974
0.460	16.841	-0.0047069	-15.422	-1.7494	6.7015	0.00081658	-0.054882	-0.34457	5.9681
0.461	16.835	-0.004663	-15.428	-1.7561	6.6879	0.00097801	-0.054556	-0.34543	5.9354
0.462	16.828	-0.0046193	-15.433	-1.7629	6.6712	0.0011359	-0.05422	-0.34629	5.8996
0.463	16.822	-0.004576	-15.439	-1.7696	6.6518	0.0012903	-0.053874	-0.34715	5.861
0.464	16.816	-0.004533	-15.445	-1.7763	6.6298	0.0014412	-0.05352	-0.34801	5.8199
0.465	16.809	-0.0044904	-15.45	-1.7831	6.6057	0.0015887	-0.053159	-0.34887	5.7765
0.466	16.802	-0.004448	-15.456	-1.7898	6.5795	0.0017328	-0.052792	-0.34972	5.7311
0.467	16.796	-0.0044059	-15.461	-1.7964	6.5515	0.0018735	-0.052419	-0.35058	5.6839
0.468	16.789	-0.0043642	-15.467	-1.8031	6.5218	0.0020109	-0.052041	-0.35143	5.6349
0.469	16.782	-0.0043228	-15.473	-1.8097	6.4906	0.002145	-0.05166	-0.35228	5.5844
0.470	16.776	-0.0042817	-15.478	-1.8164	6.4579	0.0022757	-0.051277	-0.35313	5.5324
0.471	16.769	-0.0042409	-15.484	-1.823	6.424	0.0024027	-0.050904	-0.35398	5.4791
0.472	16.762	-0.0042005	-15.489	-1.8295	6.3888	0.0025264	-0.05053	-0.35483	5.4246
0.473	16.755	-0.0041603	-15.495	-1.8361	6.3526	0.0026471	-0.050154	-0.35568	5.3689
0.474	16.748	-0.0041205	-15.501	-1.8426	6.3152	0.0027646	-0.049778	-0.35652	5.3122
0.475	16.741	-0.0040809	-15.506	-1.8491	6.2769	0.0028792	-0.049401	-0.35737	5.2544
0.476	16.734	-0.0040417	-15.512	-1.8556	6.2377	0.0029908	-0.049024	-0.35821	5.1958
0.477	16.726	-0.0040028	-15.517	-1.8621	6.1976	0.0030995	-0.048646	-0.35905	5.1362
0.478	16.719	-0.0039642	-15.523	-1.8685	6.1567	0.0032055	-0.048269	-0.35989	5.0758
0.479	16.712	-0.0039259	-15.528	-1.8749	6.1151	0.0033087	-0.047892	-0.36073	5.0147
0.480	16.705	-0.0038879	-15.534	-1.8812	6.0727	0.0034092	-0.047515	-0.36157	4.9528
0.481	16.697	-0.0038502	-15.539	-1.8875	6.0296	0.0035074	-0.047142	-0.36241	4.8901
0.482	16.69	-0.0038128	-15.545	-1.8938	5.9859	0.0036031	-0.046769	-0.36324	4.8269
0.483	16.682	-0.0037757	-15.55	-1.9001	5.9415	0.0036962	-0.046398	-0.36408	4.763
0.484	16.675	-0.003739	-15.556	-1.9063	5.8965	0.0037868	-0.046027	-0.36491	4.6984
0.485	16.667	-0.0037025	-15.561	-1.9124	5.851	0.003875	-0.045658	-0.36574	4.6334
0.486	16.659	-0.0036663	-15.566	-1.9185	5.8049	0.0039607	-0.045289	-0.36657	4.5677
0.487	16.651	-0.0036304	-15.572	-1.9246	5.7583	0.0040441	-0.044922	-0.3674	4.5016
0.488	16.644	-0.0035949	-15.577	-1.9306	5.7112	0.0041252	-0.044556	-0.36822	4.4349
0.489	16.636	-0.0035596	-15.583	-1.9365	5.6637	0.004204	-0.044192	-0.36905	4.3678
0.490	16.628	-0.0035246	-15.588	-1.9425	5.6156	0.0042805	-0.043828	-0.36987	4.3002
0.491	16.62	-0.0034899	-15.593	-1.9483	5.5671	0.0043549	-0.043468	-0.3707	4.2321
0.492	16.612	-0.0034555	-15.599	-1.9541	5.5182	0.0044271	-0.043108	-0.37152	4.1637
0.493	16.604	-0.0034215	-15.604	-1.9598	5.4689	0.0044972	-0.042751	-0.37234	4.0949
0.494	16.596	-0.0033877	-15.609	-1.9655	5.4192	0.0045652	-0.042394	-0.37316	4.0256
0.495	16.588	-0.0033542	-15.615	-1.9711	5.3691	0.0046312	-0.04204	-0.37398	3.956
0.496	16.579	-0.0033209	-15.62	-1.9766	5.3186	0.0046951	-0.041687	-0.37479	3.8861
0.497	16.571	-0.003288	-15.625	-1.9821	5.2678	0.0047572	-0.041335	-0.37561	3.8158
0.498	16.563	-0.0032554	-15.631	-1.9875	5.2167	0.0048173	-0.040985	-0.37642	3.7452
0.499	16.554	-0.0032231	-15.636	-1.9928	5.1652	0.0048755	-0.040637	-0.37723	3.6744
0.500	16.546	-0.003191	-15.641	-1.998	5.1134	0.004932	-0.04029	-0.37804	3.6032
0.501	16.537	-0.0031592	-15.647	-2.0032	5.0613	0.0049868	-0.039945	-0.37885	3.5318
0.502	16.529	-0.0031278	-15.652	-2.0083	5.0089	0.00504	-0.039602	-0.37966	3.4601
0.503	16.52	-0.0030966	-15.657	-2.0133	4.9563	0.0050914	-0.03926	-0.38047	3.3882
0.504	16.511	-0.0030657	-15.662	-2.0182	4.9034	0.0051411	-0.03892	-0.38127	3.316
0.505	16.503	-0.003035	-15.668	-2.023	4.8502	0.0051891	-0.038582	-0.38207	3.2437
0.506	16.494	-0.0030047	-15.673	-2.0277	4.7968	0.0052354	-0.038245	-0.38288	3.1711
0.507	16.485	-0.0029746	-15.678	-2.0323	4.7432	0.0052802	-0.037911	-0.38368	3.0984
0.508	16.476	-0.0029449	-15.683	-2.0368	4.6894	0.0053233	-0.037578	-0.38448	3.0255
0.509	16.467	-0.0029154	-15.689	-2.0412	4.6353	0.0053649	-0.037247	-0.38527	2.9525
0.510	16.458	-0.0028861	-15.694	-2.0455	4.5811	0.0054049	-0.036918	-0.38607	2.8793
0.511	16.449	-0.0028572	-15.699	-2.0497	4.5267	0.0054434	-0.036592	-0.38686	2.806
0.512	16.44	-0.0028285	-15.704	-2.0538	4.4721	0.0054804	-0.036267	-0.38766	2.7326
0.513	16.43	-0.0028001	-15.709	-2.0577	4.4174	0.0055159	-0.035945	-0.38845	2.6591
0.514	16.421	-0.002772	-15.714	-2.0615	4.3626	0.00555	-0.035624	-0.38924	2.5856
0.515	16.412	-0.0027442	-15.72	-2.0652	4.3076	0.0055827	-0.035306	-0.39003	2.512
0.516	16.402	-0.0027166	-15.725	-2.0688	4.2524	0.0056139	-0.034989	-0.39082	2.4383
0.517	16.393	-0.0026893	-15.73	-2.0723	4.1972	0.0056439	-0.034674	-0.3916	2.3646
0.518	16.383	-0.0026623	-15.735	-2.0756	4.1419	0.0056724	-0.034362	-0.39239	2.291
0.519	16.374	-0.0026356	-15.74	-2.0787	4.0865	0.0056997	-0.034051	-0.39317	2.2173
0.520	16.364	-0.0026091	-15.745	-2.0818	4.0311	0.0057257	-0.033743	-0.39395	2.1437
0.521	16.354	-0.0025829	-15.75	-2.0846	3.9756	0.0057505	-0.033436	-0.39473	2.0701
0.522	16.345	-0.0025569	-15.755	-2.0874	3.9201	0.005774	-0.033132	-0.39551	1.9965
0.523	16.335	-0.0025312	-15.76	-2.0899	3.8645	0.0057963	-0.03283	-0.39629	1.9231
0.524	16.325	-0.0025058	-15.766	-2.0924	3.8089	0.0058174	-0.03253	-0.39706	1.8497
0.525	16.315	-0.0024807	-15.771	-2.0946	3.7534	0.0058374	-0.032231	-0.39784	1.7765
0.526	16.305	-0.0024558	-15.776	-2.0967	3.6978	0.0058562	-0.031935	-0.39861	1.7034
0.527	16.295	-0.0024312	-15.781	-2.0986	3.6423	0.005874	-0.031642	-0.39938	1.6304
0.528	16.285	-0.0024068	-15.786	-2.1003	3.5869	0.0058907	-0.03135	-0.40015	1.5576
0.529	16.275	-0.0023827	-15.791	-2.1019	3.5315	0.0059063	-0.03106	-0.40092	1.485
0.530	16.264	-0.0023588	-15.796	-2.1032	3.4762	0.0059209	-0.030773	-0.40169	1.4127
0.531	16.254	-0.0023353	-15.801	-2.1044	3.421	0.0059346	-0.030487	-0.40245	1.3406
0.532	16.244	-0.0023119	-15.806	-2.1054	3.3659	0.0059473	-0.030204	-0.40322	1.2687
0.533	16.233	-0.0022889	-15.811	-2.1062	3.311	0.0059591	-0.029923	-0.40398	1.1971
0.534	16.223	-0.002266	-15.816	-2.1067	3.2562	0.00597	-0.029644	-0.40474	1.1258
0.535	16.212	-0.0022435	-15.821	-2.1071	3.2016	0.0059799	-0.029367	-0.4055	1.0549
0.536	16.202	-0.0022212	-15.826	-2.1073	3.1472	0.005989	-0.029093	-0.40626	0.98426
0.537	16.191	-0.0021991	-15.831	-2.1072	3.093	0.0059971	-0.028821	-0.40702	0.91403
0.538	16.18	-0.0021773	-15.836	-2.1069	3.039	0.0060045	-0.028551	-0.40777	0.84419
0.539	16.169	-0.0021557	-15.841	-2.1064	2.9853	0.006011	-0.028283	-0.40853	0.77478
0.540	16.159	-0.0021344	-15.846	-2.1057	2.9318	0.0060167	-0.028018	-0.40928	0.70581
0.541	16.148	-0.0021133	-15.85	-2.1047	2.8787	0.0060217	-0.027756	-0.41003	0.63733
0.542	16.137	-0.0020925	-15.855	-2.1035	2.8258	0.006026	-0.027497	-0.41078	0.56934
0.543	16.126	-0.0020719	-15.86	-2.102	2.7734	0.0060294	-0.02724	-0.41153	0.50189
0.544	16.115	-0.0020516	-15.865	-2.1003	2.7212	0.0060322	-0.026985	-0.41228	0.435
0.545	16.103	-0.0020315	-15.87	-2.0984	2.6695	0.0060343	-0.026732	-0.41302	0.36869
0.546	16.092	-0.0020117	-15.875	-2.0961	2.6182	0.0060357	-0.026481	-0.41377	0.30299
0.547	16.081	-0.0019921	-15.88	-2.0937	2.5673	0.0060364	-0.026233	-0.41451	0.23795
0.548	16.07	-0.0019727	-15.885	-2.0909	2.5169	0.0060365	-0.025986	-0.41525	0.17358
0.549	16.058	-0.0019535	-15.89	-2.0879	2.467	0.006036	-0.025742	-0.41599	0.10992
0.550	16.047	-0.0019346	-15.894	-2.0846	2.4176	0.0060348	-0.0255	-0.41673	0.047003
0.551	16.035	-0.001916	-15.899	-2.081	2.3687	0.0060331	-0.025258	-0.41747	-0.01514
0.552	16.023	-0.0018976	-15.904	-2.0771	2.3204	0.0060309	-0.025018	-0.41821	-0.076476
0.553	16.012	-0.0018794	-15.909	-2.073	2.2728	0.0060281	-0.024781	-0.41894	-0.13697
0.554	16	-0.0018614	-15.914	-2.0685	2.2258	0.0060247	-0.024545	-0.41968	-0.19657
0.555	15.988	-0.0018437	-15.919	-2.0638	2.1794	0.0060209	-0.024312	-0.42041	-0.25529
0.556	15.976	-0.0018262	-15.923	-2.0587	2.1338	0.0060165	-0.02408	-0.42114	-0.31304
0.557	15.964	-0.0018089	-15.928	-2.0534	2.0889	0.0060117	-0.023851	-0.42187	-0.36981
0.558	15.952	-0.0017918	-15.933	-2.0477	2.0447	0.0060064	-0.023624	-0.4226	-0.42555
0.559	15.94	-0.001775	-15.938	-2.0417	2.0014	0.0060007	-0.0234	-0.42333	-0.48021
0.560	15.928	-0.0017584	-15.943	-2.0354	1.9589	0.0059945	-0.023177	-0.42405	-0.53379
0.561	15.916	-0.001742	-15.947	-2.0288	1.9173	0.005988	-0.022959	-0.42478	-0.58622
0.562	15.904	-0.0017258	-15.952	-2.0219	1.8767	0.0059811	-0.022742	-0.4255	-0.63745
0.563	15.891	-0.0017099	-15.957	-2.0146	1.837	0.0059739	-0.022528	-0.42622	-0.68746
0.564	15.879	-0.0016941	-15.962	-2.007	1.7983	0.0059662	-0.022316	-0.42694	-0.73618
0.565	15.867	-0.0016786	-15.966	-1.9991	1.7606	0.0059582	-0.022106	-0.42766	-0.78358
0.566	15.854	-0.0016633	-15.971	-1.9908	1.7241	0.0059499	-0.021899	-0.42838	-0.82963
0.567	15.842	-0.0016482	-15.976	-1.9822	1.6887	0.0059413	-0.021694	-0.42909	-0.87426
0.568	15.829	-0.0016333	-15.981	-1.9733	1.6544	0.0059323	-0.021491	-0.42981	-0.9174
0.569	15.816	-0.0016187	-15.985	-1.964	1.6214	0.0059231	-0.02129	-0.43052	-0.95908
0.570	15.803	-0.0016042	-15.99	-1.9544	1.5897	0.0059135	-0.021091	-0.43123	-0.99916
0.571	15.791	-0.0015899	-15.995	-1.9444	1.5593	0.0059038	-0.020895	-0.43194	-1.0376
0.572	15.778	-0.0015759	-15.999	-1.9341	1.5303	0.0058938	-0.0207	-0.43265	-1.0744
0.573	15.765	-0.001562	-16.004	-1.9234	1.5027	0.0058836	-0.020508	-0.43336	-1.1095
0.574	15.752	-0.0015484	-16.009	-1.9124	1.4766	0.0058731	-0.020318	-0.43406	-1.1428
0.575	15.739	-0.0015349	-16.013	-1.9011	1.452	0.0058625	-0.020129	-0.43477	-1.1743
0.576	15.725	-0.0015217	-16.018	-1.8894	1.4291	0.0058516	-0.019943	-0.43547	-1.2039
0.577	15.712	-0.0015086	-16.023	-1.8773	1.4078	0.0058404	-0.019759	-0.43617	-1.2315
0.578	15.699	-0.0014957	-16.027	-1.865	1.3883	0.0058292	-0.019577	-0.43687	-1.2571
0.579	15.686	-0.001483	-16.032	-1.8522	1.3705	0.0058177	-0.019397	-0.43757	-1.2807
0.580	15.672	-0.0014705	-16.037	-1.8392	1.3546	0.005806	-0.019219	-0.43826	-1.3021
0.581	15.659	-0.0014582	-16.041	-1.8258	1.3406	0.0057943	-0.019043	-0.43896	-1.3213
0.582	15.645	-0.0014461	-16.046	-1.812	1.3286	0.0057824	-0.018869	-0.43965	-1.3382
0.583	15.631	-0.0014341	-16.05	-1.798	1.3187	0.0057704	-0.018697	-0.44034	-1.3528
0.584	15.618	-0.0014223	-16.055	-1.7837	1.3109	0.0057582	-0.018527	-0.44102	-1.3652
0.585	15.604	-0.0014107	-16.06	-1.767	1.3053	0.0057459	-0.018359	-0.44171	-1.3729
0.586	15.59	-0.0013993	-16.064	-1.7525	1.3021	0.0057334	-0.018192	-0.44239	-1.3806
0.587	15.576	-0.001388	-16.069	-1.7386	1.3011	0.0057208	-0.018027	-0.44307	-1.3866
0.588	15.562	-0.0013769	-16.073	-1.7228	1.3027	0.005708	-0.017864	-0.44375	-1.3883
0.589	15.548	-0.001366	-16.078	-1.7069	1.3068	0.0056951	-0.017703	-0.44442	-1.3873
0.590	15.534	-0.0013552	-16.082	-1.6906	1.3135	0.0056821	-0.017543	-0.44509	-1.3835
0.591	15.52	-0.0013446	-16.087	-1.6741	1.3229	0.0056691	-0.017385	-0.44576	-1.3768
0.592	15.506	-0.0013341	-16.091	-1.6573	1.3351	0.005656	-0.017228	-0.44642	-1.367
0.593	15.492	-0.0013238	-16.096	-1.6402	1.3502	0.0056427	-0.017073	-0.44708	-1.3541
0.594	15.477	-0.0013137	-16.101	-1.6229	1.3684	0.0056293	-0.01692	-0.44774	-1.3381
0.595	15.463	-0.0013036	-16.105	-1.6053	1.3896	0.0056157	-0.016768	-0.44839	-1.3187
0.596	15.449	-0.0012937	-16.11	-1.5875	1.414	0.005602	-0.016617	-0.44903	-1.2959
0.597	15.434	-0.001284	-16.114	-1.5695	1.4417	0.005588	-0.016468	-0.44967	-1.2697
0.598	15.419	-0.0012743	-16.119	-1.5513	1.4728	0.0055739	-0.01632	-0.45031	-1.2399
0.599	15.405	-0.0012648	-16.123	-1.5328	1.5075	0.0055596	-0.016173	-0.45094	-1.2065
0.600	15.39	-0.0012554	-16.128	-1.5142	1.5457	0.0055451	-0.016027	-0.45156	-1.1693
0.601	15.375	-0.0012461	-16.132	-1.4955	1.5878	0.0055308	-0.015883	-0.45218	-1.1282
0.602	15.361	-0.001237	-16.137	-1.4766	1.6336	0.0055161	-0.01574	-0.45278	-1.0832
0.603	15.346	-0.0012279	-16.141	-1.4575	1.6834	0.0055013	-0.015598	-0.45338	-1.0342
0.604	15.331	-0.001219	-16.145	-1.4384	1.7374	0.0054861	-0.015457	-0.45397	-0.98097
0.605	15.316	-0.0012101	-16.15	-1.4192	1.7955	0.0054706	-0.015317	-0.45455	-0.92349
0.606	15.301	-0.0012012	-16.154	-1.3999	1.858	0.0054547	-0.015177	-0.45512	-0.86166
0.607	15.286	-0.0011925	-16.159	-1.3806	1.9249	0.0054385	-0.015038	-0.45568	-0.79537
0.608	15.27	-0.0011838	-16.163	-1.3612	1.9964	0.0054219	-0.014899	-0.45622	-0.72452
0.609	15.255	-0.0011751	-16.168	-1.3419	2.0726	0.0054048	-0.01476	-0.45675	-0.64901
0.610	15.24	-0.0011665	-16.172	-1.3226	2.1536	0.0053873	-0.014622	-0.45726	-0.56874
0.611	15.225	-0.0011581	-16.176	-1.3033	2.2395	0.00537	-0.014486	-0.45776	-0.48366
0.612	15.209	-0.0011496	-16.181	-1.2841	2.3305	0.005352	-0.014349	-0.45824	-0.39364
0.613	15.194	-0.0011412	-16.185	-1.2651	2.4266	0.0053335	-0.014212	-0.45869	-0.2986
0.614	15.178	-0.0011327	-16.19	-1.2462	2.528	0.0053142	-0.014075	-0.45913	-0.19846
0.615	15.163	-0.0011242	-16.194	-1.2275	2.6348	0.0052942	-0.013937	-0.45954	-0.093159
0.616	15.147	-0.0011157	-16.198	-1.209	2.747	0.0052734	-0.013799	-0.45992	0.01736
0.617	15.132	-0.0011071	-16.203	-1.1908	2.8647	0.0052517	-0.01366	-0.46028	0.13314
0.618	15.116	-0.0010985	-16.207	-1.1729	2.988	0.005229	-0.01352	-0.4606	0.25422
0.619	15.101	-0.0010897	-16.212	-1.1554	3.1169	0.0052052	-0.013379	-0.46088	0.3805
0.620	15.085	-0.0010809	-16.216	-1.1382	3.2515	0.0051804	-0.013236	-0.46113	0.51224
0.621	15.069	-0.0010722	-16.22	-1.1214	3.3918	0.0051557	-0.013094	-0.46133	0.64909
0.622	15.054	-0.0010633	-16.225	-1.1052	3.5376	0.0051297	-0.012951	-0.46148	0.79111
0.623	15.038	-0.0010543	-16.229	-1.0895	3.6891	0.0051022	-0.012805	-0.46158	0.9382
0.624	15.022	-0.0010451	-16.233	-1.0744	3.8459	0.0050732	-0.012657	-0.46163	1.0902
0.625	15.006	-0.0010356	-16.238	-1.0599	4.0081	0.0050423	-0.012506	-0.46161	1.2469
0.626	14.991	-0.0010259	-16.242	-1.0462	4.1753	0.0050095	-0.012352	-0.46152	1.4081
0.627	14.975	-0.0010159	-16.246	-1.0332	4.3474	0.0049747	-0.012195	-0.46135	1.5733
0.628	14.959	-0.0010055	-16.251	-1.0211	4.5239	0.0049377	-0.012035	-0.46109	1.7423
0.629	14.944	-0.00099485	-16.255	-1.0099	4.7043	0.0048983	-0.01187	-0.46074	1.9144
0.630	14.928	-0.0009838	-16.259	-0.99977	4.8881	0.0048564	-0.011701	-0.46029	2.0891
0.631	14.912	-0.00097269	-16.263	-0.99071	5.0747	0.0048136	-0.01153	-0.45972	2.2654
0.632	14.897	-0.00096112	-16.268	-0.98283	5.2631	0.004768	-0.011354	-0.45902	2.4427
0.633	14.881	-0.00094905	-16.272	-0.97624	5.4524	0.0047191	-0.011173	-0.45818	2.6197
0.634	14.866	-0.00093642	-16.276	-0.97104	5.6414	0.0046669	-0.010986	-0.45719	2.7951
0.635	14.85	-0.00092319	-16.281	-0.96734	5.8285	0.0046109	-0.010792	-0.45602	2.9676
0.636	14.835	-0.00090931	-16.285	-0.96526	6.0121	0.004551	-0.010591	-0.45466	3.1351
0.637	14.819	-0.00089471	-16.289	-0.96492	6.1901	0.0044869	-0.010383	-0.45309	3.2957
0.638	14.804	-0.00087936	-16.293	-0.96646	6.3602	0.0044183	-0.010167	-0.45129	3.4469
0.639	14.789	-0.00086321	-16.298	-0.97002	6.5196	0.004345	-0.0099425	-0.44923	3.5857
0.640	14.774	-0.0008462	-16.302	-0.97576	6.6651	0.0042667	-0.0097092	-0.44689	3.7088
0.641	14.76	-0.00082755	-16.306	-0.98383	6.7929	0.0041791	-0.0094567	-0.44423	3.8126
0.642	14.745	-0.00080798	-16.31	-0.9944	6.8987	0.0040863	-0.0091951	-0.44123	3.8922
0.643	14.731	-0.0007875	-16.314	-1.0076	6.9774	0.0039882	-0.0089243	-0.43786	3.9428
0.644	14.717	-0.0007661	-16.319	-1.0238	7.0235	0.0038848	-0.0086446	-0.43407	3.9583
0.645	14.703	-0.00074377	-16.323	-1.0429	7.0302	0.0037761	-0.0083561	-0.42983	3.9321
0.646	14.689	-0.0007205	-16.327	-1.0652	6.9904	0.003662	-0.008059	-0.42509	3.8568
0.647	14.675	-0.0006963	-16.331	-1.0909	6.8956	0.0035426	-0.0077533	-0.41982	3.724
0.648	14.662	-0.00067116	-16.335	-1.1201	6.7368	0.0034179	-0.0074392	-0.41397	3.5242
0.649	14.648	-0.00064506	-16.34	-1.1529	6.5036	0.0032878	-0.0071167	-0.4075	3.2475
0.650	14.635	-0.00061801	-16.344	-1.1892	6.1851	0.0031522	-0.0067862	-0.40036	2.8826
0.651	14.623	-0.000585	-16.348	-1.229	5.7694	0.0029853	-0.0063976	-0.39251	2.4191
0.652	14.611	-0.00055133	-16.352	-1.2719	5.244	0.0028146	-0.0060042	-0.38392	1.8436
0.653	14.599	-0.0005173	-16.356	-1.3174	4.596	0.0026415	-0.0056091	-0.37455	1.1438
0.654	14.588	-0.00048319	-16.36	-1.3643	3.813	0.0024677	-0.0052154	-0.36439	0.30831
0.655	14.576	-0.00044932	-16.365	-1.4111	2.8829	0.0022947	-0.0048262	-0.35343	-0.67344
0.656	14.564	-0.00041598	-16.369	-1.4551	1.7954	0.0021241	-0.0044448	-0.34167	-1.8092
0.657	14.551	-0.00038347	-16.373	-1.4924	0.5429	0.0019574	-0.0040743	-0.32915	-3.1026
0.658	14.539	-0.00035208	-16.377	-1.5171	-0.87807	0.0017963	-0.0037178	-0.31592	-4.5514
0.659	14.526	-0.00032212	-16.381	-1.5205	-2.4653	0.0016422	-0.0033785	-0.30205	-6.1448
0.660	14.513	-0.00029387	-16.385	-1.4901	-4.2085	0.0014967	-0.0030595	-0.28766	-7.8605
0.661	14.499	-0.00026915	-16.389	-1.4087	-6.0875	0.0013705	-0.0027898	-0.27288	-9.6612
0.662	14.484	-0.00024666	-16.393	-1.2537	-8.0694	0.0012556	-0.0025451	-0.25788	-11.491
0.663	14.47	-0.0002266	-16.397	-0.99758	-10.107	0.0011528	-0.0023272	-0.24284	-13.276
0.664	14.454	-0.00020918	-16.402	-0.61156	-12.136	0.0010631	-0.0021375	-0.22799	-14.924
0.665	14.438	-0.0001946	-16.406	-0.07393	-14.08	0.00098771	-0.0019776	-0.21353	-16.337
0.666	14.421	-0.00018307	-16.41	0.6175	-15.855	0.00092746	-0.0018493	-0.1997	-17.428
0.667	14.403	-0.0001748	-16.414	1.43	-17.382	0.00088339	-0.0017539	-0.18672	-18.15
0.668	14.385	-0.00016999	-16.418	2.2925	-18.598	0.0008565	-0.0016932	-0.17477	-18.515
0.669	14.365	-0.00016885	-16.422	3.1138	-19.476	0.00084781	-0.0016688	-0.16402	-18.584
0.670	14.345	-0.00017159	-16.426	3.8121	-20.023	0.0008583	-0.0016821	-0.15461	-18.447
0.671	14.322	-0.00018766	-16.43	4.3409	-20.274	0.0009353	-0.0018222	-0.14663	-18.189
0.672	14.298	-0.00020745	-16.434	4.6935	-20.282	0.0010307	-0.0019979	-0.14011	-17.867
0.673	14.273	-0.00023063	-16.438	4.8929	-20.103	0.0011427	-0.0022057	-0.13506	-17.512
0.674	14.247	-0.00025682	-16.442	4.9741	-19.788	0.0012694	-0.0024418	-0.13144	-17.142
0.675	14.22	-0.00028568	-16.446	4.9725	-19.38	0.0014091	-0.0027025	-0.12917	-16.764
0.676	14.193	-0.00031686	-16.45	4.9172	-18.912	0.00156	-0.0029842	-0.12817	-16.382
0.677	14.166	-0.00035	-16.454	4.8298	-18.411	0.0017203	-0.003283	-0.12832	-16
0.678	14.138	-0.00038475	-16.458	4.7253	-17.896	0.0018881	-0.0035953	-0.12948	-15.622
0.679	14.11	-0.00042075	-16.462	4.6136	-17.379	0.0020616	-0.0039175	-0.13154	-15.252
0.680	14.081	-0.00045765	-16.466	4.5009	-16.873	0.0022391	-0.0042458	-0.13435	-14.894
0.681	14.053	-0.00049167	-16.47	4.391	-16.382	0.0024004	-0.0045362	-0.13781	-14.549
0.682	14.024	-0.00052609	-16.474	4.2862	-15.911	0.0025631	-0.0048279	-0.14178	-14.22
0.683	13.996	-0.00056077	-16.478	4.1875	-15.464	0.0027266	-0.0051194	-0.14616	-13.909
0.684	13.967	-0.00059556	-16.482	4.0955	-15.042	0.0028901	-0.0054095	-0.15086	-13.616
0.685	13.938	-0.00063031	-16.486	4.0101	-14.645	0.003053	-0.005697	-0.15579	-13.343
0.686	13.909	-0.00066488	-16.49	3.9313	-14.274	0.0032146	-0.0059806	-0.16088	-13.088
0.687	13.88	-0.00069912	-16.494	3.8586	-13.927	0.0033742	-0.0062591	-0.16607	-12.852
0.688	13.851	-0.00073288	-16.498	3.7917	-13.604	0.003531	-0.0065311	-0.17129	-12.634
0.689	13.822	-0.00076603	-16.502	3.7301	-13.303	0.0036845	-0.0067954	-0.17651	-12.434
0.690	13.793	-0.00079841	-16.506	3.6735	-13.024	0.0038338	-0.0070508	-0.18169	-12.249
0.691	13.765	-0.00082704	-16.51	3.6213	-12.764	0.0039645	-0.0072695	-0.18681	-12.079
0.692	13.736	-0.00085478	-16.514	3.5733	-12.524	0.0040906	-0.0074784	-0.19182	-11.924
0.693	13.708	-0.00088167	-16.518	3.5291	-12.301	0.0042121	-0.0076777	-0.19673	-11.782
0.694	13.68	-0.00090772	-16.522	3.4882	-12.093	0.0043294	-0.0078679	-0.20151	-11.653
0.695	13.652	-0.00093297	-16.526	3.4505	-11.901	0.0044424	-0.0080492	-0.20616	-11.535
0.696	13.624	-0.00095744	-16.53	3.4156	-11.723	0.0045513	-0.008222	-0.21066	-11.427
0.697	13.597	-0.00098116	-16.534	3.3833	-11.557	0.0046563	-0.0083866	-0.21501	-11.33
0.698	13.569	-0.0010042	-16.538	3.3534	-11.402	0.0047575	-0.0085433	-0.21921	-11.242
0.699	13.541	-0.0010264	-16.541	3.3255	-11.259	0.0048551	-0.0086926	-0.22326	-11.162
0.700	13.513	-0.0010481	-16.545	3.2997	-11.125	0.0049493	-0.0088347	-0.22715	-11.089
0.701	13.486	-0.001069	-16.549	3.2756	-11	0.0050398	-0.0089701	-0.23089	-11.024
0.702	13.458	-0.0010892	-16.553	3.2531	-10.884	0.0051272	-0.009099	-0.23448	-10.965
0.703	13.431	-0.0011089	-16.557	3.2321	-10.775	0.0052115	-0.0092218	-0.23793	-10.912
0.704	13.403	-0.0011281	-16.561	3.2124	-10.673	0.005293	-0.0093388	-0.24123	-10.864
0.705	13.376	-0.0011467	-16.565	3.194	-10.577	0.0053718	-0.0094502	-0.24439	-10.822
0.706	13.348	-0.0011648	-16.569	3.1767	-10.487	0.0054481	-0.0095565	-0.24741	-10.784
0.707	13.32	-0.0011825	-16.573	3.1604	-10.403	0.005522	-0.009658	-0.25031	-10.75
0.708	13.293	-0.0011998	-16.576	3.1451	-10.323	0.0055936	-0.009755	-0.25307	-10.72
0.709	13.265	-0.0012166	-16.58	3.1306	-10.248	0.0056632	-0.0098478	-0.25571	-10.694
0.710	13.238	-0.0012331	-16.584	3.1169	-10.178	0.0057309	-0.0099368	-0.25823	-10.671
0.711	13.21	-0.0012496	-16.588	3.1039	-10.111	0.0057982	-0.010025	-0.26064	-10.651
0.712	13.182	-0.0012657	-16.592	3.0915	-10.048	0.0058637	-0.010111	-0.26293	-10.634
0.713	13.154	-0.0012815	-16.596	3.0798	-9.9874	0.0059277	-0.010193	-0.26512	-10.62
0.714	13.126	-0.0012971	-16.599	3.0686	-9.9303	0.0059902	-0.010271	-0.2672	-10.608
0.715	13.098	-0.0013123	-16.603	3.0579	-9.8759	0.0060513	-0.010347	-0.26918	-10.598
0.716	13.07	-0.0013274	-16.607	3.0476	-9.8241	0.0061111	-0.010421	-0.27107	-10.59
0.717	13.042	-0.0013422	-16.611	3.0378	-9.7746	0.0061697	-0.010491	-0.27286	-10.584
0.718	13.014	-0.0013568	-16.615	3.0284	-9.7273	0.006227	-0.010559	-0.27457	-10.58
0.719	12.986	-0.0013713	-16.619	3.0193	-9.682	0.0062833	-0.010625	-0.27618	-10.577
0.720	12.958	-0.0013855	-16.622	3.0105	-9.6385	0.0063386	-0.010689	-0.27772	-10.576
0.721	12.929	-0.0013998	-16.626	3.002	-9.5967	0.0063937	-0.010751	-0.27917	-10.576
0.722	12.901	-0.0014139	-16.63	2.9937	-9.5564	0.0064479	-0.010812	-0.28055	-10.578
0.723	12.872	-0.0014279	-16.634	2.9858	-9.5177	0.0065012	-0.01087	-0.28185	-10.581
0.724	12.843	-0.0014417	-16.637	2.978	-9.4802	0.0065538	-0.010927	-0.28308	-10.585
0.725	12.815	-0.0014555	-16.641	2.9704	-9.444	0.0066057	-0.010982	-0.28425	-10.59
0.726	12.786	-0.0014691	-16.645	2.963	-9.409	0.0066568	-0.011036	-0.28534	-10.596
0.727	12.757	-0.0014826	-16.649	2.9557	-9.375	0.0067073	-0.011088	-0.28637	-10.603
0.728	12.728	-0.001496	-16.653	2.9486	-9.342	0.0067573	-0.011139	-0.28734	-10.611
0.729	12.699	-0.0015094	-16.656	2.9417	-9.3099	0.0068066	-0.011189	-0.28825	-10.62
0.730	12.669	-0.0015227	-16.66	2.9348	-9.2786	0.0068554	-0.011237	-0.2891	-10.63
0.731	12.64	-0.0015359	-16.664	2.9281	-9.2482	0.0069043	-0.011286	-0.28989	-10.64
0.732	12.61	-0.0015492	-16.668	2.9214	-9.2184	0.0069526	-0.011334	-0.29063	-10.651
0.733	12.58	-0.0015623	-16.671	2.9149	-9.1894	0.0070006	-0.01138	-0.29131	-10.663
0.734	12.551	-0.0015754	-16.675	2.9084	-9.1609	0.0070481	-0.011426	-0.29195	-10.675
0.735	12.521	-0.0015885	-16.679	2.9019	-9.133	0.0070951	-0.011471	-0.29253	-10.688
0.736	12.491	-0.0016015	-16.683	2.8956	-9.1057	0.0071418	-0.011515	-0.29306	-10.701
0.737	12.46	-0.0016145	-16.686	2.8892	-9.0788	0.0071881	-0.011559	-0.29355	-10.715
0.738	12.43	-0.0016274	-16.69	2.8829	-9.0525	0.007234	-0.011601	-0.29399	-10.729
0.739	12.4	-0.0016403	-16.694	2.8767	-9.0265	0.0072796	-0.011643	-0.29439	-10.744
0.740	12.369	-0.0016531	-16.697	2.8705	-9.0009	0.0073248	-0.011683	-0.29475	-10.76
0.741	12.338	-0.001666	-16.701	2.8643	-8.9757	0.0073697	-0.011724	-0.29506	-10.775
0.742	12.307	-0.0016789	-16.705	2.8581	-8.9508	0.0074143	-0.011764	-0.29533	-10.791
0.743	12.276	-0.0016917	-16.709	2.852	-8.9263	0.0074585	-0.011803	-0.29556	-10.808
0.744	12.245	-0.0017045	-16.712	2.8458	-8.902	0.0075025	-0.011841	-0.29576	-10.825
0.745	12.214	-0.0017173	-16.716	2.8397	-8.878	0.0075462	-0.011879	-0.29591	-10.842
0.746	12.182	-0.0017301	-16.72	2.8335	-8.8542	0.0075896	-0.011916	-0.29603	-10.86
0.747	12.151	-0.0017429	-16.723	2.8274	-8.8307	0.0076328	-0.011952	-0.29611	-10.878
0.748	12.119	-0.0017556	-16.727	2.8213	-8.8074	0.0076757	-0.011988	-0.29616	-10.896
0.749	12.087	-0.0017684	-16.731	2.8151	-8.7842	0.0077184	-0.012024	-0.29617	-10.915
0.750	12.055	-0.0017811	-16.734	2.809	-8.7613	0.0077609	-0.012059	-0.29615	-10.934
0.751	12.023	-0.0017938	-16.738	2.8028	-8.7385	0.0078034	-0.012093	-0.2961	-10.953
0.752	11.99	-0.0018066	-16.742	2.7967	-8.7158	0.0078456	-0.012127	-0.29601	-10.972
0.753	11.958	-0.0018193	-16.745	2.7905	-8.6933	0.0078877	-0.01216	-0.2959	-10.992
0.754	11.925	-0.001832	-16.749	2.7843	-8.671	0.0079295	-0.012193	-0.29575	-11.012
0.755	11.892	-0.0018448	-16.753	2.7781	-8.6487	0.0079712	-0.012226	-0.29557	-11.032
0.756	11.859	-0.0018575	-16.756	2.7719	-8.6265	0.0080126	-0.012258	-0.29536	-11.053
0.757	11.826	-0.0018702	-16.76	2.7656	-8.6045	0.0080539	-0.012289	-0.29513	-11.074
0.758	11.793	-0.0018829	-16.763	2.7594	-8.5825	0.0080949	-0.01232	-0.29486	-11.095
0.759	11.759	-0.0018956	-16.767	2.7531	-8.5606	0.0081358	-0.012351	-0.29457	-11.116
0.760	11.725	-0.0019084	-16.771	2.7468	-8.5388	0.0081764	-0.012381	-0.29425	-11.138
0.761	11.692	-0.0019211	-16.774	2.7405	-8.517	0.0082169	-0.012411	-0.2939	-11.159
0.762	11.657	-0.0019338	-16.778	2.7342	-8.4953	0.0082571	-0.01244	-0.29353	-11.181
0.763	11.623	-0.0019465	-16.781	2.7278	-8.4736	0.0082972	-0.012469	-0.29313	-11.203
0.764	11.589	-0.0019593	-16.785	2.7215	-8.452	0.008337	-0.012497	-0.29271	-11.226
0.765	11.554	-0.001972	-16.789	2.7151	-8.4304	0.0083767	-0.012525	-0.29226	-11.248
0.766	11.519	-0.0019847	-16.792	2.7086	-8.4089	0.0084161	-0.012553	-0.29179	-11.271
0.767	11.484	-0.0019974	-16.796	2.7022	-8.3873	0.0084554	-0.01258	-0.29129	-11.294
0.768	11.449	-0.0020102	-16.799	2.6958	-8.3658	0.0084945	-0.012606	-0.29077	-11.317
0.769	11.414	-0.0020229	-16.803	2.6893	-8.3443	0.0085333	-0.012632	-0.29022	-11.34
0.770	11.378	-0.0020356	-16.807	2.6828	-8.3228	0.008572	-0.012658	-0.28966	-11.364
0.771	11.343	-0.0020483	-16.81	2.6763	-8.3014	0.0086105	-0.012683	-0.28907	-11.388
0.772	11.307	-0.0020611	-16.814	2.6697	-8.2799	0.0086489	-0.012707	-0.28845	-11.412
0.773	11.271	-0.0020738	-16.817	2.6632	-8.2585	0.008687	-0.012731	-0.28782	-11.436
0.774	11.234	-0.0020865	-16.821	2.6566	-8.237	0.0087249	-0.012754	-0.28717	-11.46
0.775	11.198	-0.0020992	-16.824	2.65	-8.2155	0.0087626	-0.012778	-0.28649	-11.485
0.776	11.161	-0.002112	-16.828	2.6434	-8.194	0.0088001	-0.0128	-0.28579	-11.509
0.777	11.124	-0.0021247	-16.832	2.6367	-8.1725	0.0088374	-0.012823	-0.28507	-11.534
0.778	11.087	-0.0021374	-16.835	2.6301	-8.151	0.0088744	-0.012844	-0.28433	-11.559
0.779	11.05	-0.0021501	-16.839	2.6234	-8.1295	0.0089113	-0.012866	-0.28358	-11.585
0.780	11.012	-0.0021628	-16.842	2.6167	-8.108	0.0089479	-0.012887	-0.2828	-11.61
0.781	10.975	-0.0021755	-16.846	2.61	-8.0864	0.0089843	-0.012909	-0.282	-11.636
0.782	10.937	-0.0021882	-16.849	2.6033	-8.0648	0.0090204	-0.01293	-0.28119	-11.661
0.783	10.898	-0.0022009	-16.853	2.5965	-8.0432	0.0090563	-0.012951	-0.28035	-11.687
0.784	10.86	-0.0022136	-16.856	2.5898	-8.0215	0.009092	-0.012972	-0.2795	-11.714
0.785	10.822	-0.0022263	-16.86	2.583	-7.9999	0.0091275	-0.012992	-0.27863	-11.74
0.786	10.783	-0.0022389	-16.863	2.5762	-7.9781	0.0091627	-0.013011	-0.27774	-11.766
0.787	10.744	-0.0022516	-16.867	2.5694	-7.9564	0.0091977	-0.013031	-0.27683	-11.793
0.788	10.704	-0.0022642	-16.87	2.5626	-7.9346	0.0092324	-0.013049	-0.27591	-11.82
0.789	10.665	-0.0022769	-16.874	2.5557	-7.9128	0.0092669	-0.013068	-0.27497	-11.847
0.790	10.625	-0.0022895	-16.877	2.5489	-7.8909	0.0093011	-0.013086	-0.27401	-11.874
0.791	10.585	-0.0023021	-16.881	2.542	-7.869	0.0093351	-0.013103	-0.27304	-11.902
0.792	10.545	-0.0023147	-16.884	2.5351	-7.8471	0.0093689	-0.013119	-0.27205	-11.929
0.793	10.505	-0.0023273	-16.888	2.5283	-7.8251	0.0094024	-0.013135	-0.27104	-11.957
0.794	10.464	-0.0023399	-16.891	2.5214	-7.803	0.0094356	-0.013151	-0.27002	-11.985
0.795	10.423	-0.0023524	-16.895	2.5145	-7.7809	0.0094686	-0.013166	-0.26898	-12.013
0.796	10.382	-0.002365	-16.898	2.5075	-7.7588	0.0095013	-0.01318	-0.26793	-12.042
0.797	10.341	-0.0023775	-16.902	2.5006	-7.7366	0.0095338	-0.013194	-0.26687	-12.07
0.798	10.299	-0.00239	-16.905	2.4937	-7.7144	0.009566	-0.013208	-0.26579	-12.099
0.799	10.257	-0.0024025	-16.909	2.4867	-7.6921	0.0095979	-0.013221	-0.26469	-12.128
0.800	10.215	-0.002415	-16.912	2.4798	-7.6697	0.0096295	-0.013234	-0.26358	-12.157
0.801	10.172	-0.0024274	-16.915	2.4728	-7.6473	0.0096609	-0.013246	-0.26246	-12.186
0.802	10.13	-0.0024398	-16.919	2.4658	-7.6248	0.0096919	-0.013258	-0.26133	-12.215
0.803	10.087	-0.0024522	-16.922	2.4588	-7.6023	0.0097227	-0.013269	-0.26018	-12.245
0.804	10.044	-0.0024646	-16.926	2.4518	-7.5797	0.0097532	-0.01328	-0.25902	-12.275
0.805	10	-0.002477	-16.929	2.4448	-7.557	0.0097834	-0.01329	-0.25785	-12.305
0.806	9.9566	-0.0024893	-16.933	2.4378	-7.5343	0.0098133	-0.0133	-0.25667	-12.335
0.807	9.9126	-0.0025016	-16.936	2.4308	-7.5115	0.0098429	-0.013309	-0.25548	-12.366
0.808	9.8683	-0.0025139	-16.94	2.4238	-7.4886	0.0098722	-0.013318	-0.25427	-12.396
0.809	9.8238	-0.0025261	-16.943	2.4168	-7.4657	0.0099011	-0.013326	-0.25306	-12.427
0.810	9.779	-0.0025383	-16.946	2.4098	-7.4427	0.0099298	-0.013334	-0.25183	-12.458
0.811	9.7339	-0.0025505	-16.95	2.4027	-7.4196	0.009958	-0.013341	-0.2506	-12.489
0.812	9.6885	-0.0025626	-16.953	2.3957	-7.3965	0.009986	-0.013348	-0.24935	-12.521
0.813	9.6428	-0.0025748	-16.957	2.3887	-7.3733	0.010014	-0.013354	-0.2481	-12.552
0.814	9.5969	-0.0025868	-16.96	2.3816	-7.35	0.010041	-0.01336	-0.24684	-12.584
0.815	9.5506	-0.0025989	-16.963	2.3746	-7.3266	0.010068	-0.013365	-0.24557	-12.616
0.816	9.504	-0.0026109	-16.967	2.3675	-7.3032	0.010094	-0.01337	-0.24429	-12.649
0.817	9.4572	-0.0026228	-16.97	2.3605	-7.2796	0.010121	-0.013374	-0.24301	-12.681
0.818	9.41	-0.0026348	-16.974	2.3534	-7.256	0.010146	-0.013378	-0.24172	-12.714
0.819	9.3625	-0.0026466	-16.977	2.3464	-7.2323	0.010172	-0.013381	-0.24042	-12.747
0.820	9.3147	-0.0026585	-16.98	2.3393	-7.2085	0.010197	-0.013383	-0.23912	-12.78
0.821	9.2666	-0.0026703	-16.984	2.3323	-7.1847	0.010222	-0.013385	-0.23781	-12.813
0.822	9.2182	-0.002682	-16.987	2.3252	-7.1607	0.010246	-0.013386	-0.2365	-12.847
0.823	9.1694	-0.0026937	-16.99	2.3181	-7.1367	0.01027	-0.013387	-0.23519	-12.881
0.824	9.1203	-0.0027054	-16.994	2.3111	-7.1125	0.010294	-0.013387	-0.23387	-12.915
0.825	9.0709	-0.002717	-16.997	2.304	-7.0883	0.010317	-0.013387	-0.23255	-12.949
0.826	9.0212	-0.0027286	-17.001	2.297	-7.0639	0.01034	-0.013386	-0.23123	-12.983
0.827	8.9711	-0.0027401	-17.004	2.2899	-7.0395	0.010363	-0.013384	-0.22991	-13.018
0.828	8.9207	-0.0027515	-17.007	2.2828	-7.015	0.010385	-0.013383	-0.22859	-13.053
0.829	8.8699	-0.0027629	-17.011	2.2758	-6.9904	0.010407	-0.01338	-0.22727	-13.088
0.830	8.8188	-0.0027742	-17.014	2.2687	-6.9656	0.010428	-0.013378	-0.22594	-13.124
0.831	8.7673	-0.0027855	-17.017	2.2617	-6.9408	0.010449	-0.013375	-0.22463	-13.159
0.832	8.7155	-0.0027968	-17.021	2.2546	-6.9158	0.01047	-0.013373	-0.22331	-13.195
0.833	8.6633	-0.0028079	-17.024	2.2476	-6.8908	0.01049	-0.013369	-0.222	-13.232
0.834	8.6107	-0.002819	-17.027	2.2405	-6.8656	0.010509	-0.013366	-0.22069	-13.268
0.835	8.5577	-0.0028301	-17.031	2.2334	-6.8403	0.010529	-0.013361	-0.21939	-13.305
0.836	8.5044	-0.002841	-17.034	2.2264	-6.815	0.010548	-0.013356	-0.21809	-13.342
0.837	8.4507	-0.002852	-17.037	2.2193	-6.7894	0.010566	-0.01335	-0.2168	-13.379
0.838	8.3966	-0.0028628	-17.041	2.2123	-6.7638	0.010584	-0.013344	-0.21552	-13.417
0.839	8.3422	-0.0028736	-17.044	2.2053	-6.7381	0.010601	-0.013336	-0.21425	-13.454
0.840	8.2873	-0.0028843	-17.047	2.1982	-6.7122	0.010618	-0.013328	-0.21299	-13.492
0.841	8.232	-0.0028949	-17.05	2.1912	-6.6862	0.010635	-0.013317	-0.21174	-13.531
0.842	8.1763	-0.0029054	-17.054	2.1841	-6.6601	0.010651	-0.013305	-0.21051	-13.569
0.843	8.1202	-0.0029159	-17.057	2.1771	-6.6338	0.010666	-0.013293	-0.20929	-13.608
0.844	8.0637	-0.0029263	-17.06	2.1701	-6.6074	0.010681	-0.013279	-0.20808	-13.648
0.845	8.0068	-0.0029366	-17.064	2.163	-6.5809	0.010695	-0.013265	-0.20689	-13.687
0.846	7.9495	-0.0029469	-17.067	2.156	-6.5542	0.010709	-0.013251	-0.20572	-13.727
0.847	7.8917	-0.002957	-17.07	2.149	-6.5274	0.010723	-0.013235	-0.20457	-13.767
0.848	7.8334	-0.0029671	-17.073	2.142	-6.5004	0.010736	-0.01322	-0.20344	-13.807
0.849	7.7748	-0.0029771	-17.077	2.1349	-6.4733	0.010749	-0.013203	-0.20234	-13.848
0.850	7.7156	-0.002987	-17.08	2.1279	-6.4461	0.010761	-0.013186	-0.20125	-13.889
0.851	7.656	-0.0029968	-17.083	2.1209	-6.4187	0.010773	-0.013171	-0.2002	-13.931
0.852	7.596	-0.0030065	-17.087	2.1139	-6.3911	0.010785	-0.013154	-0.19917	-13.972
0.853	7.5355	-0.0030161	-17.09	2.1069	-6.3634	0.010796	-0.013138	-0.19817	-14.014
0.854	7.4745	-0.0030256	-17.093	2.0999	-6.3355	0.010807	-0.01312	-0.19721	-14.057
0.855	7.413	-0.003035	-17.096	2.0929	-6.3075	0.010817	-0.013102	-0.19627	-14.099
0.856	7.3511	-0.0030443	-17.1	2.0859	-6.2793	0.010827	-0.013084	-0.19538	-14.143
0.857	7.2886	-0.0030536	-17.103	2.0789	-6.2509	0.010836	-0.013065	-0.19452	-14.186
0.858	7.2257	-0.0030627	-17.106	2.0719	-6.2223	0.010844	-0.013045	-0.1937	-14.23
0.859	7.1622	-0.0030717	-17.109	2.0649	-6.1936	0.010852	-0.013025	-0.19293	-14.274
0.860	7.0982	-0.0030806	-17.113	2.0579	-6.1647	0.010859	-0.013004	-0.1922	-14.318
0.861	7.0337	-0.0030893	-17.116	2.0509	-6.1356	0.010865	-0.012981	-0.19152	-14.363
0.862	6.9687	-0.003098	-17.119	2.0439	-6.1063	0.01087	-0.012957	-0.19088	-14.409
0.863	6.9031	-0.0031066	-17.122	2.037	-6.0768	0.010874	-0.012933	-0.19031	-14.454
0.864	6.837	-0.003115	-17.125	2.03	-6.0471	0.010877	-0.012908	-0.18978	-14.5
0.865	6.7703	-0.0031233	-17.129	2.023	-6.0172	0.01088	-0.012882	-0.18932	-14.547
0.866	6.703	-0.0031315	-17.132	2.016	-5.9871	0.010882	-0.012855	-0.18892	-14.594
0.867	6.6352	-0.0031396	-17.135	2.0091	-5.9568	0.010884	-0.012828	-0.18859	-14.641
0.868	6.5668	-0.0031475	-17.138	2.0021	-5.9263	0.010885	-0.012801	-0.18832	-14.689
0.869	6.4978	-0.0031553	-17.141	1.9951	-5.8956	0.010885	-0.012772	-0.18813	-14.737
0.870	6.4282	-0.003163	-17.145	1.9882	-5.8646	0.010885	-0.012743	-0.18801	-14.786
0.871	6.358	-0.0031705	-17.148	1.9812	-5.8334	0.010884	-0.012714	-0.18797	-14.835
0.872	6.2872	-0.0031779	-17.151	1.9743	-5.802	0.010883	-0.012685	-0.18802	-14.885
0.873	6.2157	-0.0031852	-17.154	1.9673	-5.7704	0.010881	-0.012655	-0.18816	-14.935
0.874	6.1437	-0.0031923	-17.157	1.9604	-5.7385	0.010878	-0.012624	-0.18839	-14.985
0.875	6.0709	-0.0031993	-17.161	1.9534	-5.7063	0.010875	-0.012592	-0.18872	-15.036
0.876	5.9975	-0.0032061	-17.164	1.9465	-5.674	0.010872	-0.01256	-0.18915	-15.088
0.877	5.9235	-0.0032127	-17.167	1.9395	-5.6413	0.010867	-0.012527	-0.18969	-15.14
0.878	5.8487	-0.0032192	-17.17	1.9326	-5.6084	0.010862	-0.012493	-0.19034	-15.192
0.879	5.7733	-0.0032256	-17.173	1.9256	-5.5753	0.010857	-0.012459	-0.19111	-15.246
0.880	5.6972	-0.0032317	-17.177	1.9187	-5.5418	0.010851	-0.012423	-0.192	-15.299
0.881	5.6203	-0.0032377	-17.18	1.9118	-5.5081	0.010844	-0.012387	-0.19303	-15.353
0.882	5.5428	-0.0032436	-17.183	1.9048	-5.4741	0.010837	-0.012349	-0.19419	-15.408
0.883	5.4645	-0.0032493	-17.186	1.8979	-5.4398	0.010829	-0.012311	-0.1955	-15.464
0.884	5.3854	-0.0032547	-17.189	1.8909	-5.4052	0.01082	-0.012272	-0.19695	-15.52
0.885	5.3056	-0.0032601	-17.192	1.884	-5.3703	0.010811	-0.012232	-0.19856	-15.576
0.886	5.225	-0.0032652	-17.195	1.8771	-5.3352	0.010801	-0.012192	-0.20034	-15.633
0.887	5.1437	-0.0032701	-17.199	1.8701	-5.2996	0.01079	-0.01215	-0.20229	-15.691
0.888	5.0615	-0.0032748	-17.202	1.8632	-5.2638	0.010778	-0.012108	-0.20442	-15.75
0.889	4.9785	-0.0032794	-17.205	1.8563	-5.2277	0.010766	-0.012065	-0.20675	-15.809
0.890	4.8946	-0.0032837	-17.208	1.8493	-5.1912	0.010752	-0.012021	-0.20927	-15.869
0.891	4.81	-0.0032879	-17.211	1.8424	-5.1543	0.010738	-0.011976	-0.212	-15.93
0.892	4.7245	-0.0032918	-17.214	1.8354	-5.1172	0.010723	-0.011931	-0.21494	-15.991
0.893	4.6381	-0.0032955	-17.217	1.8285	-5.0796	0.010707	-0.011885	-0.21812	-16.053
0.894	4.5508	-0.003299	-17.221	1.8216	-5.0417	0.01069	-0.011838	-0.22154	-16.116
0.895	4.4626	-0.0033023	-17.224	1.8146	-5.0035	0.010673	-0.01179	-0.2252	-16.18
0.896	4.3734	-0.0033054	-17.227	1.8077	-4.9648	0.010654	-0.011741	-0.22913	-16.244
0.897	4.2833	-0.0033082	-17.23	1.8007	-4.9258	0.010635	-0.011692	-0.23334	-16.309
0.898	4.1923	-0.0033107	-17.233	1.7938	-4.8864	0.010614	-0.011642	-0.23784	-16.375
0.899	4.1003	-0.0033131	-17.236	1.7868	-4.8465	0.010593	-0.011591	-0.24263	-16.442
0.900	4.0073	-0.0033151	-17.239	1.7799	-4.8063	0.010571	-0.011539	-0.24775	-16.51
0.901	3.9132	-0.003317	-17.242	1.7729	-4.7656	0.010548	-0.011487	-0.2532	-16.579
0.902	3.8182	-0.0033185	-17.245	1.766	-4.7245	0.010523	-0.011433	-0.259	-16.649
0.903	3.7221	-0.0033199	-17.248	1.759	-4.683	0.010498	-0.011379	-0.26516	-16.72
0.904	3.6249	-0.0033209	-17.252	1.752	-4.641	0.010473	-0.011325	-0.27171	-16.792
0.905	3.5266	-0.0033217	-17.255	1.7451	-4.5986	0.010446	-0.011269	-0.27866	-16.864
0.906	3.4272	-0.0033221	-17.258	1.7381	-4.5557	0.010418	-0.011212	-0.28603	-16.938
0.907	3.3266	-0.0033223	-17.261	1.7311	-4.5123	0.010389	-0.011155	-0.29384	-17.013
0.908	3.2249	-0.0033222	-17.264	1.7241	-4.4684	0.010359	-0.011096	-0.30212	-17.089
0.909	3.122	-0.0033217	-17.267	1.7171	-4.4241	0.010327	-0.011037	-0.31089	-17.167
0.910	3.0179	-0.003321	-17.27	1.7102	-4.3792	0.010295	-0.010977	-0.32016	-17.245
0.911	2.9125	-0.0033199	-17.273	1.7032	-4.3338	0.010262	-0.010916	-0.32998	-17.325
0.912	2.8059	-0.0033186	-17.276	1.6961	-4.2879	0.010227	-0.010853	-0.34035	-17.406
0.913	2.698	-0.0033169	-17.279	1.6891	-4.2414	0.010192	-0.01079	-0.35132	-17.489
0.914	2.5888	-0.0033148	-17.282	1.6823	-4.1944	0.010155	-0.010726	-0.36291	-17.572
0.915	2.4782	-0.0033124	-17.285	1.6753	-4.1468	0.010117	-0.010661	-0.37515	-17.658
0.916	2.3662	-0.0033096	-17.288	1.668	-4.0987	0.010078	-0.010594	-0.38807	-17.745
0.917	2.2529	-0.0033065	-17.291	1.661	-4.0499	0.010038	-0.010527	-0.40172	-17.833
0.918	2.1381	-0.003303	-17.295	1.654	-4.0006	0.009997	-0.010459	-0.41612	-17.923
0.919	2.0218	-0.003299	-17.298	1.6469	-3.9506	0.0099544	-0.01039	-0.43131	-18.015
0.920	1.904	-0.0032947	-17.301	1.6399	-3.9	0.0099107	-0.010319	-0.44735	-18.108
0.921	1.7847	-0.00329	-17.304	1.6328	-3.8488	0.009866	-0.010248	-0.46426	-18.203
0.922	1.6638	-0.0032849	-17.307	1.6257	-3.7969	0.00982	-0.010176	-0.4821	-18.3
0.923	1.5413	-0.0032794	-17.31	1.6186	-3.7444	0.0097728	-0.010103	-0.50092	-18.399
0.924	1.4172	-0.0032734	-17.313	1.6115	-3.6912	0.0097242	-0.010028	-0.52076	-18.5
0.925	1.2914	-0.003267	-17.316	1.6044	-3.6373	0.0096744	-0.0099526	-0.54169	-18.603
0.926	1.1638	-0.0032601	-17.319	1.5973	-3.5827	0.0096231	-0.0098759	-0.56375	-18.708
0.927	1.0345	-0.0032527	-17.322	1.5901	-3.5273	0.0095706	-0.0097981	-0.58701	-18.815
0.928	0.90337	-0.0032448	-17.325	1.583	-3.4712	0.0095166	-0.0097191	-0.61154	-18.925
0.929	0.77038	-0.0032365	-17.328	1.5758	-3.4144	0.0094612	-0.0096389	-0.6374	-19.037
0.930	0.63549	-0.0032276	-17.331	1.5687	-3.3568	0.0094044	-0.0095574	-0.66467	-19.152
0.931	0.49866	-0.0032182	-17.334	1.5615	-3.2985	0.0093462	-0.0094747	-0.69343	-19.269
0.932	0.35983	-0.0032083	-17.337	1.5543	-3.2393	0.0092866	-0.0093907	-0.72375	-19.389
0.933	0.21895	-0.0031979	-17.34	1.5471	-3.1793	0.0092254	-0.0093055	-0.75573	-19.512
0.934	0.075974	-0.0031868	-17.343	1.5398	-3.1185	0.0091626	-0.009219	-0.78947	-19.638
0.935	-0.069163	-0.0031752	-17.346	1.5326	-3.0569	0.0090982	-0.0091313	-0.82505	-19.768
0.936	-0.21651	-0.0031629	-17.349	1.5253	-2.9944	0.0090322	-0.0090422	-0.8626	-19.9
0.937	-0.36614	-0.0031501	-17.352	1.518	-2.931	0.0089645	-0.0089519	-0.90221	-20.036
0.938	-0.5181	-0.0031366	-17.355	1.5108	-2.8668	0.0088952	-0.0088602	-0.94402	-20.176
0.939	-0.67246	-0.0031224	-17.358	1.5034	-2.8016	0.008824	-0.0087673	-0.98816	-20.32
0.940	-0.82929	-0.0031076	-17.361	1.4961	-2.7356	0.0087511	-0.008673	-1.0348	-20.467
0.941	-0.98868	-0.0030921	-17.364	1.4888	-2.6686	0.0086765	-0.0085775	-1.084	-20.619
0.942	-1.1507	-0.003076	-17.367	1.4814	-2.6006	0.0085999	-0.0084806	-1.136	-20.776
0.943	-1.3153	-0.0030591	-17.37	1.474	-2.5317	0.0085215	-0.0083823	-1.1909	-20.937
0.944	-1.4828	-0.0030414	-17.373	1.4666	-2.4618	0.0084412	-0.0082827	-1.2489	-21.102
0.945	-1.6531	-0.003023	-17.376	1.4592	-2.3909	0.008359	-0.0081815	-1.3103	-21.274
0.946	-1.8263	-0.0030037	-17.379	1.4518	-2.319	0.0082747	-0.008079	-1.3752	-21.45
0.947	-2.0025	-0.0029837	-17.382	1.4443	-2.246	0.0081885	-0.0079749	-1.4439	-21.633
0.948	-2.1818	-0.0029628	-17.385	1.4368	-2.1721	0.0081001	-0.0078693	-1.5166	-21.821
0.949	-2.3644	-0.002941	-17.388	1.4293	-2.097	0.0080097	-0.0077622	-1.5936	-22.016
0.950	-2.5502	-0.0029183	-17.391	1.4217	-2.021	0.0079172	-0.0076536	-1.6751	-22.218
0.951	-2.7396	-0.0028948	-17.393	1.4142	-1.9438	0.0078227	-0.0075434	-1.7615	-22.427
0.952	-2.9326	-0.0028704	-17.396	1.4066	-1.8655	0.007726	-0.0074316	-1.8532	-22.644
0.953	-3.1292	-0.002845	-17.399	1.399	-1.7862	0.007627	-0.0073181	-1.9504	-22.869
0.954	-3.3296	-0.0028186	-17.402	1.3914	-1.7057	0.0075258	-0.0072031	-2.0535	-23.102
0.955	-3.5339	-0.0027912	-17.405	1.3837	-1.6242	0.0074221	-0.0070863	-2.1631	-23.345
0.956	-3.7422	-0.0027627	-17.408	1.376	-1.5415	0.0073161	-0.0069679	-2.2796	-23.598
0.957	-3.9548	-0.0027331	-17.411	1.3683	-1.4577	0.0072076	-0.0068478	-2.4034	-23.861
0.958	-4.1717	-0.0027025	-17.414	1.3605	-1.3727	0.0070966	-0.0067259	-2.5352	-24.136
0.959	-4.3932	-0.0026706	-17.417	1.3528	-1.2866	0.006983	-0.0066022	-2.6756	-24.422
0.960	-4.6194	-0.0026376	-17.42	1.3449	-1.1994	0.0068669	-0.0064768	-2.8252	-24.721
0.961	-4.8509	-0.0026035	-17.423	1.3371	-1.111	0.0067467	-0.0063494	-2.9848	-25.035
0.962	-5.0874	-0.0025681	-17.426	1.3292	-1.0215	0.006624	-0.0062202	-3.1551	-25.363
0.963	-5.3294	-0.0025315	-17.429	1.3213	-0.93088	0.0064986	-0.0060892	-3.3372	-25.707
0.964	-5.5768	-0.0024935	-17.432	1.3134	-0.83913	0.0063707	-0.0059563	-3.532	-26.068
0.965	-5.8302	-0.0024542	-17.434	1.3054	-0.74628	0.0062402	-0.0058216	-3.7406	-26.448
0.966	-6.0896	-0.0024135	-17.437	1.2974	-0.65233	0.0061073	-0.005685	-3.9643	-26.848
0.967	-6.3555	-0.0023715	-17.44	1.2893	-0.5573	0.0059719	-0.0055465	-4.2043	-27.27
0.968	-6.6282	-0.0023279	-17.443	1.2812	-0.46122	0.0058341	-0.0054061	-4.4624	-27.716
0.969	-6.9079	-0.0022829	-17.446	1.2731	-0.36411	0.0056939	-0.0052638	-4.7402	-28.187
0.970	-7.1952	-0.0022364	-17.449	1.2649	-0.26601	0.0055513	-0.0051196	-5.0398	-28.687
0.971	-7.4911	-0.0021882	-17.452	1.2567	-0.16694	0.0054076	-0.0049728	-5.3632	-29.218
0.972	-7.7954	-0.0021385	-17.455	1.2485	-0.066948	0.0052615	-0.0048241	-5.7132	-29.784
0.973	-8.1087	-0.0020872	-17.458	1.2402	0.033919	0.005113	-0.0046735	-6.0925	-30.387
0.974	-8.4315	-0.0020342	-17.461	1.2318	0.13561	0.0049621	-0.0045211	-6.5046	-31.031
0.975	-8.7645	-0.0019795	-17.463	1.2235	0.23807	0.0048086	-0.0043668	-6.9533	-31.721
0.976	-9.1085	-0.0019232	-17.466	1.215	0.34122	0.0046527	-0.0042107	-7.4431	-32.463
0.977	-9.4642	-0.0018651	-17.469	1.2065	0.44501	0.0044941	-0.0040529	-7.9792	-33.262
0.978	-9.8326	-0.0018052	-17.472	1.198	0.54934	0.004333	-0.0038933	-8.5678	-34.127
0.979	-10.215	-0.0017435	-17.475	1.1894	0.65413	0.0041692	-0.003732	-9.2162	-35.064
0.980	-10.612	-0.0016799	-17.478	1.1808	0.75927	0.0040027	-0.003569	-9.9333	-36.085
0.981	-11.026	-0.0016145	-17.481	1.1721	0.86467	0.0038335	-0.0034043	-10.729	-37.201
0.982	-11.458	-0.0015472	-17.484	1.1634	0.9702	0.0036616	-0.0032381	-11.618	-38.427
0.983	-11.911	-0.001478	-17.486	1.1546	1.0757	0.0034868	-0.0030701	-12.614	-39.782
0.984	-12.386	-0.0014067	-17.489	1.1457	1.1811	0.0033092	-0.0029007	-13.737	-41.287
0.985	-12.887	-0.0013335	-17.492	1.1368	1.2862	0.0031287	-0.0027296	-15.013	-42.97
0.986	-13.417	-0.0012583	-17.495	1.1279	1.3909	0.0029452	-0.002557	-16.473	-44.867
0.987	-13.98	-0.001181	-17.498	1.1188	1.4949	0.0027588	-0.002383	-18.159	-47.024
0.988	-14.582	-0.0011015	-17.501	1.1098	1.5981	0.0025694	-0.0022074	-20.126	-49.502
0.989	-15.23	-0.00102	-17.504	1.1006	1.7003	0.002377	-0.0020304	-22.45	-52.383
0.990	-15.931	-0.00093632	-17.506	1.0914	1.8012	0.0021815	-0.001852	-25.235	-55.78
0.991	-16.698	-0.00085043	-17.509	1.0821	1.9006	0.0019829	-0.0016722	-28.632	-59.857
0.992	-17.545	-0.00076233	-17.512	1.0727	1.9983	0.0017811	-0.001491	-32.868	-64.855
0.993	-18.496	-0.00067196	-17.515	1.0633	2.094	0.0015761	-0.0013085	-38.296	-71.149
0.994	-19.58	-0.00057931	-17.518	1.0538	2.1875	0.0013678	-0.0011246	-45.504	-79.361
0.995	-20.849	-0.00048434	-17.521	1.0442	2.2783	0.0011563	-0.00093949	-55.547	-90.594
0.996	-22.383	-0.00038701	-17.523	1.0346	2.3663	0.00094144	-0.00075311	-70.52	-107.03
0.997	-24.339	-0.00028731	-17.526	1.0248	2.4511	0.00072324	-0.00056549	-95.284	-133.67
0.998	-27.065	-0.00018519	-17.529	1.015	2.5323	0.00050164	-0.00037666	-144.28	-185.33
0.999	-31.671	-0.000080619	-17.532	1.0051	2.6096	0.0002766	-0.00018666	-288.64	-334.23
									
									
# y = 0.1									
#									
0.010	10.984	-0.012958	-6.6656	-0.01702	0.27909	-0.0028279	0.0026912	-0.0028252	4.5644
0.025	12.851	-0.024251	-8.5842	-0.044142	0.56156	-0.019847	0.001869	-0.007835	4.7344
0.050	14.137	-0.03516	-10.441	-0.094446	0.94678	-0.041348	-0.0025917	-0.018021	4.4514
0.075	14.89	-0.038656	-11.185	-0.15918	1.2965	-0.055494	-0.0098391	-0.030103	4.7083
0.100	15.457	-0.037593	-11.773	-0.21879	1.5976	-0.063699	-0.018631	-0.043832	4.899
0.125	15.874	-0.035934	-12.255	-0.27164	1.8806	-0.067592	-0.027316	-0.059223	5.0377
0.150	16.211	-0.033218	-12.665	-0.33207	2.1684	-0.067935	-0.03588	-0.076106	5.1696
0.175	16.48	-0.030306	-13.021	-0.39821	2.4711	-0.065905	-0.043816	-0.094318	5.2977
0.200	16.697	-0.027189	-13.336	-0.47021	2.7954	-0.061882	-0.050951	-0.1137	5.4331
0.225	16.869	-0.024141	-13.618	-0.54864	3.1436	-0.056534	-0.056937	-0.1341	5.5743
0.250	17.002	-0.021175	-13.875	-0.63424	3.5137	-0.050168	-0.061794	-0.15534	5.7182
0.275	17.098	-0.018396	-14.109	-0.72791	3.8962	-0.043226	-0.065495	-0.17727	5.8523
0.300	17.16	-0.015807	-14.326	-0.83066	4.274	-0.035976	-0.067844	-0.19972	5.9576
0.325	17.189	-0.013447	-14.527	-0.94358	4.6218	-0.028756	-0.068546	-0.22253	6.0066
0.350	17.187	-0.011309	-14.715	-1.0677	4.9135	-0.0218	-0.067865	-0.2455	5.9707
0.375	17.153	-0.0094051	-14.892	-1.2041	5.1469	-0.015459	-0.066098	-0.26848	5.845
0.400	17.089	-0.0077247	-15.058	-1.3528	5.5308	-0.0097196	-0.062851	-0.29128	5.8373
0.425	16.993	-0.0062656	-15.215	-1.5132	5.9215	-0.0045819	-0.057434	-0.31373	5.8041
0.450	16.865	-0.0050153	-15.364	-1.6815	5.5313	-0.00034681	-0.051024	-0.33566	4.9585
0.475	16.704	-0.0039653	-15.506	-1.8491	5.2783	0.0025886	-0.044652	-0.35692	4.2243
0.500	16.509	-0.0031016	-15.641	-1.998	5.0314	0.0045126	-0.038062	-0.37736	3.4872
0.525	16.278	-0.0024133	-15.771	-2.0946	3.7814	0.0054829	-0.031021	-0.39691	1.7695
0.550	16.01	-0.0018819	-15.894	-2.0846	2.4762	0.0057938	-0.024483	-0.41555	0.07096
0.575	15.697	-0.0015145	-16.013	-1.9011	1.5231	0.0058105	-0.019727	-0.43333	-1.1426
0.588	15.522	-0.0013571	-16.073	-1.7228	1.3772	0.0056434	-0.017519	-0.44217	-1.3523
0.600	15.353	-0.001222	-16.128	-1.5142	1.6224	0.0053785	-0.015548	-0.44987	-1.1273
0.613	15.177	-0.0010166	-16.185	-1.2651	2.5048	0.0047198	-0.012779	-0.45689	-0.23452
0.625	15.004	-0.00084452	-16.238	-1.0599	4.0865	0.0040887	-0.010388	-0.45973	1.3266
0.630	14.929	-0.00078122	-16.259	-0.99977	4.966	0.0038395	-0.0094763	-0.45839	2.1711
0.635	14.851	-0.00072431	-16.281	-0.96734	5.9051	0.003607	-0.0086301	-0.45413	3.0481
0.640	14.77	-0.0006748	-16.302	-0.97576	6.7396	0.0033973	-0.0078604	-0.44503	3.7816
0.645	14.686	-0.00063368	-16.323	-1.0429	7.1011	0.0032163	-0.0071784	-0.42805	3.9884
0.648	14.634	-0.00061346	-16.335	-1.1201	6.8046	0.0031239	-0.0068158	-0.41226	3.5661
0.650	14.598	-0.00060196	-16.344	-1.1892	6.2505	0.0030699	-0.0065949	-0.3987	2.9129
0.653	14.541	-0.00060523	-16.356	-1.3174	4.6573	0.0030912	-0.0065038	-0.37299	1.1474
0.655	14.502	-0.0006094	-16.365	-1.4111	2.9409	0.0031131	-0.0064639	-0.35195	-0.68879
0.658	14.442	-0.00061855	-16.377	-1.5171	-0.82503	0.0031572	-0.0064338	-0.31458	-4.5952
0.660	14.402	-0.0006265	-16.385	-1.4901	-4.1587	0.0031938	-0.0064326	-0.28641	-7.9223
0.665	14.298	-0.0006525	-16.406	-0.07393	-14.037	0.003309	-0.0064912	-0.21247	-16.434
0.667	14.256	-0.00066522	-16.414	1.43	-17.339	0.0033641	-0.0065376	-0.1857	-18.257
0.668	14.235	-0.00067206	-16.418	2.2925	-18.556	0.0033934	-0.0065654	-0.17376	-18.625
0.669	14.213	-0.00067921	-16.422	3.1138	-19.435	0.0034239	-0.0065961	-0.16302	-18.697
0.670	14.191	-0.00068666	-16.426	3.8121	-19.981	0.0034556	-0.0066298	-0.15361	-18.561
0.671	14.17	-0.00069441	-16.43	4.3409	-20.233	0.0034885	-0.0066663	-0.14562	-18.302
0.672	14.148	-0.00070244	-16.434	4.6935	-20.241	0.0035224	-0.0067055	-0.13908	-17.977
0.673	14.126	-0.00071077	-16.438	4.8929	-20.062	0.0035574	-0.0067473	-0.13401	-17.62
0.674	14.103	-0.00071937	-16.442	4.9741	-19.747	0.0035935	-0.0067918	-0.13036	-17.246
0.675	14.081	-0.00072824	-16.446	4.9725	-19.338	0.0036306	-0.0068387	-0.12806	-16.863
0.680	13.967	-0.00077651	-16.466	4.5009	-16.83	0.0038308	-0.007108	-0.13302	-14.966
0.685	13.85	-0.0008307	-16.486	4.0101	-14.603	0.0040532	-0.007428	-0.15422	-13.388
0.690	13.729	-0.00089009	-16.506	3.6735	-12.981	0.0042947	-0.0077887	-0.17988	-12.269
0.695	13.604	-0.00095392	-16.526	3.4505	-11.858	0.0045523	-0.0081804	-0.20415	-11.538
0.700	13.477	-0.0010214	-16.545	3.2997	-11.082	0.0048228	-0.0085933	-0.22496	-11.081
0.710	13.213	-0.0011534	-16.584	3.1169	-10.135	0.0053535	-0.0092294	-0.25577	-10.65
0.725	12.792	-0.0013666	-16.641	2.9704	-9.4027	0.0061905	-0.010214	-0.28146	-10.569
0.750	12.019	-0.0017368	-16.734	2.809	-8.7217	0.0075674	-0.011727	-0.29295	-10.927
0.775	11.162	-0.0020562	-16.824	2.65	-8.1779	0.0085831	-0.0125	-0.28293	-11.479
0.800	10.18	-0.0023561	-16.912	2.4798	-7.6342	0.0093944	-0.012861	-0.25966	-12.152
0.825	9.0407	-0.0026545	-16.997	2.304	-7.0551	0.010074	-0.012953	-0.22824	-12.941
0.850	7.6823	-0.0029156	-17.08	2.1279	-6.4156	0.010503	-0.012696	-0.19644	-13.887
0.875	6.0505	-0.0031356	-17.161	1.9534	-5.6789	0.010643	-0.012088	-0.18315	-15.023
0.900	3.9766	-0.0032374	-17.239	1.7799	-4.7825	0.010322	-0.011031	-0.24077	-16.51
0.925	1.2559	-0.0032367	-17.316	1.6044	-3.6183	0.0095095	-0.0095068	-0.53139	-18.608
0.950	-2.5759	-0.0028511	-17.391	1.4217	-2.0087	0.0077404	-0.0072721	-1.6548	-22.211
0.975	-8.73	-0.0018729	-17.463	1.2235	0.24099	0.0046587	-0.0041401	-6.8878	-31.618
0.990	-15.949	-0.00091506	-17.506	1.0914	1.7977	0.0020315	-0.0017525	-25.001	-55.569
									
									
# y = 0.2									
#									
0.010	10.761	-0.0083861	-6.6656	-0.01702	0.26254	-0.0018653	0.0027692	-0.0026985	4.3304
0.025	12.676	-0.019134	-8.5842	-0.044142	0.53616	-0.017336	0.0019894	-0.0076861	4.542
0.050	13.994	-0.029722	-10.441	-0.094446	0.91082	-0.036716	-0.0020872	-0.018108	4.2833
0.075	14.762	-0.033426	-11.185	-0.15918	1.2532	-0.049278	-0.0086485	-0.030591	4.5492
0.100	15.337	-0.03287	-11.773	-0.21879	1.549	-0.056388	-0.016557	-0.044768	4.7439
0.125	15.759	-0.031689	-12.255	-0.27164	1.8273	-0.059652	-0.024299	-0.060583	4.8833
0.150	16.099	-0.029473	-12.665	-0.33207	2.1096	-0.059725	-0.031863	-0.077828	5.0129
0.175	16.369	-0.027024	-13.021	-0.39821	2.4044	-0.057684	-0.038771	-0.096321	5.1352
0.200	16.588	-0.024343	-13.336	-0.47021	2.7156	-0.053878	-0.044917	-0.1159	5.2586
0.225	16.76	-0.02169	-13.618	-0.54864	3.0419	-0.04892	-0.050057	-0.13639	5.3783
0.250	16.893	-0.019082	-13.875	-0.63424	3.3771	-0.043104	-0.054122	-0.15764	5.4874
0.275	16.989	-0.016622	-14.109	-0.72791	3.7108	-0.036849	-0.056923	-0.17948	5.5726
0.300	17.051	-0.014316	-14.326	-0.83066	4.0337	-0.030408	-0.058568	-0.20176	5.6226
0.325	17.08	-0.012205	-14.527	-0.94358	4.3525	-0.024178	-0.059227	-0.2243	5.6414
0.350	17.077	-0.010284	-14.715	-1.0677	4.7877	-0.01815	-0.058521	-0.24695	5.7478
0.375	17.043	-0.0085684	-14.892	-1.2041	5.4525	-0.012285	-0.055914	-0.26952	6.0536
0.400	16.978	-0.0070491	-15.058	-1.3528	5.4515	-0.0070717	-0.052058	-0.29186	5.6609
0.425	16.882	-0.0057266	-15.215	-1.5132	5.2145	-0.0030813	-0.04731	-0.31378	4.9982
0.450	16.754	-0.0045904	-15.364	-1.6815	4.78	-0.00002753	-0.042024	-0.33513	4.1061
0.475	16.592	-0.0036343	-15.506	-1.8491	4.1718	0.0021095	-0.036589	-0.35576	3.0152
0.500	16.397	-0.0028462	-15.641	-1.998	3.6499	0.0035583	-0.031259	-0.37553	2.0016
0.525	16.166	-0.0022174	-15.771	-2.0946	3.7109	0.0045638	-0.026479	-0.39437	1.593
0.550	15.897	-0.001731	-15.894	-2.0846	2.6192	0.0050968	-0.022069	-0.41227	0.10659
0.575	15.585	-0.0013947	-16.013	-1.9011	1.7199	0.0052248	-0.018102	-0.42929	-1.0532
0.588	15.409	-0.0012505	-16.073	-1.7228	1.5876	0.0051144	-0.016103	-0.43774	-1.2491
0.600	15.241	-0.0011264	-16.128	-1.5142	1.8414	0.0049021	-0.014263	-0.44509	-1.0154
0.613	15.064	-0.00093745	-16.185	-1.2651	2.7298	0.0043198	-0.011755	-0.45178	-0.11652
0.625	14.891	-0.0007791	-16.238	-1.0599	4.3135	0.0037546	-0.0095765	-0.4544	1.4464
0.630	14.816	-0.00072084	-16.259	-0.99977	5.1919	0.0035301	-0.0087424	-0.45303	2.2899
0.635	14.738	-0.00066847	-16.281	-0.96734	6.1281	0.0033203	-0.0079668	-0.44878	3.1638
0.640	14.657	-0.00062292	-16.302	-0.97576	6.9568	0.0031308	-0.0072601	-0.43977	3.8914
0.645	14.573	-0.00058511	-16.323	-1.0429	7.3086	0.002967	-0.0066326	-0.42299	4.0881
0.648	14.52	-0.00056653	-16.335	-1.1201	7.0038	0.0028834	-0.0062985	-0.40739	3.6573
0.650	14.485	-0.00055598	-16.344	-1.1892	6.443	0.0028346	-0.0060948	-0.39399	2.9973
0.653	14.428	-0.00055908	-16.356	-1.3174	4.838	0.0028556	-0.0060115	-0.36858	1.2198
0.655	14.389	-0.000563	-16.365	-1.4111	3.1129	0.0028767	-0.005975	-0.34777	-0.62542
0.658	14.329	-0.00057153	-16.377	-1.5171	-0.66694	0.0029185	-0.0059473	-0.31077	-4.546
0.660	14.289	-0.00057893	-16.385	-1.4901	-4.0096	0.0029529	-0.0059462	-0.28286	-7.8824
0.665	14.186	-0.00060309	-16.406	-0.07393	-13.905	0.0030606	-0.0059995	-0.20945	-16.412
0.667	14.143	-0.0006149	-16.414	1.43	-17.212	0.0031118	-0.0060419	-0.18279	-18.239
0.668	14.122	-0.00062125	-16.418	2.2925	-18.43	0.0031391	-0.0060673	-0.17088	-18.608
0.669	14.1	-0.00062788	-16.422	3.1138	-19.309	0.0031674	-0.0060954	-0.16015	-18.68
0.670	14.079	-0.00063479	-16.426	3.8121	-19.856	0.0031968	-0.0061261	-0.15073	-18.546
0.671	14.057	-0.00064198	-16.43	4.3409	-20.108	0.0032273	-0.0061595	-0.1427	-18.286
0.672	14.035	-0.00064943	-16.434	4.6935	-20.116	0.0032587	-0.0061953	-0.13612	-17.961
0.673	14.013	-0.00065715	-16.438	4.8929	-19.936	0.0032912	-0.0062336	-0.13097	-17.603
0.674	13.991	-0.00066512	-16.442	4.9741	-19.621	0.0033246	-0.0062742	-0.12724	-17.229
0.675	13.968	-0.00067335	-16.446	4.9725	-19.212	0.003359	-0.0063171	-0.12484	-16.846
0.680	13.854	-0.00071809	-16.466	4.5009	-16.703	0.0035442	-0.0065635	-0.12916	-14.947
0.685	13.737	-0.00076832	-16.486	4.0101	-14.474	0.0037497	-0.0068565	-0.14963	-13.367
0.690	13.616	-0.00082335	-16.506	3.6735	-12.853	0.0039728	-0.007187	-0.17463	-12.247
0.695	13.492	-0.00088251	-16.526	3.4505	-11.73	0.0042107	-0.0075463	-0.1983	-11.516
0.700	13.365	-0.00094511	-16.545	3.2997	-10.955	0.0044606	-0.0079254	-0.21862	-11.059
0.710	13.101	-0.0010676	-16.584	3.1169	-10.011	0.0049533	-0.0085179	-0.24861	-10.63
0.725	12.681	-0.0012656	-16.641	2.9704	-9.2809	0.0057309	-0.009436	-0.27338	-10.549
0.750	11.909	-0.0016097	-16.734	2.809	-8.6055	0.0070112	-0.010845	-0.28365	-10.91
0.775	11.054	-0.0019072	-16.824	2.65	-8.0675	0.0079589	-0.011538	-0.27254	-11.466
0.800	10.073	-0.0021871	-16.912	2.4798	-7.5302	0.0087181	-0.011864	-0.24819	-12.143
0.825	8.9356	-0.0024658	-16.997	2.304	-6.9581	0.0093559	-0.012013	-0.21558	-12.936
0.850	7.5797	-0.0027103	-17.08	2.1279	-6.3264	0.0097611	-0.011839	-0.18229	-13.886
0.875	5.9511	-0.0029169	-17.161	1.9534	-5.5986	0.0098996	-0.011297	-0.16677	-15.026
0.900	3.8816	-0.0030136	-17.239	1.7799	-4.7132	0.0096082	-0.010277	-0.22025	-16.515
0.925	1.167	-0.003015	-17.316	1.6044	-3.5631	0.0088511	-0.0086397	-0.50122	-18.611
0.950	-2.656	-0.0026574	-17.391	1.4217	-1.973	0.0072119	-0.0064242	-1.5957	-22.195
0.975	-8.7982	-0.0017466	-17.463	1.2235	0.24947	0.0043693	-0.0036248	-6.6984	-31.488
0.990	-16.008	-0.00085373	-17.506	1.0914	1.7875	0.0019526	-0.0016627	-24.328	-54.964
									
									
# y = 0.3									
#									
0.010	10.469	-0.0036702	-6.6656	-0.01702	0.24106	-0.00022083	0.0028633	-0.001894	4.025
0.025	12.416	-0.012956	-8.5842	-0.044142	0.50196	-0.013296	0.0021851	-0.0066008	4.2594
0.050	13.766	-0.022384	-10.441	-0.094446	0.86155	-0.029428	-0.001255	-0.01751	4.0215
0.075	14.55	-0.026087	-11.185	-0.15918	1.1934	-0.039598	-0.006735	-0.030872	4.296
0.100	15.135	-0.026187	-11.773	-0.21879	1.4813	-0.045091	-0.013277	-0.045979	4.494
0.125	15.563	-0.025604	-12.255	-0.27164	1.751	-0.047454	-0.019579	-0.062642	4.6314
0.150	15.906	-0.024059	-12.665	-0.33207	2.0212	-0.047189	-0.025638	-0.080595	4.7529
0.175	16.178	-0.022246	-13.021	-0.39821	2.2963	-0.045205	-0.031033	-0.099635	4.8577
0.200	16.398	-0.020176	-13.336	-0.47021	2.5757	-0.041824	-0.035719	-0.11959	4.9506
0.225	16.571	-0.018083	-13.618	-0.54864	2.8558	-0.037582	-0.0395	-0.14029	5.0245
0.250	16.704	-0.015989	-13.875	-0.63424	3.1355	-0.032744	-0.042406	-0.16159	5.0776
0.275	16.799	-0.013992	-14.109	-0.72791	3.431	-0.027753	-0.044507	-0.18333	5.1234
0.300	16.861	-0.012099	-14.326	-0.83066	3.8788	-0.022609	-0.045488	-0.20537	5.2971
0.325	16.889	-0.010353	-14.527	-0.94358	4.4399	-0.017287	-0.044844	-0.22753	5.558
0.350	16.886	-0.008753	-14.715	-1.0677	4.5781	-0.012302	-0.043209	-0.24968	5.3668
0.375	16.851	-0.0073153	-14.892	-1.2041	4.6119	-0.0082463	-0.041057	-0.27164	5.0389
0.400	16.786	-0.0060352	-15.058	-1.3528	4.5566	-0.0048586	-0.038375	-0.29325	4.5887
0.425	16.689	-0.004916	-15.215	-1.5132	4.3844	-0.0020837	-0.035273	-0.31436	3.9879
0.450	16.56	-0.0039503	-15.364	-1.6815	4.0544	0.00010166	-0.031854	-0.3348	3.1976
0.475	16.398	-0.003135	-15.506	-1.8491	3.5308	0.0017021	-0.028167	-0.35444	2.1893
0.500	16.202	-0.0024605	-15.641	-1.998	2.83	0.0028283	-0.024491	-0.37315	0.99523
0.525	15.97	-0.001921	-15.771	-2.0946	2.2241	0.0035707	-0.021179	-0.39087	-0.081307
0.550	15.701	-0.0015025	-15.894	-2.0846	2.6072	0.0039953	-0.018068	-0.4076	-0.093598
0.575	15.389	-0.001213	-16.013	-1.9011	1.984	0.0042669	-0.015227	-0.42342	-0.97722
0.588	15.213	-0.0010885	-16.073	-1.7228	1.8927	0.0042735	-0.013736	-0.43126	-1.132
0.600	15.044	-0.0009813	-16.128	-1.5142	2.1697	0.0041798	-0.012314	-0.43806	-0.87492
0.613	14.868	-0.0008172	-16.185	-1.2651	3.0746	0.0037156	-0.010215	-0.44422	0.040342
0.625	14.695	-0.00067963	-16.238	-1.0599	4.666	0.0032502	-0.0083532	-0.44649	1.611
0.630	14.619	-0.00062901	-16.259	-0.99977	5.5447	0.0030629	-0.0076325	-0.44505	2.4546
0.635	14.541	-0.00058352	-16.281	-0.96734	6.4782	0.0028868	-0.0069586	-0.44082	3.3256
0.640	14.46	-0.00054397	-16.302	-0.97576	7.3001	0.0027271	-0.0063414	-0.43194	4.0462
0.645	14.376	-0.00051117	-16.323	-1.0429	7.639	0.0025886	-0.0057908	-0.41546	4.2297
0.648	14.323	-0.00049508	-16.335	-1.1201	7.3228	0.0025179	-0.0054965	-0.40015	3.7871
0.650	14.288	-0.00048595	-16.344	-1.1892	6.7528	0.0024765	-0.0053167	-0.38699	3.1175
0.653	14.231	-0.00048879	-16.356	-1.3174	5.1313	0.0024971	-0.0052481	-0.36201	1.3232
0.655	14.192	-0.0004923	-16.365	-1.4111	3.3937	0.0025168	-0.0052189	-0.34154	-0.53479
0.658	14.132	-0.00049989	-16.377	-1.5171	-0.40585	0.0025551	-0.0051985	-0.30509	-4.4757
0.660	14.092	-0.00050645	-16.385	-1.4901	-3.7615	0.0025861	-0.0051998	-0.27755	-7.8253
0.665	13.989	-0.00052778	-16.406	-0.07393	-13.682	0.0026822	-0.0052517	-0.20488	-16.381
0.667	13.947	-0.00053819	-16.414	1.43	-16.994	0.0027276	-0.0052906	-0.17837	-18.213
0.668	13.925	-0.00054378	-16.418	2.2925	-18.214	0.0027517	-0.0053137	-0.16649	-18.584
0.669	13.904	-0.00054963	-16.422	3.1138	-19.094	0.0027767	-0.0053391	-0.15576	-18.658
0.670	13.882	-0.00055571	-16.426	3.8121	-19.642	0.0028027	-0.0053668	-0.1463	-18.524
0.671	13.86	-0.00056204	-16.43	4.3409	-19.894	0.0028295	-0.0053968	-0.13821	-18.265
0.672	13.838	-0.0005686	-16.434	4.6935	-19.903	0.0028572	-0.0054289	-0.13153	-17.939
0.673	13.816	-0.00057539	-16.438	4.8929	-19.723	0.0028857	-0.0054631	-0.12627	-17.582
0.674	13.794	-0.00058241	-16.442	4.9741	-19.408	0.0029151	-0.0054993	-0.12239	-17.207
0.675	13.772	-0.00058965	-16.446	4.9725	-18.999	0.0029452	-0.0055376	-0.11983	-16.824
0.680	13.658	-0.00062899	-16.466	4.5009	-16.49	0.0031076	-0.0057562	-0.12312	-14.923
0.685	13.541	-0.00067315	-16.486	4.0101	-14.262	0.0032874	-0.006015	-0.14245	-13.343
0.690	13.421	-0.00072154	-16.506	3.6735	-12.642	0.0034824	-0.0063063	-0.1664	-12.224
0.695	13.297	-0.00077355	-16.526	3.4505	-11.522	0.0036902	-0.0066225	-0.18916	-11.493
0.700	13.17	-0.00082859	-16.545	3.2997	-10.749	0.0039085	-0.0069557	-0.2087	-11.037
0.710	12.907	-0.00093657	-16.584	3.1169	-9.8085	0.0043432	-0.0074787	-0.23742	-10.61
0.725	12.487	-0.0011113	-16.641	2.9704	-9.0849	0.0050295	-0.0082889	-0.26071	-10.534
0.750	11.718	-0.0014152	-16.734	2.809	-8.4191	0.0061617	-0.0095366	-0.26901	-10.901
0.775	10.864	-0.001679	-16.824	2.65	-7.8912	0.0070042	-0.010175	-0.25612	-11.463
0.800	9.8856	-0.0019279	-16.912	2.4798	-7.3645	0.0076829	-0.010491	-0.22997	-12.146
0.825	8.7512	-0.0021764	-16.997	2.304	-6.8039	0.0082566	-0.01064	-0.19535	-12.946
0.850	7.3993	-0.002395	-17.08	2.1279	-6.1848	0.0086255	-0.010491	-0.15958	-13.901
0.875	5.7757	-0.0025807	-17.161	1.9534	-5.4715	0.0087575	-0.0099706	-0.14039	-15.047
0.900	3.7133	-0.0026691	-17.239	1.7799	-4.6034	0.0085082	-0.0090566	-0.18723	-16.54
0.925	1.0085	-0.0026736	-17.316	1.6044	-3.4758	0.0078477	-0.0077701	-0.45305	-18.634
0.950	-2.8008	-0.0023588	-17.391	1.4217	-1.9166	0.0064012	-0.0059058	-1.5027	-22.191
0.975	-8.924	-0.0015517	-17.463	1.2235	0.26272	0.00388	-0.0033154	-6.4042	-31.306
0.990	-16.12	-0.00075906	-17.506	1.0914	1.7712	0.0017315	-0.0013507	-23.286	-54.05
									
									
# y = 0.4									
#									
0.010	10.133	-0.00059224	-6.6656	-0.01702	0.22037	0.0014716	0.0028825	-0.003461	3.6709
0.025	12.086	-0.0075429	-8.5842	-0.044142	0.46743	-0.0083286	0.0024013	-0.0082838	3.9031
0.050	13.453	-0.014899	-10.441	-0.094446	0.8111	-0.020218	-0.00016221	-0.0095498	3.6846
0.075	14.25	-0.018198	-11.185	-0.15918	1.1304	-0.02747	-0.0042499	-0.027515	3.9587
0.100	14.842	-0.018858	-11.773	-0.21879	1.4056	-0.031146	-0.0090797	-0.046026	4.1513
0.125	15.275	-0.018802	-12.255	-0.27164	1.657	-0.032529	-0.013589	-0.064735	4.2751
0.150	15.621	-0.01793	-12.665	-0.33207	1.8985	-0.032008	-0.017837	-0.084131	4.3705
0.175	15.895	-0.016777	-13.021	-0.39821	2.1329	-0.030334	-0.021532	-0.1042	4.4357
0.200	16.115	-0.015366	-13.336	-0.47021	2.3675	-0.027709	-0.024657	-0.12485	4.4839
0.225	16.287	-0.01389	-13.618	-0.54864	2.6412	-0.024531	-0.027154	-0.14598	4.5504
0.250	16.42	-0.012373	-13.875	-0.63424	3.1376	-0.020961	-0.028863	-0.16745	4.8191
0.275	16.515	-0.010899	-14.109	-0.72791	3.3869	-0.017188	-0.02944	-0.18914	4.8177
0.300	16.575	-0.0094804	-14.326	-0.83066	3.5201	-0.013527	-0.029383	-0.21092	4.6753
0.325	16.603	-0.0081559	-14.527	-0.94358	3.6212	-0.010419	-0.02913	-0.23264	4.4725
0.350	16.598	-0.0069293	-14.715	-1.0677	3.6943	-0.0076728	-0.028505	-0.25418	4.2122
0.375	16.563	-0.0058176	-14.892	-1.2041	3.7303	-0.0052361	-0.027458	-0.27538	3.8832
0.400	16.496	-0.0048196	-15.058	-1.3528	3.7097	-0.0031269	-0.026052	-0.29609	3.4647
0.425	16.398	-0.0039413	-15.215	-1.5132	3.6023	-0.001346	-0.024319	-0.31616	2.9261
0.450	16.268	-0.0031785	-15.364	-1.6815	3.3665	0.00010775	-0.022316	-0.33545	2.228
0.475	16.105	-0.0025312	-15.506	-1.8491	2.956	0.001224	-0.020063	-0.35382	1.331
0.500	15.909	-0.001993	-15.641	-1.998	2.3418	0.0020363	-0.017713	-0.37117	0.22244
0.525	15.677	-0.0015608	-15.771	-2.0946	1.575	0.0025303	-0.015375	-0.38744	-1.0155
0.550	15.407	-0.0012242	-15.894	-2.0846	1.0616	0.0028399	-0.013201	-0.40264	-1.9243
0.575	15.094	-0.00099122	-16.013	-1.9011	2.0703	0.0031958	-0.011618	-0.41689	-1.1759
0.588	14.919	-0.00089071	-16.073	-1.7228	2.1914	0.0032898	-0.01077	-0.42392	-1.1181
0.600	14.75	-0.00080383	-16.128	-1.5142	2.5447	0.0032941	-0.009905	-0.43	-0.78456
0.613	14.573	-0.00067007	-16.185	-1.2651	3.4943	0.0029641	-0.0083098	-0.43545	0.17526
0.625	14.4	-0.00055782	-16.238	-1.0599	5.1092	0.0026201	-0.0068418	-0.43726	1.7693
0.630	14.324	-0.00051651	-16.259	-0.99977	5.993	0.0024797	-0.0062626	-0.43573	2.6177
0.635	14.245	-0.0004794	-16.281	-0.96734	6.9278	0.0023472	-0.005716	-0.4315	3.4899
0.640	14.164	-0.00044717	-16.302	-0.97576	7.7458	0.0022267	-0.005211	-0.42277	4.2063
0.645	14.08	-0.00042047	-16.323	-1.0429	8.0738	0.0021223	-0.004757	-0.40663	4.3784
0.648	14.028	-0.0004074	-16.335	-1.1201	7.7468	0.0020691	-0.0045127	-0.39166	3.9247
0.650	13.993	-0.0004	-16.344	-1.1892	7.1675	0.0020382	-0.0043629	-0.37878	3.2455
0.653	13.935	-0.0004025	-16.356	-1.3174	5.5291	0.0020582	-0.0043112	-0.35431	1.4339
0.655	13.896	-0.00040549	-16.365	-1.4111	3.7786	0.0020762	-0.0042899	-0.33422	-0.43745
0.658	13.837	-0.00041189	-16.377	-1.5171	-0.041941	0.00211	-0.0042768	-0.29839	-4.3999
0.660	13.797	-0.00041739	-16.385	-1.4901	-3.4114	0.0021369	-0.00428	-0.27127	-7.7637
0.665	13.694	-0.00043521	-16.406	-0.07393	-13.359	0.0022186	-0.0043271	-0.19937	-16.347
0.667	13.651	-0.00044389	-16.414	1.43	-16.678	0.0022567	-0.0043605	-0.17297	-18.185
0.668	13.63	-0.00044855	-16.418	2.2925	-17.9	0.0022769	-0.0043802	-0.16109	-18.558
0.669	13.609	-0.00045341	-16.422	3.1138	-18.782	0.0022978	-0.0044017	-0.15033	-18.634
0.670	13.587	-0.00045847	-16.426	3.8121	-19.331	0.0023194	-0.0044251	-0.14079	-18.501
0.671	13.565	-0.00046373	-16.43	4.3409	-19.584	0.0023418	-0.0044503	-0.13259	-18.243
0.672	13.544	-0.00046919	-16.434	4.6935	-19.593	0.0023648	-0.0044772	-0.12577	-17.918
0.673	13.522	-0.00047483	-16.438	4.8929	-19.415	0.0023885	-0.0045059	-0.12032	-17.561
0.674	13.499	-0.00048067	-16.442	4.9741	-19.1	0.0024128	-0.0045361	-0.11624	-17.187
0.675	13.477	-0.00048668	-16.446	4.9725	-18.692	0.0024378	-0.004568	-0.11344	-16.805
0.680	13.364	-0.00051936	-16.466	4.5009	-16.187	0.0025718	-0.0047496	-0.11534	-14.907
0.685	13.247	-0.00055602	-16.486	4.0101	-13.965	0.0027198	-0.0049638	-0.13321	-13.331
0.690	13.127	-0.00059618	-16.506	3.6735	-12.351	0.0028799	-0.0052046	-0.15581	-12.216
0.695	13.003	-0.00063936	-16.526	3.4505	-11.237	0.0030505	-0.0054658	-0.17741	-11.489
0.700	12.876	-0.00068507	-16.545	3.2997	-10.468	0.0032298	-0.0057414	-0.19595	-11.037
0.710	12.614	-0.00077506	-16.584	3.1169	-9.536	0.0035923	-0.0061896	-0.22304	-10.615
0.725	12.196	-0.00092081	-16.641	2.9704	-8.8224	0.0041656	-0.0068838	-0.24441	-10.545
0.750	11.429	-0.0011749	-16.734	2.809	-8.1712	0.0051133	-0.0079464	-0.25004	-10.922
0.775	10.577	-0.0013965	-16.824	2.65	-7.6575	0.0058241	-0.0084511	-0.23466	-11.493
0.800	9.6024	-0.0016065	-16.912	2.4798	-7.1457	0.0064007	-0.0086863	-0.20595	-12.185
0.825	8.472	-0.0018169	-16.997	2.304	-6.6009	0.0068905	-0.0088323	-0.16848	-12.994
0.850	7.1253	-0.0020028	-17.08	2.1279	-5.999	0.0072106	-0.0087352	-0.12917	-13.958
0.875	5.5083	-0.0021618	-17.161	1.9534	-5.3051	0.0073352	-0.0082938	-0.10493	-15.112
0.900	3.4552	-0.0022394	-17.239	1.7799	-4.4602	0.00714	-0.0075306	-0.14291	-16.61
0.925	0.76311	-0.0022469	-17.316	1.6044	-3.3621	0.0065938	-0.0065328	-0.38918	-18.702
0.950	-3.028	-0.0019851	-17.391	1.4217	-1.8435	0.0053911	-0.0050058	-1.382	-22.224
0.975	-9.1262	-0.0013075	-17.463	1.2235	0.27959	0.0032949	-0.0027503	-6.0313	-31.119
0.990	-16.303	-0.0006403	-17.506	1.0914	1.7496	0.0015096	-0.00096454	-21.976	-52.944
									
									
# y = 0.5									
#									
0.010	9.7402	0.00084111	-6.6656	-0.01702	0.20431	0.0028344	0.0027379	-0.0050229	3.2633
0.025	11.677	-0.0036068	-8.5842	-0.044142	0.43936	-0.0030596	0.0025614	-0.012819	3.4709
0.050	13.046	-0.0085708	-10.441	-0.094446	0.76676	-0.010148	0.0010749	-0.026259	3.2343
0.075	13.847	-0.011132	-11.185	-0.15918	1.0656	-0.014395	-0.0014309	-0.039453	3.5022
0.100	14.442	-0.012049	-11.773	-0.21879	1.3138	-0.01647	-0.0044123	-0.050022	3.6813
0.125	14.876	-0.012326	-12.255	-0.27164	1.5324	-0.017202	-0.0071415	-0.059404	3.785
0.150	15.222	-0.011992	-12.665	-0.33207	1.7616	-0.016767	-0.0096274	-0.086856	3.8616
0.175	15.496	-0.011402	-13.021	-0.39821	2.1223	-0.015486	-0.011581	-0.10966	4.0508
0.200	15.715	-0.010585	-13.336	-0.47021	2.3248	-0.013755	-0.013168	-0.13179	4.0646
0.225	15.887	-0.0096797	-13.618	-0.54864	2.459	-0.012109	-0.014455	-0.15376	3.9888
0.250	16.018	-0.0087108	-13.875	-0.63424	2.576	-0.010444	-0.015444	-0.17566	3.8746
0.275	16.111	-0.0077435	-14.109	-0.72791	2.6841	-0.0088363	-0.016159	-0.19744	3.7276
0.300	16.17	-0.0067909	-14.326	-0.83066	2.7848	-0.0072802	-0.0166	-0.21903	3.5483
0.325	16.196	-0.0058861	-14.527	-0.94358	2.8757	-0.0057896	-0.01676	-0.24033	3.3317
0.350	16.19	-0.0050349	-14.715	-1.0677	2.9502	-0.0043848	-0.016683	-0.26122	3.0696
0.375	16.153	-0.0042539	-14.892	-1.2041	2.9969	-0.0030853	-0.016433	-0.28159	2.7483
0.400	16.085	-0.0035446	-15.058	-1.3528	2.9978	-0.0019069	-0.015951	-0.30128	2.3488
0.425	15.985	-0.0029145	-15.215	-1.5132	2.9274	-0.00086869	-0.015176	-0.32017	1.845
0.450	15.854	-0.0023623	-15.364	-1.6815	2.7503	0.000018699	-0.014187	-0.33813	1.2038
0.475	15.69	-0.0018902	-15.506	-1.8491	2.424	0.00073536	-0.013019	-0.35503	0.38969
0.500	15.493	-0.0014948	-15.641	-1.998	1.91	0.0012897	-0.011739	-0.37078	-0.61951
0.525	15.259	-0.0011757	-15.771	-2.0946	1.2104	0.0016574	-0.010367	-0.38532	-1.7905
0.550	14.99	-0.00092575	-15.894	-2.0846	0.46507	0.0019169	-0.0090802	-0.39871	-2.9312
0.575	14.676	-0.00075256	-16.013	-1.9011	0.43097	0.0022068	-0.0082733	-0.41108	-3.2249
0.588	14.501	-0.00067748	-16.073	-1.7228	1.7792	0.0022964	-0.0078146	-0.41713	-1.9397
0.600	14.332	-0.00061231	-16.128	-1.5142	2.7668	0.0023233	-0.0073066	-0.42234	-0.97147
0.613	14.154	-0.00051111	-16.185	-1.2651	3.903	0.0021226	-0.0062019	-0.42695	0.17499
0.625	13.98	-0.00042606	-16.238	-1.0599	5.5915	0.0019109	-0.0051612	-0.42817	1.8423
0.630	13.904	-0.00039476	-16.259	-0.99977	6.4938	0.0018248	-0.004746	-0.42651	2.7093
0.635	13.826	-0.00036666	-16.281	-0.96734	7.4416	0.0017442	-0.0043522	-0.42226	3.5942
0.640	13.744	-0.00034227	-16.302	-0.97576	8.2664	0.0016719	-0.0039868	-0.41367	4.3169
0.645	13.66	-0.00032211	-16.323	-1.0429	8.5935	0.0016108	-0.0036572	-0.39788	4.4877
0.648	13.608	-0.00031227	-16.335	-1.1201	8.2615	0.0015807	-0.0034794	-0.38323	4.0285
0.650	13.573	-0.00030671	-16.344	-1.1892	7.6768	0.0015637	-0.0033703	-0.37063	3.3437
0.653	13.515	-0.0003088	-16.356	-1.3174	6.0272	0.0015831	-0.0033364	-0.34666	1.5203
0.655	13.477	-0.0003112	-16.365	-1.4111	4.2674	0.0015993	-0.0033234	-0.32694	-0.36064
0.658	13.417	-0.00031627	-16.377	-1.5171	0.43096	0.0016283	-0.0033174	-0.29169	-4.3394
0.660	13.377	-0.0003206	-16.385	-1.4901	-2.9494	0.0016507	-0.0033221	-0.26493	-7.7145
0.665	13.274	-0.00033453	-16.406	-0.07393	-12.92	0.0017167	-0.0033621	-0.1936	-16.321
0.667	13.232	-0.0003413	-16.414	1.43	-16.244	0.0017469	-0.0033887	-0.16719	-18.165
0.668	13.211	-0.00034492	-16.418	2.2925	-17.468	0.0017628	-0.0034042	-0.15525	-18.54
0.669	13.189	-0.0003487	-16.422	3.1138	-18.352	0.0017792	-0.003421	-0.14438	-18.617
0.670	13.168	-0.00035264	-16.426	3.8121	-18.903	0.0017961	-0.0034391	-0.1347	-18.486
0.671	13.146	-0.00035673	-16.43	4.3409	-19.158	0.0018135	-0.0034585	-0.12631	-18.23
0.672	13.124	-0.00036097	-16.434	4.6935	-19.169	0.0018314	-0.0034792	-0.11926	-17.907
0.673	13.102	-0.00036536	-16.438	4.8929	-18.993	0.0018497	-0.0035012	-0.11357	-17.551
0.674	13.08	-0.00036989	-16.442	4.9741	-18.68	0.0018686	-0.0035243	-0.1092	-17.179
0.675	13.058	-0.00037456	-16.446	4.9725	-18.275	0.0018878	-0.0035486	-0.1061	-16.799
0.680	12.945	-0.00039992	-16.466	4.5009	-15.784	0.0019908	-0.0036864	-0.10628	-14.913
0.685	12.828	-0.00042836	-16.486	4.0101	-13.578	0.0021037	-0.003848	-0.1224	-13.35
0.690	12.709	-0.00045951	-16.506	3.6735	-11.977	0.0022255	-0.0040292	-0.14344	-12.247
0.695	12.586	-0.000493	-16.526	3.4505	-10.874	0.0023551	-0.0042255	-0.16371	-11.53
0.700	12.459	-0.00052846	-16.545	3.2997	-10.116	0.0024913	-0.0044327	-0.1811	-11.086
0.710	12.198	-0.00059863	-16.584	3.1169	-9.1979	0.0027744	-0.0047772	-0.20629	-10.676
0.725	11.781	-0.00071242	-16.641	2.9704	-8.4999	0.0032226	-0.0053127	-0.22535	-10.618
0.750	11.016	-0.00091129	-16.734	2.809	-7.869	0.003966	-0.0061424	-0.22765	-11.009
0.775	10.168	-0.001086	-16.824	2.65	-7.3744	0.0045294	-0.0065779	-0.20902	-11.593
0.800	9.1969	-0.0012524	-16.912	2.4798	-6.8818	0.0049906	-0.0068025	-0.17688	-12.297
0.825	8.0712	-0.0014198	-16.997	2.304	-6.3572	0.0053856	-0.006909	-0.13557	-13.118
0.850	6.7307	-0.0015687	-17.08	2.1279	-5.7768	0.0056485	-0.0068247	-0.091567	-14.092
0.875	5.1216	-0.001697	-17.161	1.9534	-5.1069	0.0057588	-0.0065145	-0.060792	-15.256
0.900	3.0795	-0.0017616	-17.239	1.7799	-4.2901	0.0056171	-0.005958	-0.087885	-16.76
0.925	0.40283	-0.0017714	-17.316	1.6044	-3.2275	0.0052004	-0.0051833	-0.31123	-18.849
0.950	-3.3665	-0.0015679	-17.391	1.4217	-1.7572	0.0042605	-0.0040104	-1.2397	-22.333
0.975	-9.4345	-0.0010343	-17.463	1.2235	0.29885	0.0026055	-0.0023112	-5.6065	-30.983
0.990	-16.589	-0.00050726	-17.506	1.0914	1.7229	0.0011893	-0.00098574	-20.501	-51.782
									
									
# y = 0.6									
#									
0.010	9.2558	0.0012011	-6.6655	-0.01702	0.19252	0.0036464	0.0023736	-0.0058894	2.7671
0.025	11.157	-0.0011657	-8.5842	-0.044142	0.415	0.0014762	0.0025858	-0.015101	2.9316
0.050	12.512	-0.0039918	-10.441	-0.094446	0.72234	-0.0011879	0.0022195	-0.031371	2.6654
0.075	13.307	-0.0056802	-11.185	-0.15918	1.0411	-0.0028874	0.0012209	-0.048481	2.9484
0.100	13.897	-0.0065313	-11.773	-0.21879	1.2995	-0.0038841	-0.00010127	-0.066061	3.1289
0.125	14.328	-0.0069212	-12.255	-0.27164	1.4699	-0.0045157	-0.001306	-0.08368	3.1742
0.150	14.671	-0.0069238	-12.665	-0.33207	1.6079	-0.0048156	-0.0024816	-0.099699	3.168
0.175	14.941	-0.0067295	-13.021	-0.39821	1.7271	-0.0049291	-0.0035685	-0.10594	3.1282
0.200	15.158	-0.0063654	-13.336	-0.47021	1.8357	-0.0048582	-0.0045687	-0.1398	3.032
0.225	15.326	-0.0059156	-13.618	-0.54864	1.939	-0.0046456	-0.0054695	-0.16412	2.9183
0.250	15.455	-0.0053996	-13.875	-0.63424	2.0395	-0.0043139	-0.0062549	-0.18703	2.7823
0.275	15.545	-0.0048611	-14.109	-0.72791	2.138	-0.0038937	-0.0068978	-0.2092	2.6209
0.300	15.601	-0.004312	-14.326	-0.83066	2.2325	-0.0034036	-0.0074189	-0.23078	2.4312
0.325	15.625	-0.0037764	-14.527	-0.94358	2.3189	-0.0028659	-0.0078388	-0.25175	2.2063
0.350	15.616	-0.0032609	-14.715	-1.0677	2.3899	-0.0022996	-0.0081306	-0.27204	1.9372
0.375	15.577	-0.0027793	-14.892	-1.2041	2.4344	-0.0017249	-0.0082738	-0.29156	1.6109
0.400	15.506	-0.0023345	-15.058	-1.3528	2.4369	-0.00116	-0.0082708	-0.31019	1.2104
0.425	15.405	-0.0019339	-15.215	-1.5132	2.3756	-0.00062504	-0.0081119	-0.32782	0.7137
0.450	15.272	-0.0015783	-15.364	-1.6815	2.2223	-0.00013519	-0.0078129	-0.34433	0.094592
0.475	15.106	-0.0012712	-15.506	-1.8491	1.9423	0.00028887	-0.0073701	-0.3596	-0.67443
0.500	14.907	-0.0010113	-15.641	-1.998	1.5013	0.00064319	-0.0068317	-0.37354	-1.6113
0.525	14.673	-0.00080002	-15.771	-2.0946	0.88865	0.00090874	-0.0062213	-0.38613	-2.6956
0.550	14.402	-0.00063328	-15.894	-2.0846	0.17838	0.0011101	-0.0056092	-0.39743	-3.8009
0.575	14.088	-0.00051758	-16.013	-1.9011	-0.29997	0.0012892	-0.0051733	-0.40762	-4.5379
0.588	13.912	-0.00046708	-16.073	-1.7228	-0.088458	0.0013481	-0.0049095	-0.41254	-4.3888
0.600	13.743	-0.00042299	-16.128	-1.5142	1.1465	0.0013747	-0.0046147	-0.41674	-3.1727
0.613	13.565	-0.00035372	-16.185	-1.2651	3.8624	0.0012935	-0.0039915	-0.42035	-0.44668
0.625	13.39	-0.00029539	-16.238	-1.0599	5.9792	0.0012085	-0.0034062	-0.42087	1.6487
0.630	13.314	-0.00027392	-16.259	-0.99977	6.9573	0.0011752	-0.0031734	-0.41904	2.5912
0.635	13.235	-0.00025466	-16.281	-0.96734	7.958	0.0011454	-0.0029532	-0.41472	3.5288
0.640	13.154	-0.00023796	-16.302	-0.97576	8.8209	0.0011206	-0.0027497	-0.40621	4.2893
0.645	13.07	-0.00022421	-16.323	-1.0429	9.1746	0.0011022	-0.0025669	-0.39069	4.4861
0.648	13.017	-0.00021751	-16.335	-1.1201	8.8534	0.0010949	-0.002469	-0.37632	4.0374
0.650	12.982	-0.00021375	-16.344	-1.1892	8.2738	0.0010918	-0.0024091	-0.36394	3.3573
0.653	12.925	-0.00021536	-16.356	-1.3174	6.6286	0.0011103	-0.0023925	-0.34036	1.5379
0.655	12.886	-0.00021713	-16.365	-1.4111	4.8695	0.0011244	-0.002387	-0.32092	-0.34248
0.658	12.827	-0.00022082	-16.377	-1.5171	1.0316	0.0011483	-0.0023867	-0.28608	-4.3231
0.660	12.787	-0.00022393	-16.385	-1.4901	-2.3511	0.0011659	-0.0023916	-0.25952	-7.7006
0.665	12.684	-0.00023389	-16.406	-0.07393	-12.329	0.0012158	-0.0024205	-0.18826	-16.314
0.667	12.642	-0.00023871	-16.414	1.43	-15.657	0.001238	-0.0024384	-0.16162	-18.162
0.668	12.621	-0.00024129	-16.418	2.2925	-16.883	0.0012495	-0.0024485	-0.1495	-18.539
0.669	12.599	-0.00024397	-16.422	3.1138	-17.77	0.0012614	-0.0024596	-0.1384	-18.618
0.670	12.578	-0.00024677	-16.426	3.8121	-18.324	0.0012735	-0.0024714	-0.12846	-18.49
0.671	12.556	-0.00024968	-16.43	4.3409	-18.582	0.0012859	-0.002484	-0.11978	-18.236
0.672	12.534	-0.00025268	-16.434	4.6935	-18.597	0.0012986	-0.0024973	-0.1124	-17.917
0.673	12.513	-0.00025579	-16.438	4.8929	-18.425	0.0013116	-0.0025115	-0.10635	-17.565
0.674	12.49	-0.000259	-16.442	4.9741	-18.117	0.0013249	-0.0025263	-0.1016	-17.198
0.675	12.468	-0.00026231	-16.446	4.9725	-17.717	0.0013384	-0.0025419	-0.098106	-16.822
0.680	12.355	-0.00028027	-16.466	4.5009	-15.258	0.00141	-0.0026296	-0.096199	-14.966
0.685	12.239	-0.00030039	-16.486	4.0101	-13.084	0.0014878	-0.0027322	-0.11033	-13.432
0.690	12.12	-0.00032242	-16.506	3.6735	-11.51	0.0015712	-0.0028474	-0.12966	-12.354
0.695	11.997	-0.00034612	-16.526	3.4505	-10.429	0.0016596	-0.0029728	-0.14847	-11.657
0.700	11.871	-0.00037122	-16.545	3.2997	-9.6872	0.0017526	-0.003106	-0.16461	-11.228
0.710	11.611	-0.0004212	-16.584	3.1169	-8.7936	0.0019549	-0.0033531	-0.18769	-10.84
0.725	11.195	-0.00050239	-16.641	2.9704	-8.1191	0.0022757	-0.003742	-0.20407	-10.801
0.750	10.434	-0.00064476	-16.734	2.809	-7.5159	0.0028098	-0.004352	-0.20227	-11.212
0.775	9.5891	-0.00077096	-16.824	2.65	-7.0456	0.0032197	-0.0046697	-0.17947	-11.813
0.800	8.6221	-0.00089196	-16.912	2.4798	-6.5771	0.0035591	-0.0048404	-0.14282	-12.532
0.825	7.5017	-0.0010143	-16.997	2.304	-6.0771	0.0038526	-0.0049436	-0.096385	-13.367
0.850	6.1684	-0.0011239	-17.08	2.1279	-5.5227	0.0040523	-0.0049101	-0.046183	-14.355
0.875	4.5682	-0.0012194	-17.161	1.9534	-4.8812	0.0041379	-0.0047003	-0.0071122	-15.529
0.900	2.539	-0.0012691	-17.239	1.7799	-4.0972	0.0040502	-0.0043044	-0.021189	-17.04
0.925	-0.11988	-0.0012798	-17.316	1.6044	-3.0755	0.0038002	-0.003719	-0.2189	-19.127
0.950	-3.8639	-0.0011353	-17.391	1.4217	-1.6604	0.0031572	-0.0028846	-1.0789	-22.573
0.975	-9.8968	-0.00075051	-17.463	1.2235	0.31925	0.0019512	-0.0017558	-5.152	-30.97
0.990	-17.024	-0.00036872	-17.506	1.0914	1.691	0.0008865	-0.00091829	-18.954	-50.703
									
									
# y = 0.7									
#									
0.010	8.6099	0.0010172	-6.6655	-0.01702	0.18584	0.0031202	0.0017761	-0.0065974	2.1126
0.025	10.457	0.00007124	-8.5842	-0.044142	0.39768	0.003305	0.0023214	-0.016903	2.2149
0.050	11.78	-0.0011757	-10.441	-0.094446	0.6731	0.0030514	0.0027221	-0.035141	1.8875
0.075	12.557	-0.0020601	-11.185	-0.15918	0.8997	0.002332	0.002649	-0.054498	2.0615
0.100	13.134	-0.0026388	-11.773	-0.21879	1.0689	0.0014194	0.0022885	-0.074785	2.1381
0.125	13.555	-0.0029685	-12.255	-0.27164	1.2009	0.00071492	0.001903	-0.095982	2.1323
0.150	13.89	-0.0031078	-12.665	-0.33207	1.3139	0.00010474	0.0014503	-0.11775	2.0873
0.175	14.153	-0.003128	-13.021	-0.39821	1.416	-0.00038741	0.00097436	-0.13944	2.0077
0.200	14.362	-0.0030473	-13.336	-0.47021	1.5121	-0.00077323	0.00047893	-0.1595	1.9059
0.225	14.525	-0.0029033	-13.618	-0.54864	1.6052	-0.0010537	-0.000019344	-0.17383	1.7859
0.250	14.648	-0.0027086	-13.875	-0.63424	1.6964	-0.0012372	-0.00051539	-0.20292	1.6283
0.275	14.734	-0.0024857	-14.109	-0.72791	1.7848	-0.0013293	-0.0010037	-0.2263	1.45
0.300	14.785	-0.0022431	-14.326	-0.83066	1.8678	-0.0013405	-0.0014689	-0.24821	1.243
0.325	14.804	-0.0019951	-14.527	-0.94358	1.9406	-0.0012789	-0.0018962	-0.26905	0.99959
0.350	14.792	-0.0017471	-14.715	-1.0677	1.996	-0.0011574	-0.0022787	-0.28886	0.71059
0.375	14.749	-0.0015082	-14.892	-1.2041	2.0236	-0.00098676	-0.0026088	-0.30759	0.3636
0.400	14.675	-0.0012818	-15.058	-1.3528	2.0096	-0.00078089	-0.0028747	-0.32517	-0.056576
0.425	14.57	-0.0010734	-15.215	-1.5132	1.9359	-0.00055251	-0.0030623	-0.34149	-0.56843
0.450	14.434	-0.00088477	-15.364	-1.6815	1.7797	-0.00031592	-0.0031707	-0.35643	-1.1926
0.475	14.266	-0.00071926	-15.506	-1.8491	1.5144	-0.000086481	-0.0031904	-0.3699	-1.9484
0.500	14.065	-0.00057712	-15.641	-1.998	1.1144	0.0001263	-0.0031333	-0.38183	-2.8453
0.525	13.829	-0.00046024	-15.771	-2.0946	0.57124	0.00030566	-0.0029911	-0.39219	-3.8605
0.550	13.556	-0.00036701	-15.894	-2.0846	-0.063726	0.00045803	-0.002815	-0.40107	-4.8902
0.575	13.241	-0.0003022	-16.013	-1.9011	-0.5705	0.00059397	-0.0027044	-0.40872	-5.6547
0.588	13.065	-0.00027363	-16.073	-1.7228	-0.58654	0.00064785	-0.0026179	-0.4123	-5.7326
0.600	12.895	-0.00024849	-16.128	-1.5142	-0.20901	0.00068429	-0.0025061	-0.4153	-5.3735
0.613	12.715	-0.0002083	-16.185	-1.2651	1.2672	0.00067224	-0.0022228	-0.41772	-3.8873
0.625	12.54	-0.00017438	-16.238	-1.0599	5.1131	0.00065622	-0.0019513	-0.41737	-0.063113
0.630	12.464	-0.00016189	-16.259	-0.99977	6.8013	0.00065054	-0.0018427	-0.41529	1.5893
0.635	12.385	-0.0001507	-16.281	-0.96734	8.1788	0.00064648	-0.0017398	-0.41083	2.9034
0.640	12.303	-0.00014102	-16.302	-0.97576	9.2536	0.00064473	-0.0016449	-0.4023	3.8754
0.645	12.218	-0.00013307	-16.323	-1.0429	9.7427	0.00064601	-0.00156	-0.38692	4.2072
0.648	12.166	-0.00012923	-16.335	-1.1201	9.4827	0.00064852	-0.0015148	-0.37269	3.8194
0.650	12.13	-0.00012708	-16.344	-1.1892	8.9381	0.00065101	-0.0014873	-0.36043	3.174
0.653	12.073	-0.00012816	-16.356	-1.3174	7.3383	0.00066506	-0.0014827	-0.33702	1.3999
0.655	12.034	-0.00012929	-16.365	-1.4111	5.6052	0.00067528	-0.0014823	-0.31768	-0.45455
0.658	11.975	-0.0001316	-16.377	-1.5171	1.8	0.00069189	-0.0014858	-0.28287	-4.4025
0.660	11.935	-0.00013354	-16.385	-1.4901	-1.5654	0.00070379	-0.0014906	-0.25623	-7.7626
0.665	11.833	-0.00013966	-16.406	-0.07393	-11.518	0.00073632	-0.0015111	-0.18412	-16.35
0.667	11.791	-0.00014261	-16.414	1.43	-14.844	0.00075042	-0.0015225	-0.15685	-18.195
0.668	11.769	-0.00014418	-16.418	2.2925	-16.072	0.00075769	-0.0015288	-0.14435	-18.573
0.669	11.748	-0.00014582	-16.422	3.1138	-16.961	0.00076511	-0.0015356	-0.13284	-18.655
0.670	11.727	-0.00014752	-16.426	3.8121	-17.519	0.00077268	-0.0015427	-0.12245	-18.53
0.671	11.705	-0.00014929	-16.43	4.3409	-17.783	0.0007804	-0.0015503	-0.11329	-18.282
0.672	11.683	-0.00015112	-16.434	4.6935	-17.806	0.00078826	-0.0015582	-0.10541	-17.969
0.673	11.661	-0.00015302	-16.438	4.8929	-17.643	0.00079626	-0.0015666	-0.098841	-17.626
0.674	11.639	-0.00015497	-16.442	4.9741	-17.345	0.0008044	-0.0015753	-0.093564	-17.268
0.675	11.617	-0.00015698	-16.446	4.9725	-16.956	0.00081268	-0.0015844	-0.089535	-16.902
0.680	11.505	-0.00016788	-16.466	4.5009	-14.559	0.00085611	-0.0016349	-0.085026	-15.105
0.685	11.389	-0.00018009	-16.486	4.0101	-12.445	0.00090277	-0.0016933	-0.096894	-13.63
0.690	11.27	-0.00019345	-16.506	3.6735	-10.922	0.00095248	-0.0017585	-0.11435	-12.6
0.695	11.148	-0.00020782	-16.526	3.4505	-9.8789	0.001005	-0.0018294	-0.1316	-11.939
0.700	11.022	-0.00022306	-16.545	3.2997	-9.1662	0.0010602	-0.0019048	-0.14639	-11.537
0.710	10.763	-0.00025365	-16.584	3.1169	-8.312	0.0011849	-0.0020584	-0.16715	-11.185
0.725	10.349	-0.00030344	-16.641	2.9704	-7.6729	0.0013829	-0.0022998	-0.1804	-11.177
0.750	9.5907	-0.00039114	-16.734	2.809	-7.1071	0.0017138	-0.0026737	-0.17345	-11.616
0.775	8.7496	-0.00046976	-16.824	2.65	-6.6675	0.0019722	-0.0028394	-0.14511	-12.239
0.800	7.7873	-0.00054577	-16.912	2.4798	-6.2287	0.0021891	-0.0029222	-0.10231	-12.977
0.825	6.6729	-0.00062313	-16.997	2.304	-5.7586	0.0023782	-0.0030126	-0.048832	-13.829
0.850	5.3477	-0.00069305	-17.08	2.1279	-5.2351	0.0025099	-0.0030283	0.0097789	-14.831
0.875	3.7579	-0.00075471	-17.161	1.9534	-4.6268	0.0025751	-0.0029162	0.059674	-16.018
0.900	1.7436	-0.00078813	-17.239	1.7799	-3.8808	0.0025262	-0.0026794	0.061416	-17.536
0.925	-0.89459	-0.00079757	-17.316	1.6044	-2.9061	0.0023442	-0.0022929	-0.10784	-19.621
0.950	-4.6089	-0.00070962	-17.391	1.4217	-1.5537	0.0019339	-0.0017867	-0.89757	-23.03
0.975	-10.601	-0.00047028	-17.463	1.2235	0.33944	0.0012189	-0.0011769	-4.6804	-31.182
0.990	-17.697	-0.00023156	-17.506	1.0914	1.652	0.00061207	-0.00076792	-17.402	-49.862
									
									
# y = 0.8									
#									
0.010	7.6496	0.00064157	-6.6655	-0.01702	0.17033	0.0011239	0.0010221	-0.0074884	1.1327
0.025	9.4141	0.00047404	-8.5841	-0.044142	0.36075	0.0016915	0.001579	-0.019119	1.1312
0.050	10.682	0.00018148	-10.441	-0.094446	0.60649	0.0021318	0.0022234	-0.039593	0.71828
0.075	11.426	-0.00010462	-11.185	-0.15918	0.8083	0.0021057	0.0025906	-0.061258	0.83392
0.100	11.978	-0.00035754	-11.773	-0.21879	0.96008	0.0018044	0.0027703	-0.083985	0.86666
0.125	12.379	-0.00053339	-12.255	-0.27164	1.0792	0.0014941	0.0028897	-0.10786	0.82685
0.150	12.697	-0.00065705	-12.665	-0.33207	1.1814	0.0011402	0.0029252	-0.13272	0.75222
0.175	12.946	-0.00073658	-13.021	-0.39821	1.2731	0.00079552	0.0028947	-0.15826	0.64479
0.200	13.143	-0.0007785	-13.336	-0.47021	1.3583	0.00046418	0.0028005	-0.18401	0.51425
0.225	13.295	-0.0007903	-13.618	-0.54864	1.4388	0.00016669	0.002649	-0.20919	0.35981
0.250	13.408	-0.00077706	-13.875	-0.63424	1.515	-0.000093126	0.0024459	-0.23195	0.18362
0.275	13.484	-0.00074502	-14.109	-0.72791	1.5858	-0.00030432	0.0021955	-0.25263	-0.018818
0.300	13.527	-0.00069816	-14.326	-0.83066	1.6481	-0.00046779	0.0019085	-0.27601	-0.25656
0.325	13.539	-0.00064156	-14.527	-0.94358	1.697	-0.00057951	0.0015941	-0.29709	-0.53206
0.350	13.519	-0.00057819	-14.715	-1.0677	1.7256	-0.00064322	0.0012614	-0.31664	-0.85491
0.375	13.47	-0.00051201	-14.892	-1.2041	1.7245	-0.00065896	0.00091614	-0.33472	-1.2369
0.400	13.39	-0.00044512	-15.058	-1.3528	1.6814	-0.00063385	0.00057674	-0.35127	-1.6916
0.425	13.28	-0.00038049	-15.215	-1.5132	1.5809	-0.00057171	0.00026387	-0.3662	-2.2347
0.450	13.139	-0.00031945	-15.364	-1.6815	1.405	-0.00048243	-0.000023588	-0.37942	-2.8823
0.475	12.966	-0.00026412	-15.506	-1.8491	1.1338	-0.00037376	-0.00028558	-0.39082	-3.647
0.500	12.761	-0.00021517	-15.641	-1.998	0.75071	-0.00025589	-0.00050494	-0.40034	-4.5291
0.525	12.521	-0.00017405	-15.771	-2.0946	0.2549	-0.00014051	-0.00065749	-0.40798	-5.4981
0.550	12.246	-0.00014057	-15.894	-2.0846	-0.30666	-0.000030869	-0.00076422	-0.41386	-6.4549
0.575	11.928	-0.00011722	-16.013	-1.9011	-0.76093	0.000066803	-0.00085084	-0.4183	-7.1664
0.588	11.75	-0.00010674	-16.073	-1.7228	-0.81322	0.00011202	-0.00087418	-0.42018	-7.2802
0.600	11.579	-0.000097376	-16.128	-1.5142	-0.60416	0.00014981	-0.00087896	-0.42165	-7.0893
0.613	11.398	-0.000081958	-16.185	-1.2651	0.15737	0.00017867	-0.00082785	-0.42254	-6.3183
0.625	11.221	-0.000068889	-16.238	-1.0599	1.9006	0.00020325	-0.00077177	-0.42102	-4.5973
0.630	11.144	-0.000064079	-16.259	-0.99977	3.2456	0.00021343	-0.00074823	-0.41857	-3.2883
0.635	11.065	-0.000059774	-16.281	-0.96734	5.2584	0.00022379	-0.00072562	-0.41382	-1.3393
0.640	10.982	-0.000056064	-16.302	-0.97576	7.7859	0.0002345	-0.00070461	-0.40509	1.0851
0.645	10.897	-0.000053039	-16.323	-1.0429	9.5187	0.00024569	-0.0006859	-0.38957	2.6601
0.648	10.845	-0.00005159	-16.335	-1.1201	9.7154	0.00025271	-0.00067607	-0.37525	2.7288
0.650	10.809	-0.000050789	-16.344	-1.1892	9.3922	0.00025753	-0.00067019	-0.3629	2.3048
0.653	10.752	-0.000051298	-16.356	-1.3174	8.0435	0.00026639	-0.00067131	-0.33926	0.782
0.655	10.713	-0.000051805	-16.365	-1.4111	6.4399	0.00027245	-0.00067277	-0.31965	-0.94275
0.658	10.654	-0.000052806	-16.377	-1.5171	2.7876	0.0002818	-0.00067601	-0.28421	-4.7373
0.660	10.614	-0.00005363	-16.385	-1.4901	-0.49945	0.00028819	-0.00067885	-0.25693	-8.0183
0.665	10.511	-0.000056209	-16.406	-0.07393	-10.333	0.00030475	-0.00068822	-0.18229	-16.485
0.667	10.469	-0.000057439	-16.414	1.43	-13.643	0.00031161	-0.00069285	-0.15365	-18.312
0.668	10.448	-0.000058094	-16.418	2.2925	-14.87	0.00031509	-0.00069534	-0.1404	-18.688
0.669	10.427	-0.000058777	-16.422	3.1138	-15.762	0.0003186	-0.00069796	-0.12811	-18.772
0.670	10.405	-0.000059485	-16.426	3.8121	-16.327	0.00032215	-0.00070069	-0.11693	-18.653
0.671	10.384	-0.000060219	-16.43	4.3409	-16.602	0.00032573	-0.00070354	-0.10695	-18.415
0.672	10.362	-0.000060979	-16.434	4.6935	-16.638	0.00032935	-0.00070651	-0.098257	-18.116
0.673	10.34	-0.000061763	-16.438	4.8929	-16.492	0.000333	-0.00070959	-0.090874	-17.789
0.674	10.318	-0.000062572	-16.442	4.9741	-16.214	0.00033669	-0.00071278	-0.084795	-17.449
0.675	10.296	-0.000063404	-16.446	4.9725	-15.847	0.00034041	-0.00071608	-0.079979	-17.105
0.680	10.184	-0.000067909	-16.466	4.5009	-13.572	0.00035953	-0.00073418	-0.071939	-15.426
0.685	10.068	-0.000072945	-16.486	4.0101	-11.574	0.00037954	-0.00075481	-0.081038	-14.064
0.690	9.9495	-0.000078457	-16.506	3.6735	-10.144	0.00040045	-0.00077777	-0.096348	-13.124
0.695	9.8276	-0.000084388	-16.526	3.4505	-9.1703	0.00042228	-0.00080287	-0.11186	-12.53
0.700	9.7025	-0.000090682	-16.545	3.2997	-8.5082	0.00044503	-0.0008299	-0.12515	-12.177
0.710	9.4439	-0.00010347	-16.584	3.1169	-7.7197	0.00049909	-0.00089436	-0.14322	-11.887
0.725	9.0318	-0.00012436	-16.641	2.9704	-7.1345	0.00058437	-0.00099788	-0.15255	-11.927
0.750	8.2774	-0.0001614	-16.734	2.809	-6.6201	0.00072677	-0.0011646	-0.13855	-12.407
0.775	7.4403	-0.00019515	-16.824	2.65	-6.2199	0.00084118	-0.0012592	-0.10223	-13.057
0.800	6.4834	-0.00022817	-16.912	2.4798	-5.8181	0.00093878	-0.0013145	-0.050334	-13.818
0.825	5.3761	-0.0002621	-16.997	2.304	-5.3848	0.0010248	-0.001343	0.013622	-14.689
0.850	4.0607	-0.00029314	-17.08	2.1279	-4.8991	0.0010861	-0.0013352	0.084611	-15.707
0.875	2.4835	-0.00032096	-17.161	1.9534	-4.3311	0.0011182	-0.0012978	0.14982	-16.906
0.900	0.48755	-0.00033682	-17.239	1.7799	-3.6306	0.0010997	-0.0011941	0.17227	-18.431
0.925	-2.1248	-0.0003426	-17.316	1.6044	-2.7116	0.0010182	-0.00097059	0.036059	-20.512
0.950	-5.8021	-0.00030609	-17.391	1.4217	-1.4335	0.00084211	-0.00068424	-0.68182	-23.886
0.975	-11.742	-0.00020359	-17.463	1.2235	0.3575	0.00054451	-0.0003645	-4.1885	-31.813
0.990	-18.799	-0.00010056	-17.506	1.0914	1.6	0.00029647	-0.00016886	-15.879	-49.493
									
									
# y = 0.9									
#									
0.010	5.8844	0.00027188	-6.6655	-0.01702	0.16639	0.00018314	0.00038533	-0.0092496	-0.64016
0.025	7.5052	0.00037503	-8.5841	-0.044142	0.35604	0.00040261	0.00072476	-0.023451	-0.78894
0.050	8.6683	0.0004835	-10.441	-0.094446	0.60103	0.00064569	0.0012259	-0.04815	-1.3114
0.075	9.3484	0.00053051	-11.185	-0.15918	0.79851	0.00076247	0.0016588	-0.073976	-1.2682
0.100	9.8496	0.00053666	-11.773	-0.21879	0.94585	0.0007842	0.0020382	-0.10082	-1.2934
0.125	10.211	0.00053017	-12.255	-0.27164	1.0592	0.00075097	0.0023887	-0.12882	-1.382
0.150	10.495	0.00050882	-12.665	-0.33207	1.153	0.00066744	0.0026945	-0.15789	-1.5025
0.175	10.715	0.00047929	-13.021	-0.39821	1.2333	0.00054842	0.0029495	-0.18781	-1.6545
0.200	10.886	0.00044321	-13.336	-0.47021	1.3038	0.00040351	0.0031484	-0.21827	-1.83
0.225	11.015	0.0004041	-13.618	-0.54864	1.3662	0.00024435	0.0032837	-0.2488	-2.0308
0.250	11.106	0.0003631	-13.875	-0.63424	1.421	0.000079572	0.003355	-0.2787	-2.2566
0.275	11.163	0.00032234	-14.109	-0.72791	1.4667	-0.000080353	0.0033582	-0.30685	-2.5106
0.300	11.189	0.00028241	-14.326	-0.83066	1.5006	-0.0002293	0.0032967	-0.32993	-2.7939
0.325	11.184	0.00024455	-14.527	-0.94358	1.5182	-0.00035875	0.00317	-0.35155	-3.1175
0.350	11.149	0.00020902	-14.715	-1.0677	1.5132	-0.00046539	0.002986	-0.37133	-3.4893
0.375	11.086	0.00017646	-14.892	-1.2041	1.4769	-0.00054295	0.0027479	-0.38903	-3.9199
0.400	10.993	0.00014693	-15.058	-1.3528	1.399	-0.00059179	0.0024689	-0.40459	-4.4213
0.425	10.871	0.00012073	-15.215	-1.5132	1.2665	-0.00060865	0.0021579	-0.4179	-5.0068
0.450	10.72	0.000097804	-15.364	-1.6815	1.0652	-0.00059812	0.0018312	-0.42887	-5.6884
0.475	10.537	0.000078225	-15.506	-1.8491	0.78122	-0.00056085	0.0015033	-0.43741	-6.473
0.500	10.323	0.000061842	-15.641	-1.998	0.40572	-0.00050532	0.0011888	-0.44346	-7.3532
0.525	10.075	0.000048628	-15.771	-2.0946	-0.053781	-0.00043764	0.00090548	-0.44705	-8.2901
0.550	9.7928	0.000038289	-15.894	-2.0846	-0.54786	-0.0003655	0.00065859	-0.44835	-9.1821
0.575	9.4694	0.000031129	-16.013	-1.9011	-0.92709	-0.00030303	0.00046754	-0.44781	-9.8197
0.588	9.2886	0.000028026	-16.073	-1.7228	-0.96703	-0.00026954	0.00038132	-0.44704	-9.9214
0.600	9.1149	0.000025333	-16.128	-1.5142	-0.80311	-0.00023699	0.00030751	-0.44611	-9.7761
0.613	8.9301	0.000021148	-16.185	-1.2651	-0.25121	-0.00018844	0.0002174	-0.44457	-9.216
0.625	8.7501	0.000017631	-16.238	-1.0599	0.8358	-0.00014448	0.00014218	-0.44112	-8.1527
0.630	8.6717	0.000016337	-16.259	-0.99977	1.5298	-0.00012713	0.00011395	-0.43798	-7.4954
0.635	8.5909	0.000015176	-16.281	-0.96734	2.4058	-0.00011066	0.00008791	-0.4326	-6.6837
0.640	8.5076	0.000014168	-16.302	-0.97576	3.4856	-0.000095291	0.000064321	-0.42326	-5.7076
0.645	8.4215	0.000013336	-16.323	-1.0429	4.7574	-0.000081229	0.00004343	-0.407	-4.5938
0.648	8.3684	0.00001293	-16.335	-1.1201	5.5471	-0.000073508	0.000032295	-0.39204	-3.9321
0.650	8.3324	0.0000127	-16.344	-1.1892	5.9947	-0.000068688	0.000025489	-0.37912	-3.5851
0.653	8.2748	0.000012788	-16.356	-1.3174	6.2081	-0.000065407	0.00002177	-0.3543	-3.545
0.655	8.2359	0.000012888	-16.365	-1.4111	5.6931	-0.000063553	0.000019898	-0.33361	-4.1803
0.658	8.1764	0.000013099	-16.377	-1.5171	3.3579	-0.000061251	0.000017953	-0.29595	-6.6557
0.660	8.1362	0.000013279	-16.385	-1.4901	0.67031	-0.000060024	0.000017203	-0.26672	-9.3355
0.665	8.0333	0.000013858	-16.406	-0.07393	-8.4044	-0.000057969	0.000017103	-0.18553	-17.036
0.667	7.9912	0.000014139	-16.414	1.43	-11.61	-0.000057531	0.000017721	-0.15372	-18.756
0.668	7.97	0.00001429	-16.418	2.2925	-12.813	-0.00005739	0.000018161	-0.13883	-19.107
0.669	7.9487	0.000014447	-16.422	3.1138	-13.699	-0.0000573	0.000018686	-0.12489	-19.183
0.670	7.9272	0.00001461	-16.426	3.8121	-14.272	-0.000057259	0.000019292	-0.11205	-19.071
0.671	7.9056	0.00001478	-16.43	4.3409	-14.567	-0.000057267	0.000019978	-0.10044	-18.851
0.672	7.8839	0.000014956	-16.434	4.6935	-14.634	-0.000057322	0.000020741	-0.090141	-18.58
0.673	7.862	0.000015139	-16.438	4.8929	-14.526	-0.000057424	0.000021579	-0.081208	-18.29
0.674	7.8401	0.000015327	-16.442	4.9741	-14.292	-0.000057571	0.000022488	-0.07364	-17.994
0.675	7.818	0.000015521	-16.446	4.9725	-13.974	-0.000057763	0.000023468	-0.067405	-17.697
0.680	7.7056	0.000016574	-16.466	4.5009	-11.974	-0.00005935	0.000029327	-0.053441	-16.287
0.685	7.5902	0.000017755	-16.486	4.0101	-10.226	-0.000061891	0.000036565	-0.058409	-15.17
0.690	7.4716	0.000019049	-16.506	3.6735	-8.9849	-0.000065255	0.00004488	-0.070797	-14.417
0.695	7.35	0.00002044	-16.526	3.4505	-8.1469	-0.000069311	0.000053967	-0.084046	-13.956
0.700	7.2252	0.000021913	-16.545	3.2997	-7.5804	-0.000073929	0.000063523	-0.095376	-13.696
0.710	6.9675	0.000024832	-16.584	3.1169	-6.9092	-0.000081963	0.000074239	-0.10971	-13.519
0.725	6.5572	0.000029569	-16.641	2.9704	-6.4126	-0.000096266	0.00009094	-0.11305	-13.639
0.750	5.8069	0.00003786	-16.734	2.809	-5.9734	-0.00012235	0.00011811	-0.087236	-14.179
0.775	4.9748	0.00004517	-16.824	2.65	-5.627	-0.0001413	0.00013808	-0.036848	-14.864
0.800	4.0249	0.000052155	-16.912	2.4798	-5.275	-0.00015755	0.0001542	0.031422	-15.651
0.825	2.9274	0.000059205	-16.997	2.304	-4.891	-0.00017273	0.00016856	0.11434	-16.542
0.850	1.6259	0.000065504	-17.08	2.1279	-4.456	-0.0001844	0.00017797	0.20749	-17.575
0.875	0.067064	0.000070972	-17.161	1.9534	-3.9422	-0.00019173	0.00017936	0.29916	-18.783
0.900	-1.9016	0.000073786	-17.239	1.7799	-3.3033	-0.00019154	0.00017432	0.35457	-20.31
0.925	-4.4754	0.000074332	-17.316	1.6044	-2.4601	-0.00019098	0.00018081	0.26357	-22.383
0.950	-8.0967	0.000065894	-17.391	1.4217	-1.2834	-0.00015816	0.00014657	-0.37553	-25.724
0.975	-13.959	0.000043534	-17.463	1.2235	0.36816	-0.000070908	0.000036888	-3.626	-33.456
0.990	-20.955	0.00002138	-17.506	1.0914	1.5149	0.000016773	-0.00007957	-14.35	-50.205
									
									
# y = 0.99									
#									
0.010	-0.86768	0.000023548	-6.6655	-0.01702	0.12936	4.0441e-07	0.000027794	-0.017495	-7.4383
0.025	0.27902	0.000067249	-8.5841	-0.044142	0.29282	5.3884e-07	0.00007918	-0.042872	-8.0992
0.050	1.0762	0.00016708	-10.441	-0.094446	0.50913	0.000017437	0.0002421	-0.085894	-9.0351
0.075	1.5267	0.00028735	-11.185	-0.15918	0.68169	0.000047519	0.00048651	-0.1296	-9.2645
0.100	1.8501	0.00041268	-11.773	-0.21879	0.80871	0.000081952	0.00079494	-0.17377	-9.5051
0.125	2.0659	0.00052318	-12.255	-0.27164	0.90413	0.00011127	0.0011522	-0.21862	-9.7737
0.150	2.2242	0.00061705	-12.665	-0.33207	0.97924	0.00012853	0.0015341	-0.26406	-10.055
0.175	2.3324	0.0006849	-13.021	-0.39821	1.0393	0.00012302	0.0019171	-0.30987	-10.354
0.200	2.4035	0.00072953	-13.336	-0.47021	1.0877	0.000096549	0.0022846	-0.3557	-10.667
0.225	2.4406	0.00074934	-13.618	-0.54864	1.1263	0.000045352	0.0026155	-0.40108	-10.998
0.250	2.4485	0.00074817	-13.875	-0.63424	1.1555	-0.000024645	0.0028994	-0.44532	-11.346
0.275	2.4285	0.0007281	-14.109	-0.72791	1.1746	-0.00011122	0.0031207	-0.48744	-11.718
0.300	2.3827	0.00069286	-14.326	-0.83066	1.1815	-0.00020703	0.0032751	-0.52606	-12.115
0.325	2.3114	0.00064581	-14.527	-0.94358	1.1727	-0.00030623	0.0033525	-0.5588	-12.542
0.350	2.2155	0.00059013	-14.715	-1.0677	1.1435	-0.00040214	0.0033554	-0.58147	-13.002
0.375	2.0949	0.00052928	-14.892	-1.2041	1.0873	-0.0004875	0.0032796	-0.60026	-13.511
0.400	1.9494	0.00046576	-15.058	-1.3528	0.99627	-0.00055816	0.0031352	-0.61453	-14.077
0.425	1.7785	0.00040263	-15.215	-1.5132	0.861	-0.00060748	0.0029247	-0.62418	-14.71
0.450	1.5816	0.00034165	-15.364	-1.6815	0.67162	-0.00063571	0.0026656	-0.62915	-15.419
0.475	1.3575	0.00028528	-15.506	-1.8491	0.41952	-0.00063892	0.002369	-0.62941	-16.206
0.500	1.1052	0.00023459	-15.641	-1.998	0.10172	-0.0006231	0.0020573	-0.62496	-17.056
0.525	0.82281	0.00019143	-15.771	-2.0946	-0.26993	-0.00058983	0.001751	-0.61593	-17.927
0.550	0.50895	0.00015588	-15.894	-2.0846	-0.64948	-0.0005484	0.0014662	-0.60273	-18.721
0.575	0.15842	0.00013106	-16.013	-1.9011	-0.91673	-0.00051724	0.0012451	-0.58626	-19.258
0.588	-0.035731	0.00011979	-16.073	-1.7228	-0.9284	-0.0004958	0.0011344	-0.57697	-19.336
0.600	-0.22157	0.00010962	-16.128	-1.5142	-0.78902	-0.00047046	0.0010296	-0.5683	-19.22
0.613	-0.42148	0.000092507	-16.185	-1.2651	-0.37701	-0.00040995	0.00086253	-0.55889	-18.807
0.625	-0.61494	0.000077967	-16.238	-1.0599	0.36058	-0.00035444	0.00071506	-0.549	-18.1
0.630	-0.69869	0.000072617	-16.259	-0.99977	0.78868	-0.00033311	0.00065853	-0.54339	-17.712
0.635	-0.78455	0.000067836	-16.281	-0.96734	1.2744	-0.00031358	0.00060617	-0.53553	-17.293
0.640	-0.87271	0.000063728	-16.302	-0.97576	1.7668	-0.00029636	0.00055886	-0.52334	-16.906
0.645	-0.96335	0.000060397	-16.323	-1.0429	2.1355	-0.00028194	0.00051749	-0.50311	-16.696
0.648	-1.019	0.000058814	-16.335	-1.1201	2.1868	-0.00027484	0.00049588	-0.48466	-16.772
0.650	-1.0567	0.000057946	-16.344	-1.1892	2.0915	-0.00027082	0.00048293	-0.46866	-16.967
0.653	-1.116	0.000058589	-16.356	-1.3174	1.6528	-0.00027352	0.00048093	-0.43764	-17.574
0.655	-1.1561	0.000059208	-16.365	-1.4111	1.0917	-0.00027606	0.00048107	-0.41144	-18.251
0.658	-1.2172	0.000060412	-16.377	-1.5171	-0.28123	-0.00028092	0.00048338	-0.36295	-19.755
0.660	-1.2585	0.000061393	-16.385	-1.4901	-1.6073	-0.00028484	0.00048627	-0.3246	-21.065
0.665	-1.3636	0.000064439	-16.406	-0.07393	-6.1521	-0.00029692	0.00049788	-0.21433	-24.209
0.667	-1.4065	0.000065885	-16.414	1.43	-7.9615	-0.00030262	0.00050419	-0.16924	-24.521
0.668	-1.4281	0.000066655	-16.418	2.2925	-8.6878	-0.00030565	0.00050767	-0.14762	-24.389
0.669	-1.4498	0.000067455	-16.422	3.1138	-9.2451	-0.00030879	0.00051137	-0.12698	-24.13
0.670	-1.4716	0.000068286	-16.426	3.8121	-9.6222	-0.00031204	0.00051529	-0.10756	-23.815
0.671	-1.4936	0.000069145	-16.43	4.3409	-9.8299	-0.00031541	0.00051941	-0.089552	-23.502
0.672	-1.5156	0.000070034	-16.434	4.6935	-9.8941	-0.00031888	0.00052372	-0.07311	-23.223
0.673	-1.5378	0.000070952	-16.438	4.8929	-9.8461	-0.00032247	0.00052824	-0.058323	-22.987
0.674	-1.5601	0.000071897	-16.442	4.9741	-9.7165	-0.00032615	0.00053295	-0.045232	-22.79
0.675	-1.5825	0.00007287	-16.446	4.9725	-9.5311	-0.00032994	0.00053784	-0.033831	-22.621
0.680	-1.6961	0.000078131	-16.466	4.5009	-8.3256	-0.00035037	0.0005649	0.00048646	-21.986
0.685	-1.8126	0.000084008	-16.486	4.0101	-7.2586	-0.00037306	0.00059584	0.0082306	-21.539
0.690	-1.9319	0.000090439	-16.506	3.6735	-6.497	-0.00039776	0.00063002	0.0039289	-21.257
0.695	-2.054	0.000097361	-16.526	3.4505	-5.9791	-0.00042422	0.0006668	-0.0034332	-21.111
0.700	-2.1789	0.00010471	-16.545	3.2997	-5.6263	-0.00045217	0.00070556	-0.0096535	-21.06
0.710	-2.4366	0.00011978	-16.584	3.1169	-5.2027	-0.00050932	0.00077519	-0.013601	-21.12
0.725	-2.8451	0.00014445	-16.641	2.9704	-4.8804	-0.00060104	0.00088463	0.001738	-21.394
0.750	-3.5882	0.00018841	-16.734	2.809	-4.581	-0.0007573	0.0010614	0.067569	-22.026
0.775	-4.4102	0.00022895	-16.824	2.65	-4.3344	-0.00088527	0.0011797	0.1676	-22.751
0.800	-5.3432	0.00026899	-16.912	2.4798	-4.0775	-0.00099778	0.0012654	0.29459	-23.558
0.825	-6.4155	0.00031041	-16.997	2.304	-3.7919	-0.0011008	0.00133	0.44591	-24.454
0.850	-7.6786	0.00034866	-17.08	2.1279	-3.4628	-0.0011793	0.0013592	0.61849	-25.475
0.875	-9.1854	0.00038339	-17.161	1.9534	-3.0683	-0.001229	0.0013482	0.80259	-26.658
0.900	-11.075	0.00040389	-17.239	1.7799	-2.5717	-0.001224	0.0012788	0.96589	-28.14
0.925	-13.535	0.00041252	-17.316	1.6044	-1.9103	-0.0010012	0.0011596	1.0011	-30.155
0.950	-16.99	0.00036978	-17.391	1.4217	-0.98208	-0.00096883	0.0009059	0.51459	-33.426
0.975	-22.618	0.00024667	-17.463	1.2235	0.32426	-0.0013924	0.00045621	-2.4357	-40.971
0.990	-29.436	0.00012215	-17.506	1.0914	1.2327	-0.0019759	0.000066798	-12.02	-56.64

==> anc/etap_mu <==
# NLO radiative corrections in terms of all its constituents for the decay eta'->mu^+mu^-g: sample of generated values (see also caption of Fig. 4)									
# x  |  (t_1a + D) [%]   t_1b [%]   virt|Pi=Pi_L [%]   virt_H [%]   t_2 [%]   (t_3a + t_3b) [%]   t_4 [%]   1gIR [%]  |  delta(x,y) [%]									
#									
# y = 0.									
#									
0.050	0.049008	0.021439	7.53	-0.094446	0.061487	0.03042	0.011345	-0.13537	7.4739
0.100	-0.15557	0.0040446	3.0488	-0.21879	0.13516	0.0095578	0.011302	-0.20281	2.6317
0.150	-0.1437	-0.0051245	3.0659	-0.33207	0.23855	-0.0084323	0.0031695	-0.25443	2.5639
0.200	-0.10118	-0.0086315	3.0838	-0.47021	0.36596	-0.017944	-0.0077927	-0.30044	2.5435
0.250	-0.063375	-0.0090962	3.0889	-0.63424	0.51289	-0.020312	-0.018573	-0.34328	2.5129
0.300	-0.041673	-0.0080871	3.0855	-0.83066	0.66575	-0.017801	-0.027367	-0.38286	2.4428
0.350	-0.041372	-0.0064956	3.0767	-1.0677	0.79791	-0.012505	-0.032929	-0.41779	2.2958
0.400	-0.065994	-0.0048202	3.0645	-1.3528	0.88451	-0.0062803	-0.034004	-0.44576	2.0393
0.450	-0.11876	-0.0033314	3.0502	-1.6815	0.89753	-0.0012645	-0.030256	-0.46351	1.6491
0.500	-0.20328	-0.0021636	3.0345	-1.998	0.57182	0.0027707	-0.025954	-0.46698	0.91268
0.550	-0.32391	-0.0013656	3.0179	-2.0846	0.11765	0.0040657	-0.017808	-0.45181	0.26019
0.560	-0.35281	-0.0012501	3.0146	-2.0354	0.038568	0.0041125	-0.016379	-0.4463	0.20507
0.570	-0.38338	-0.0011483	3.0112	-1.9544	-0.023814	0.0041206	-0.015059	-0.44001	0.19751
0.580	-0.41565	-0.0010596	3.0077	-1.8392	-0.059858	0.0041012	-0.013852	-0.43299	0.24927
0.590	-0.44963	-0.0009828	3.0043	-1.6906	-0.056527	0.0040624	-0.012752	-0.42536	0.37251
0.600	-0.48528	-0.00091604	3.0009	-1.5142	0.0036793	0.0040073	-0.011744	-0.4173	0.57907
0.610	-0.52248	-0.00085629	2.9974	-1.3226	0.14351	0.003931	-0.010793	-0.40898	0.87919
0.620	-0.56093	-0.000798	2.9939	-1.1382	0.38893	0.0038131	-0.0098351	-0.40043	1.2765
0.630	-0.59994	-0.00073038	2.9905	-0.99977	0.75247	0.0036027	-0.0087477	-0.39078	1.7466
0.640	-0.63795	-0.00063162	2.987	-0.97576	1.1513	0.0031879	-0.0072993	-0.37552	2.1443
0.641	-0.64154	-0.00061803	2.9866	-0.98383	1.1808	0.0031246	-0.0071131	-0.37322	2.1642
0.642	-0.6451	-0.00060373	2.9863	-0.9944	1.2056	0.0030572	-0.0069199	-0.37068	2.1772
0.643	-0.64862	-0.00058874	2.9859	-1.0076	1.2247	0.0029857	-0.0067195	-0.36787	2.1822
0.644	-0.6521	-0.00057304	2.9856	-1.0238	1.2368	0.0029102	-0.0065122	-0.36476	2.1776
0.645	-0.65553	-0.00055663	2.9852	-1.0429	1.2404	0.0028305	-0.0062981	-0.3613	2.1619
0.646	-0.65892	-0.0005395	2.9849	-1.0652	1.2341	0.0027468	-0.0060771	-0.35744	2.1336
0.647	-0.66227	-0.00052164	2.9845	-1.0909	1.216	0.0026589	-0.0058495	-0.35314	2.0905
0.648	-0.66557	-0.00050307	2.9842	-1.1201	1.1841	0.0025668	-0.0056152	-0.34833	2.0307
0.649	-0.66883	-0.00048376	2.9839	-1.1529	1.1361	0.0024706	-0.0053745	-0.34296	1.9519
0.650	-0.67204	-0.00046371	2.9835	-1.1892	1.0698	0.0023702	-0.0051273	-0.33696	1.8518
0.651	-0.67491	-0.00043913	2.9832	-1.229	0.9824	0.0022458	-0.0048357	-0.33027	1.7283
0.652	-0.67775	-0.00041404	2.9828	-1.2719	0.87127	0.0021184	-0.0045401	-0.3228	1.5788
0.653	-0.68057	-0.00038865	2.9825	-1.3174	0.7336	0.0019891	-0.004243	-0.3145	1.401
0.654	-0.6834	-0.00036319	2.9821	-1.3643	0.5666	0.0018592	-0.0039468	-0.30528	1.1932
0.655	-0.68626	-0.00033789	2.9818	-1.4111	0.36765	0.0017298	-0.0036539	-0.29509	0.95469
0.656	-0.68914	-0.00031298	2.9814	-1.4551	0.13446	0.0016021	-0.0033665	-0.28388	0.68565
0.657	-0.69209	-0.00028867	2.9811	-1.4924	-0.13466	0.0014772	-0.0030873	-0.27158	0.3884
0.658	-0.6951	-0.00026519	2.9807	-1.5171	-0.44054	0.0013564	-0.0028185	-0.25819	0.068056
0.659	-0.6982	-0.00024276	2.9804	-1.5205	-0.78275	0.0012408	-0.0025626	-0.24369	-0.2663
0.660	-0.70141	-0.00022162	2.98	-1.4901	-1.1592	0.0011316	-0.0023219	-0.22811	-0.60016
0.661	-0.70479	-0.00020306	2.9797	-1.4087	-1.5654	0.0010367	-0.0021179	-0.21149	-0.91207
0.662	-0.7083	-0.00018616	2.9793	-1.2537	-1.9945	0.00095013	-0.0019329	-0.19394	-1.1723
0.663	-0.71197	-0.00017108	2.979	-0.99758	-2.436	0.00087271	-0.001768	-0.17557	-1.3432
0.664	-0.71579	-0.00015799	2.9786	-0.61156	-2.8763	0.0008052	-0.0016244	-0.15653	-1.3826
0.665	-0.7198	-0.00014704	2.9783	-0.07393	-3.2988	0.00074839	-0.0015035	-0.13703	-1.2522
0.666	-0.72399	-0.0001384	2.9779	0.6175	-3.6851	0.00070306	-0.0014065	-0.11727	-0.93175
0.667	-0.72839	-0.00013222	2.9776	1.43	-4.0177	0.00066997	-0.0013345	-0.097489	-0.43681
0.668	-0.73301	-0.00012866	2.9772	2.2925	-4.2834	0.00064991	-0.0012889	-0.077913	0.17463
0.669	-0.73786	-0.00012788	2.9769	3.1138	-4.476	0.00064366	-0.0012709	-0.058773	0.81726
0.670	-0.74296	-0.00013004	2.9765	3.8121	-4.5967	0.00065198	-0.0012816	-0.040283	1.408
0.671	-0.74887	-0.00014232	2.9762	4.3409	-4.6533	0.00071097	-0.0013893	-0.022627	1.8914
0.672	-0.75502	-0.00015744	2.9758	4.6935	-4.6572	0.00078395	-0.0015242	-0.005958	2.2503
0.673	-0.76139	-0.00017513	2.9755	4.8929	-4.6203	0.00086956	-0.0016835	0.0096101	2.4953
0.674	-0.76796	-0.00019512	2.9751	4.9741	-4.5538	0.00096645	-0.0018645	0.024003	2.6504
0.675	-0.77472	-0.00021714	2.9748	4.9725	-4.467	0.0010732	-0.0020643	0.037184	2.7416
0.676	-0.78164	-0.00024093	2.9744	4.9172	-4.3671	0.0011886	-0.0022802	0.049152	2.7906
0.677	-0.7887	-0.00026623	2.9741	4.8298	-4.2599	0.0013111	-0.0025093	0.059935	2.8137
0.678	-0.79588	-0.00029276	2.9737	4.7253	-4.1495	0.0014394	-0.0027489	0.069586	2.8216
0.679	-0.80317	-0.00032027	2.9734	4.6136	-4.0388	0.0015722	-0.0029961	0.078176	2.8214
0.680	-0.81055	-0.00034847	2.973	4.5009	-3.9301	0.0017081	-0.0032481	0.085788	2.8172
0.681	-0.81782	-0.00037457	2.9727	4.391	-3.8247	0.001832	-0.0034718	0.092513	2.8117
0.682	-0.82514	-0.00040099	2.9723	4.2862	-3.7237	0.0019572	-0.0036966	0.098444	2.8059
0.683	-0.83251	-0.00042763	2.972	4.1875	-3.6277	0.002083	-0.0039215	0.10367	2.8006
0.684	-0.83992	-0.00045437	2.9716	4.0955	-3.5371	0.0022089	-0.0041455	0.1083	2.796
0.685	-0.84736	-0.0004811	2.9713	4.0101	-3.4519	0.0023344	-0.0043676	0.11239	2.7921
0.686	-0.85483	-0.00050772	2.9709	3.9313	-3.3721	0.002459	-0.0045869	0.11605	2.7887
0.687	-0.8623	-0.0005341	2.9706	3.8586	-3.2976	0.0025822	-0.0048024	0.11933	2.7859
0.688	-0.86978	-0.00056014	2.9702	3.7917	-3.2282	0.0027034	-0.005013	0.1223	2.7834
0.689	-0.87725	-0.00058573	2.9699	3.7301	-3.1637	0.002822	-0.005218	0.12503	2.7811
0.690	-0.88471	-0.00061075	2.9695	3.6735	-3.1037	0.0029376	-0.0054162	0.12756	2.779
0.691	-0.89197	-0.00063293	2.9692	3.6213	-3.0481	0.003039	-0.0055864	0.12994	2.7771
0.692	-0.89921	-0.00065446	2.9688	3.5733	-2.9966	0.003137	-0.0057493	0.13222	2.7753
0.693	-0.90643	-0.00067534	2.9685	3.5291	-2.9488	0.0032316	-0.0059049	0.13442	2.7734
0.694	-0.91363	-0.00069561	2.9681	3.4882	-2.9044	0.003323	-0.0060536	0.13657	2.7714
0.695	-0.92082	-0.00071528	2.9678	3.4505	-2.8633	0.0034112	-0.0061957	0.13871	2.7694
0.696	-0.92798	-0.00073437	2.9674	3.4156	-2.8251	0.0034963	-0.0063312	0.14085	2.7672
0.697	-0.93513	-0.0007529	2.9671	3.3833	-2.7897	0.0035785	-0.0064606	0.14302	2.7649
0.698	-0.94227	-0.00077089	2.9667	3.3534	-2.7568	0.0036579	-0.0065841	0.14522	2.7626
0.699	-0.94939	-0.00078835	2.9664	3.3255	-2.7262	0.0037346	-0.0067019	0.14748	2.7601
0.700	-0.9565	-0.00080532	2.966	3.2997	-2.6977	0.0038086	-0.0068143	0.1498	2.7575
0.710	-1.0273	-0.00095166	2.9625	3.1169	-2.4972	0.0044288	-0.0076951	0.17791	2.7285
0.720	-1.0992	-0.0010738	2.959	3.0105	-2.3848	0.0049186	-0.0083054	0.21656	2.6976
0.730	-1.1733	-0.0011849	2.9555	2.9348	-2.3109	0.0053411	-0.00877	0.26586	2.6674
0.740	-1.2505	-0.0012916	2.952	2.8705	-2.2543	0.005728	-0.0091523	0.32539	2.6383
0.750	-1.3314	-0.001397	2.9485	2.809	-2.2054	0.0060933	-0.0094805	0.39503	2.6109
0.800	-1.8078	-0.0019284	2.9311	2.4798	-1.9726	0.0076937	-0.010582	0.91503	2.5406
0.850	-2.4593	-0.002423	2.9137	2.1279	-1.6868	0.0087306	-0.010708	1.8746	2.7658
0.900	-3.4304	-0.0027272	2.8966	1.7799	-1.2706	0.0086972	-0.0094986	3.851	3.8229
0.950	-5.1475	-0.002431	2.8796	1.4217	-0.52117	0.0066007	-0.0063757	9.4793	8.1097
									
									
# y = 0.1									
#									
0.050	0.014935	0.0037804	7.5312	-0.094446	0.028	0.0032836	0.003924	-0.13613	7.3545
0.075	-0.10242	0.0060076	3.1331	-0.15918	0.089513	0.011552	0.010153	-0.17326	2.8154
0.100	-0.1591	0.0041591	3.0501	-0.21879	0.1327	0.0099175	0.011176	-0.2037	2.6265
0.125	-0.16815	0.000030264	3.0544	-0.27164	0.18151	0.0023332	0.0084842	-0.23057	2.5763
0.150	-0.14793	-0.0045833	3.0671	-0.33207	0.23615	-0.0072462	0.0035668	-0.25537	2.5597
0.175	-0.12925	-0.0068451	3.0778	-0.39821	0.29641	-0.012828	-0.0015316	-0.27883	2.5467
0.200	-0.10658	-0.0080829	3.0849	-0.47021	0.36199	-0.016572	-0.0069824	-0.30135	2.5371
0.225	-0.087143	-0.0086333	3.0887	-0.54864	0.43225	-0.018532	-0.012322	-0.32308	2.5226
0.250	-0.069965	-0.0086332	3.0899	-0.63424	0.50601	-0.019039	-0.017411	-0.34406	2.5026
0.275	-0.057422	-0.0083085	3.089	-0.72791	0.58146	-0.018359	-0.022005	-0.36422	2.4723
0.300	-0.049375	-0.0077282	3.0864	-0.83066	0.65608	-0.016741	-0.02595	-0.38342	2.4286
0.325	-0.046893	-0.0070241	3.0825	-0.94358	0.7269	-0.014432	-0.029035	-0.40145	2.367
0.350	-0.050074	-0.006234	3.0776	-1.0677	0.79088	-0.011704	-0.031183	-0.41805	2.2835
0.375	-0.059555	-0.0054327	3.0718	-1.2041	0.84527	-0.0088981	-0.032137	-0.43289	2.1741
0.400	-0.075569	-0.00464	3.0653	-1.3528	0.88103	-0.006058	-0.032226	-0.44561	2.0294
0.425	-0.098624	-0.0038977	3.0584	-1.5132	0.86721	-0.0032547	-0.031845	-0.45578	1.819
0.450	-0.12908	-0.0032142	3.051	-1.6815	0.81918	-0.00075064	-0.03053	-0.4629	1.5622
0.475	-0.16744	-0.0026116	3.0432	-1.8491	0.74702	0.0011223	-0.027649	-0.46643	1.2781
0.500	-0.21419	-0.0020912	3.0352	-1.998	0.5895	0.0025022	-0.024097	-0.46582	0.92299
0.525	-0.26998	-0.0016634	3.027	-2.0946	0.36892	0.0033871	-0.020515	-0.46051	0.55205
0.550	-0.33526	-0.0013218	3.0186	-2.0846	0.14137	0.0038654	-0.017028	-0.45009	0.27559
0.575	-0.41201	-0.0010841	3.0101	-1.9011	-0.022065	0.0040485	-0.014147	-0.43457	0.22922
0.600	-0.49692	-0.00088777	3.0015	-1.5142	0.027224	0.0038654	-0.011352	-0.41502	0.59418
0.625	-0.58288	-0.00062094	2.9928	-1.0599	0.57997	0.0029949	-0.0077047	-0.39342	1.5313
0.630	-0.6016	-0.00057597	2.9911	-0.99977	0.77519	0.0028237	-0.0070501	-0.38831	1.7718
0.635	-0.621	-0.0005356	2.9894	-0.96734	0.9845	0.002664	-0.0064408	-0.382	1.9992
0.640	-0.64116	-0.00050062	2.9876	-0.97576	1.1729	0.0025203	-0.0058856	-0.3731	2.1666
0.645	-0.66213	-0.00047179	2.9859	-1.0429	1.2611	0.0023972	-0.0053932	-0.35897	2.1795
0.650	-0.684	-0.00044988	2.9841	-1.1892	1.089	0.0022993	-0.0049723	-0.3348	1.862
0.655	-0.70822	-0.00045713	2.9824	-1.4111	0.38505	0.002341	-0.0048923	-0.29317	0.95192
0.660	-0.73339	-0.00047156	2.9806	-1.4901	-1.1438	0.0024103	-0.0048856	-0.22651	-0.61606
0.665	-0.75951	-0.00049263	2.9789	-0.07393	-3.2849	0.002505	-0.0049449	-0.13576	-1.2781
0.670	-0.78657	-0.00051982	2.9771	3.8121	-4.5832	0.0026228	-0.0050633	-0.039206	1.3773
0.675	-0.81456	-0.00055261	2.9754	4.9725	-4.4533	0.0027618	-0.0052336	0.038256	2.7153
0.680	-0.84348	-0.00059046	2.9736	4.5009	-3.916	0.0029197	-0.0054489	0.087003	2.7989
0.685	-0.87331	-0.00063286	2.9719	4.0101	-3.4374	0.0030944	-0.005702	0.11381	2.7818
0.690	-0.90406	-0.00067927	2.9701	3.6735	-3.0891	0.0032838	-0.0059858	0.12917	2.7762
0.695	-0.93571	-0.00072917	2.9683	3.4505	-2.8485	0.0034857	-0.0062934	0.14049	2.7716
0.700	-0.96826	-0.00078202	2.9666	3.2997	-2.6828	0.003698	-0.0066176	0.15172	2.7632
0.725	-1.1437	-0.0010582	2.9578	2.9704	-2.33	0.0047996	-0.0079545	0.24214	2.6925
0.750	-1.3426	-0.0013577	2.9491	2.809	-2.1909	0.0059215	-0.0092194	0.39718	2.6171
0.775	-1.5638	-0.0016224	2.9403	2.65	-2.0775	0.0067776	-0.0099099	0.61756	2.5619
0.800	-1.8182	-0.0018755	2.9316	2.4798	-1.9591	0.0074825	-0.010288	0.91602	2.5454
0.825	-2.1142	-0.0021307	2.9229	2.304	-1.8272	0.0080888	-0.010481	1.3189	2.6
0.850	-2.4683	-0.0023583	2.9143	2.1279	-1.6749	0.0084966	-0.010393	1.8723	2.767
0.875	-2.8941	-0.0025552	2.9056	1.9534	-1.4922	0.008674	-0.0099998	2.6592	3.1281
0.900	-3.437	-0.0026559	2.8971	1.7799	-1.2617	0.0084695	-0.0092073	3.841	3.8159
0.925	-4.149	-0.0026739	2.8886	1.6044	-0.95337	0.0078629	-0.0079733	5.7759	5.1637
0.950	-5.1494	-0.0023688	2.8801	1.4217	-0.51783	0.0064285	-0.0061158	9.4492	8.0817
0.975	-6.737	-0.0015638	2.8717	1.2235	0.099755	0.0038419	-0.0034876	19.095	16.552
0.990	-8.5559	-0.0007673	2.8666	1.0914	0.53108	0.0016021	-0.0014796	42.46	38.393
									
									
# y = 0.2									
#									
0.100	-0.17059	0.0043392	3.0538	-0.21879	0.12574	0.010275	0.010681	-0.20652	2.609
0.125	-0.17105	-4.2122e-06	3.058	-0.27164	0.17495	0.0022731	0.0081591	-0.23351	2.5672
0.150	-0.16171	-0.0031548	3.0706	-0.33207	0.22873	-0.0042848	0.0044551	-0.25836	2.5442
0.175	-0.14471	-0.0052884	3.0811	-0.39821	0.28709	-0.0093737	-0.000041318	-0.28181	2.5288
0.200	-0.12389	-0.0065808	3.0881	-0.47021	0.34981	-0.012969	-0.0049404	-0.30425	2.5151
0.225	-0.10624	-0.0072163	3.0918	-0.54864	0.41642	-0.014926	-0.0097842	-0.32585	2.4956
0.250	-0.090832	-0.0073456	3.0929	-0.63424	0.48619	-0.015576	-0.014388	-0.34662	2.4701
0.275	-0.07998	-0.0071578	3.0919	-0.72791	0.55813	-0.01509	-0.018413	-0.36649	2.435
0.300	-0.073549	-0.0067212	3.0892	-0.83066	0.63104	-0.013791	-0.021864	-0.38534	2.3883
0.325	-0.072595	-0.0061549	3.0852	-0.94358	0.70307	-0.012054	-0.024647	-0.40294	2.3263
0.350	-0.077212	-0.0054958	3.0801	-1.0677	0.76681	-0.0098978	-0.026714	-0.41905	2.2408
0.375	-0.088034	-0.0048141	3.0742	-1.2041	0.80185	-0.0073574	-0.028083	-0.43334	2.1104
0.400	-0.10529	-0.0041295	3.0677	-1.3528	0.81061	-0.0047625	-0.028454	-0.44544	1.9374
0.425	-0.12949	-0.003482	3.0606	-1.5132	0.79156	-0.0024379	-0.027324	-0.45492	1.7214
0.450	-0.16098	-0.0028809	3.0532	-1.6815	0.74131	-0.00043366	-0.025321	-0.4613	1.4621
0.475	-0.20028	-0.0023478	3.0454	-1.8491	0.66251	0.0010508	-0.022825	-0.46405	1.1703
0.500	-0.24785	-0.0018848	3.0373	-1.998	0.57076	0.0021384	-0.020076	-0.46261	0.87973
0.525	-0.30435	-0.001503	3.029	-2.0946	0.4251	0.0028657	-0.017462	-0.45645	0.58263
0.550	-0.37023	-0.0011969	3.0206	-2.0846	0.20818	0.0032924	-0.014922	-0.44515	0.31598
0.575	-0.44744	-0.00098368	3.012	-1.9011	0.046661	0.0035335	-0.012625	-0.42876	0.27134
0.600	-0.53275	-0.00080693	3.0034	-1.5142	0.096025	0.00346	-0.010257	-0.4084	0.63639
0.625	-0.6193	-0.00056517	2.9946	-1.0599	0.64765	0.0027084	-0.0070132	-0.38622	1.572
0.630	-0.63812	-0.0005244	2.9929	-0.99977	0.84214	0.0025581	-0.0064238	-0.38109	1.8117
0.635	-0.65762	-0.00048782	2.9911	-0.96734	1.0503	0.0024176	-0.0058735	-0.37481	2.0377
0.640	-0.67785	-0.00045614	2.9894	-0.97576	1.2369	0.002291	-0.0053704	-0.36604	2.2031
0.645	-0.6989	-0.00043005	2.9876	-1.0429	1.3224	0.0021826	-0.004923	-0.35218	2.2129
0.650	-0.72082	-0.00041026	2.9859	-1.1892	1.1464	0.0020965	-0.0045394	-0.32847	1.8909
0.655	-0.74504	-0.00041706	2.9841	-1.4111	0.43723	0.0021369	-0.0044681	-0.28757	0.97489
0.660	-0.7702	-0.00043039	2.9824	-1.4901	-1.0972	0.0022019	-0.0044626	-0.22183	-0.59966
0.665	-0.79629	-0.00044978	2.9806	-0.07393	-3.2426	0.0022896	-0.0045166	-0.132	-1.2668
0.670	-0.8233	-0.00047476	2.9788	3.8121	-4.5422	0.0023981	-0.0046239	-0.035983	1.3868
0.675	-0.85124	-0.00050485	2.9771	4.9725	-4.4117	0.0025256	-0.0047781	0.041519	2.7254
0.680	-0.88009	-0.00053957	2.9753	4.5009	-3.8734	0.0026702	-0.004973	0.090728	2.8106
0.685	-0.90984	-0.00057844	2.9736	4.0101	-3.394	0.0028299	-0.0052023	0.11815	2.7951
0.690	-0.94049	-0.00062099	2.9718	3.6735	-3.0451	0.0030029	-0.0054597	0.13412	2.7907
0.695	-0.97204	-0.00066674	2.97	3.4505	-2.8042	0.0031872	-0.0057388	0.14596	2.7871
0.700	-1.0045	-0.00071522	2.9683	3.2997	-2.6383	0.0033811	-0.0060335	0.15761	2.7794
0.725	-1.1792	-0.00096918	2.9595	2.9704	-2.2858	0.0043946	-0.0072721	0.24905	2.7101
0.750	-1.3772	-0.0012449	2.9507	2.809	-2.1476	0.0054284	-0.00845	0.40397	2.6345
0.775	-1.5973	-0.0014894	2.9419	2.65	-2.0356	0.0062206	-0.0090984	0.62335	2.578
0.800	-1.8504	-0.0017237	2.9331	2.4798	-1.919	0.0068754	-0.0094576	0.91977	2.559
0.825	-2.1447	-0.0019602	2.9244	2.304	-1.7892	0.0074408	-0.0096389	1.3192	2.6096
0.850	-2.4965	-0.0021718	2.9157	2.1279	-1.6398	0.007824	-0.0095601	1.8673	2.7707
0.875	-2.9194	-0.0023555	2.9071	1.9534	-1.4608	0.0079937	-0.0092073	2.6459	3.1227
0.900	-3.4582	-0.0024506	2.8985	1.7799	-1.2352	0.0078136	-0.0084874	3.8148	3.7967
0.925	-4.1645	-0.0024695	2.8899	1.6044	-0.93366	0.0072718	-0.0073704	5.7292	5.1228
0.950	-5.1568	-0.0021895	2.8815	1.4217	-0.50788	0.0059635	-0.0056539	9.3693	8.0059
0.975	-6.7332	-0.0014464	2.873	1.2235	0.095856	0.003582	-0.0031786	18.971	16.429
0.990	-8.5436	-0.00071013	2.868	1.0914	0.51753	0.0015106	-0.0012628	42.393	38.326
									
									
# y = 0.3									
#									
0.100	-0.19346	0.0042111	3.0597	-0.21879	0.11475	0.0088814	0.009465	-0.21175	2.573
0.125	-0.19555	0.0011237	3.0637	-0.27164	0.16369	0.0036779	0.0080663	-0.23898	2.5341
0.150	-0.18857	-0.0013403	3.0762	-0.33207	0.21562	-0.0010874	0.0054003	-0.26396	2.5102
0.175	-0.1744	-0.0032082	3.0864	-0.39821	0.27085	-0.0051676	0.0018792	-0.28744	2.4908
0.200	-0.15662	-0.0045071	3.0932	-0.47021	0.32952	-0.0083157	-0.0020844	-0.30979	2.4712
0.225	-0.14193	-0.0052206	3.0967	-0.54864	0.39168	-0.010054	-0.0059109	-0.33117	2.4454
0.250	-0.12942	-0.0055069	3.0975	-0.63424	0.45727	-0.010828	-0.00969	-0.35161	2.4135
0.275	-0.12134	-0.005497	3.0963	-0.72791	0.52521	-0.010961	-0.013511	-0.37104	2.3713
0.300	-0.11755	-0.0052561	3.0934	-0.83066	0.58845	-0.010343	-0.016796	-0.38931	2.312
0.325	-0.11909	-0.0048816	3.0893	-0.94358	0.64197	-0.0087951	-0.018887	-0.40623	2.2298
0.350	-0.12605	-0.0044087	3.0841	-1.0677	0.68732	-0.00685	-0.020122	-0.42153	2.1247
0.375	-0.13905	-0.0038987	3.078	-1.2041	0.72084	-0.0049849	-0.020572	-0.4349	1.9914
0.400	-0.15833	-0.003371	3.0714	-1.3528	0.7367	-0.0031911	-0.020377	-0.44597	1.824
0.425	-0.18439	-0.0028624	3.0642	-1.5132	0.72772	-0.0016185	-0.019681	-0.45432	1.6159
0.450	-0.21757	-0.0023824	3.0566	-1.6815	0.68666	-0.00026835	-0.018544	-0.45947	1.3635
0.475	-0.25839	-0.0019521	3.0487	-1.8491	0.60955	0.00080093	-0.017025	-0.46091	1.0716
0.500	-0.30731	-0.0015746	3.0405	-1.998	0.50284	0.0016108	-0.015277	-0.45808	0.76469
0.525	-0.36497	-0.0012611	3.0322	-2.0946	0.39882	0.0021277	-0.013431	-0.45046	0.50838
0.550	-0.43184	-0.0010081	3.0236	-2.0846	0.29553	0.0024582	-0.011614	-0.43767	0.3549
0.575	-0.50979	-0.00083177	3.015	-1.9011	0.15174	0.0027716	-0.010167	-0.4198	0.32785
0.600	-0.59578	-0.0006844	3.0063	-1.5142	0.20478	0.0028468	-0.00859	-0.39804	0.69655
0.625	-0.68328	-0.00048052	2.9975	-1.0599	0.75645	0.0022725	-0.0059675	-0.37486	1.6317
0.630	-0.70228	-0.00044612	2.9957	-0.99977	0.9501	0.002154	-0.0054771	-0.36967	1.8703
0.635	-0.72193	-0.00041526	2.9939	-0.96734	1.1568	0.0020427	-0.005016	-0.36343	2.0947
0.640	-0.7423	-0.00038855	2.9922	-0.97576	1.341	0.0019423	-0.0045919	-0.35487	2.2572
0.645	-0.76346	-0.00036661	2.9904	-1.0429	1.4226	0.0018563	-0.0042125	-0.34143	2.2625
0.650	-0.78547	-0.00035003	2.9886	-1.1892	1.241	0.0017884	-0.0038854	-0.31847	1.934
0.655	-0.80969	-0.00035609	2.9869	-1.4111	0.52437	0.0018266	-0.0038311	-0.2787	1.0094
0.660	-0.83483	-0.00036774	2.9851	-1.4901	-1.0183	0.001885	-0.0038315	-0.2144	-0.57486
0.665	-0.86088	-0.00038455	2.9833	-0.07393	-3.1698	0.0019621	-0.0038816	-0.12592	-1.2496
0.670	-0.88783	-0.00040614	2.9815	3.8121	-4.4715	0.0020564	-0.0039762	-0.030599	1.4014
0.675	-0.91568	-0.0004321	2.9798	4.9725	-4.3403	0.0021664	-0.0041099	0.047144	2.741
0.680	-0.94442	-0.00046202	2.978	4.5009	-3.8009	0.0022905	-0.0042777	0.097249	2.8284
0.685	-0.97404	-0.00049551	2.9762	4.0101	-3.3206	0.0024273	-0.0044742	0.12579	2.8149
0.690	-1.0045	-0.00053216	2.9744	3.6735	-2.9712	0.0025753	-0.0046944	0.14282	2.8123
0.695	-1.0359	-0.00057157	2.9727	3.4505	-2.7301	0.0027329	-0.0049329	0.15557	2.81
0.700	-1.0682	-0.00061335	2.9709	3.2997	-2.5642	0.0028987	-0.0051846	0.16797	2.8033
0.725	-1.2418	-0.00083318	2.962	2.9704	-2.2127	0.0037769	-0.0062586	0.26137	2.7359
0.750	-1.4383	-0.0010724	2.9532	2.809	-2.0765	0.0046752	-0.0072817	0.41652	2.6602
0.775	-1.6568	-0.0012857	2.9443	2.65	-1.9668	0.0053689	-0.0078505	0.63482	2.6017
0.800	-1.9078	-0.0014909	2.9355	2.4798	-1.8532	0.0059463	-0.008174	0.9287	2.5793
0.825	-2.1994	-0.0016987	2.9268	2.304	-1.7272	0.0064476	-0.008355	1.3237	2.6243
0.850	-2.5476	-0.0018853	2.918	2.1279	-1.5825	0.0067917	-0.0083088	1.8645	2.777
0.875	-2.9658	-0.0020484	2.9093	1.9534	-1.4095	0.0069521	-0.0080049	2.6319	3.1162
0.900	-3.4981	-0.0021344	2.9007	1.7799	-1.1919	0.006805	-0.0073835	3.7834	3.7713
0.925	-4.1953	-0.0021545	2.8921	1.6044	-0.90146	0.0063378	-0.0064626	5.671	5.0684
0.950	-5.1747	-0.0019129	2.8836	1.4217	-0.49148	0.0051912	-0.0049786	9.2699	7.9074
0.975	-6.7332	-0.0012652	2.8751	1.2235	0.089866	0.0030924	-0.0027383	18.835	16.289
0.990	-8.5301	-0.00062182	2.87	1.0914	0.49595	0.0012626	-0.00095063	42.429	38.356
									
									
# y = 0.4									
#									
0.100	-0.23616	0.003542	3.0674	-0.21879	0.1	0.0051003	0.0073674	-0.22034	2.5081
0.125	-0.23952	0.0018776	3.0712	-0.27164	0.1477	0.0034366	0.0074049	-0.24801	2.4724
0.150	-0.2355	0.00026908	3.0833	-0.33207	0.19709	0.00090602	0.0059926	-0.27326	2.4467
0.175	-0.22508	-0.0011775	3.0932	-0.39821	0.24878	-0.0019148	0.0035932	-0.29684	2.4224
0.200	-0.21142	-0.002356	3.0996	-0.47021	0.30239	-0.0044491	0.00066924	-0.31911	2.3952
0.225	-0.20074	-0.0030776	3.1029	-0.54864	0.35567	-0.0057781	-0.0021989	-0.34024	2.3579
0.250	-0.19217	-0.0034846	3.1035	-0.63424	0.40887	-0.0063516	-0.0049021	-0.36025	2.3109
0.275	-0.18785	-0.0036367	3.102	-0.72791	0.46217	-0.0062325	-0.0070986	-0.37908	2.2523
0.300	-0.18765	-0.0035924	3.0989	-0.83066	0.51477	-0.0056634	-0.0089064	-0.39658	2.1806
0.325	-0.19258	-0.0034191	3.0945	-0.94358	0.56506	-0.0048947	-0.010327	-0.41255	2.0922
0.350	-0.20272	-0.0031486	3.0891	-1.0677	0.61039	-0.0039659	-0.011367	-0.42673	1.9838
0.375	-0.21869	-0.0028292	3.0829	-1.2041	0.64685	-0.002985	-0.012032	-0.43882	1.8503
0.400	-0.24072	-0.002479	3.076	-1.3528	0.6689	-0.0019961	-0.012333	-0.44844	1.6861
0.425	-0.26931	-0.0021292	3.0687	-1.5132	0.66939	-0.0010707	-0.012268	-0.45519	1.4849
0.450	-0.30479	-0.0017898	3.061	-1.6815	0.63999	-0.00023386	-0.011887	-0.4586	1.2421
0.475	-0.34768	-0.0014795	3.0529	-1.8491	0.57328	0.0004642	-0.011203	-0.45815	0.959
0.500	-0.39843	-0.0012025	3.0446	-1.998	0.46797	0.0010266	-0.010315	-0.45331	0.65231
0.525	-0.45769	-0.00096992	3.0361	-2.0946	0.34082	0.0014193	-0.0092815	-0.44358	0.37225
0.550	-0.5259	-0.00078015	3.0275	-2.0846	0.25613	0.001704	-0.0082348	-0.42861	0.23721
0.575	-0.60488	-0.00064759	3.0187	-1.9011	0.26579	0.0019881	-0.0074818	-0.40854	0.3639
0.600	-0.69181	-0.00053545	3.0099	-1.5142	0.34427	0.0021014	-0.0065559	-0.38469	0.75844
0.625	-0.78063	-0.00037739	3.001	-1.0599	0.90142	0.001726	-0.0046541	-0.35999	1.6986
0.630	-0.79985	-0.00035069	2.9992	-0.99977	1.0948	0.0016477	-0.0042894	-0.3547	1.9368
0.635	-0.81971	-0.00032675	2.9975	-0.96734	1.3005	0.0015746	-0.0039446	-0.34852	2.1597
0.640	-0.84027	-0.00030607	2.9957	-0.97576	1.4825	0.0015092	-0.0036259	-0.34022	2.3195
0.645	-0.86159	-0.00028912	2.9939	-1.0429	1.5603	0.0014544	-0.0033397	-0.32735	2.3202
0.650	-0.88374	-0.0002764	2.9921	-1.1892	1.3727	0.0014128	-0.0030922	-0.30538	1.9845
0.655	-0.90798	-0.00028153	2.9903	-1.4111	0.64789	0.0014481	-0.0030568	-0.26707	1.0501
0.660	-0.9331	-0.00029106	2.9885	-1.4901	-0.90395	0.0014982	-0.0030626	-0.20457	-0.54504
0.665	-0.9591	-0.00030467	2.9867	-0.07393	-3.0624	0.0015621	-0.0031057	-0.11767	-1.2282
0.670	-0.98597	-0.00032206	2.9849	3.8121	-4.3665	0.0016387	-0.0031824	-0.022915	1.4198
0.675	-1.0137	-0.00034291	2.9831	4.9725	-4.2352	0.001727	-0.0032888	0.055536	2.7604
0.680	-1.0423	-0.00036692	2.9814	4.5009	-3.6953	0.001826	-0.003421	0.10718	2.8498
0.685	-1.0718	-0.00039376	2.9796	4.0101	-3.215	0.0019345	-0.0035752	0.13748	2.8384
0.690	-1.1021	-0.00042314	2.9778	3.6735	-2.8658	0.0020516	-0.0037477	0.15614	2.8374
0.695	-1.1333	-0.00045473	2.976	3.4505	-2.625	0.0021763	-0.0039344	0.17028	2.8363
0.700	-1.1653	-0.00048823	2.9742	3.2997	-2.4596	0.0023074	-0.0041317	0.18383	2.8305
0.725	-1.3375	-0.00066576	2.9653	2.9704	-2.1109	0.003018	-0.0050029	0.28061	2.7652
0.750	-1.5321	-0.00085967	2.9563	2.809	-1.9778	0.003748	-0.0058386	0.43696	2.6894
0.775	-1.7484	-0.0010339	2.9474	2.65	-1.8718	0.0043182	-0.0063137	0.65502	2.6291
0.800	-1.9967	-0.0012026	2.9385	2.4798	-1.7627	0.0047973	-0.0065933	0.94708	2.603
0.825	-2.2847	-0.0013742	2.9297	2.304	-1.6421	0.0052166	-0.0067521	1.3382	2.6423
0.850	-2.6281	-0.0015293	2.9209	2.1279	-1.504	0.0055097	-0.0067358	1.8725	2.7865
0.875	-3.0403	-0.001666	2.9122	1.9534	-1.3394	0.005655	-0.0065476	2.6296	3.1129
0.900	-3.5638	-0.0017402	2.9035	1.7799	-1.1328	0.0055493	-0.0060897	3.7655	3.7499
0.925	-4.249	-0.001761	2.8948	1.6044	-0.85735	0.0051822	-0.0052899	5.6303	5.0212
0.950	-5.2114	-0.0015667	2.8863	1.4217	-0.46873	0.0042539	-0.0040751	9.2013	7.8279
0.975	-6.7462	-0.0010382	2.8777	1.2235	0.082397	0.002537	-0.0023722	18.792	16.228
0.990	-8.5251	-0.00051105	2.8726	1.0914	0.46746	0.0010338	-0.001086	42.801	38.706
									
									
# y = 0.5									
#									
0.100	-0.31851	0.0024699	3.0763	-0.21879	0.078939	0.0024414	0.0051119	-0.23401	2.394
0.125	-0.31796	0.0020135	3.0798	-0.27164	0.12333	0.0025284	0.0061482	-0.26245	2.3617
0.150	-0.31568	0.0012398	3.0915	-0.33207	0.16778	0.001834	0.0060745	-0.28819	2.3325
0.175	-0.30907	0.00031794	3.101	-0.39821	0.21271	0.00069386	0.005194	-0.31199	2.3007
0.200	-0.30009	-0.00058288	3.1071	-0.47021	0.25843	-0.00055622	0.0038098	-0.33424	2.2636
0.225	-0.29415	-0.0012057	3.1099	-0.54864	0.30517	-0.0014252	0.0023137	-0.3551	2.2169
0.250	-0.29032	-0.0016449	3.1102	-0.63424	0.35297	-0.0020434	0.0007429	-0.3746	2.1611
0.275	-0.29059	-0.0018944	3.1084	-0.72791	0.40157	-0.0023526	-0.00074114	-0.39267	2.0938
0.300	-0.29479	-0.0019991	3.105	-0.83066	0.45022	-0.0024263	-0.0021196	-0.40918	2.0141
0.325	-0.30389	-0.001993	3.1004	-0.94358	0.49752	-0.0023025	-0.0033218	-0.42391	1.9189
0.350	-0.31796	-0.001902	3.0948	-1.0677	0.54125	-0.0020292	-0.0043417	-0.43662	1.8054
0.375	-0.33761	-0.0017578	3.0884	-1.2041	0.57802	-0.001655	-0.0051508	-0.44701	1.6691
0.400	-0.36305	-0.0015762	3.0813	-1.3528	0.60304	-0.0012155	-0.0057456	-0.4547	1.5052
0.425	-0.39478	-0.0013803	3.0738	-1.5132	0.60986	-0.00075398	-0.0061065	-0.4593	1.3082
0.450	-0.43313	-0.0011795	3.0659	-1.6815	0.59047	-0.00029676	-0.0062539	-0.46034	1.0737
0.475	-0.47861	-0.00098913	3.0577	-1.8491	0.5364	0.00011862	-0.0061859	-0.45732	0.80196
0.500	-0.53166	-0.00081407	3.0493	-1.998	0.44229	0.0004823	-0.0059507	-0.44972	0.50584
0.525	-0.59292	-0.00066409	3.0406	-2.0946	0.31468	0.00076321	-0.0055645	-0.43706	0.22526
0.550	-0.66284	-0.00053944	3.0319	-2.0846	0.19307	0.00098747	-0.0051215	-0.41904	0.0538
0.575	-0.74313	-0.00045212	3.023	-1.9011	0.20874	0.0012009	-0.0048235	-0.39584	0.1876
0.600	-0.83128	-0.00037669	3.014	-1.5142	0.48858	0.0013133	-0.0043634	-0.369	0.78467
0.625	-0.92176	-0.0002671	3.005	-1.0599	1.0762	0.0011407	-0.0032055	-0.34211	1.7551
0.630	-0.94128	-0.00024854	3.0032	-0.99977	1.2715	0.0011048	-0.0029797	-0.33665	1.9949
0.635	-0.96141	-0.00023193	3.0014	-0.96734	1.478	0.0010722	-0.0027657	-0.3305	2.2183
0.640	-0.98221	-0.00021762	2.9996	-0.97576	1.6596	0.0010444	-0.0025679	-0.32252	2.377
0.645	-1.0037	-0.00020595	2.9978	-1.0429	1.7353	0.0010231	-0.0023904	-0.31036	2.3746
0.650	-1.0261	-0.00019728	2.996	-1.1892	1.5435	0.0010098	-0.0022375	-0.28959	2.0332
0.655	-1.0503	-0.00020131	2.9942	-1.4111	0.81209	0.0010415	-0.0022228	-0.25304	1.0904
0.660	-1.0754	-0.00020848	2.9924	-1.4901	-0.74744	0.0010824	-0.0022346	-0.19255	-0.51448
0.665	-1.1014	-0.00021857	2.9906	-0.07393	-2.912	0.0011317	-0.0022706	-0.10716	-1.2052
0.670	-1.1282	-0.00023135	2.9888	3.8121	-4.2186	0.001189	-0.0023283	-0.012469	1.4402
0.675	-1.1558	-0.00024663	2.987	4.9725	-4.0886	0.0012538	-0.0024054	0.067576	2.7813
0.680	-1.1842	-0.00026418	2.9852	4.5009	-3.5503	0.0013254	-0.0024995	0.12176	2.8718
0.685	-1.2135	-0.00028379	2.9834	4.0101	-3.0719	0.0014034	-0.0026083	0.15474	2.8613
0.690	-1.2436	-0.00030523	2.9815	3.6735	-2.7246	0.0014871	-0.0027294	0.17582	2.861
0.695	-1.2745	-0.00032831	2.9797	3.4505	-2.4856	0.001576	-0.0028604	0.19201	2.8605
0.700	-1.3063	-0.00035279	2.9779	3.2997	-2.3216	0.0016696	-0.0029989	0.20728	2.8553
0.725	-1.4768	-0.00048388	2.9689	2.9704	-1.9787	0.0021961	-0.0036497	0.30963	2.7915
0.750	-1.6691	-0.00062786	2.9599	2.809	-1.8505	0.0027403	-0.0042782	0.46921	2.7162
0.775	-1.8829	-0.00075879	2.9509	2.65	-1.75	0.0031724	-0.0046404	0.68921	2.655
0.800	-2.1279	-0.00088662	2.942	2.4798	-1.647	0.0035406	-0.0048611	0.98205	2.6267
0.825	-2.4116	-0.0010176	2.9331	2.304	-1.5337	0.0038665	-0.0050013	1.3726	2.6623
0.850	-2.7492	-0.0011369	2.9242	2.1279	-1.4043	0.0040999	-0.0050079	1.9048	2.8013
0.875	-3.1541	-0.0012434	2.9154	1.9534	-1.2506	0.0042244	-0.004865	2.658	3.1203
0.900	-3.6671	-0.0013034	2.9066	1.7799	-1.0579	0.0041601	-0.0045214	3.7889	3.7488
0.925	-4.3377	-0.0013239	2.8979	1.6044	-0.80134	0.0038982	-0.0039778	5.6509	5.0128
0.950	-5.2792	-0.0011814	2.8893	1.4217	-0.43942	0.0032099	-0.0030636	9.2392	7.8306
0.975	-6.7852	-0.00078494	2.8807	1.2235	0.074047	0.0019215	-0.0016509	19.004	16.397
0.990	-8.5423	-0.00038729	2.8756	1.0914	0.43295	0.00078828	-0.00051087	43.882	39.739
									
									
# y = 0.6									
#									
0.100	-0.49842	0.0013055	3.0861	-0.21879	0.054476	0.00083149	0.0027075	-0.25611	2.1721
0.125	-0.46593	0.0015797	3.0891	-0.27164	0.096771	0.0015456	0.0043096	-0.28582	2.1699
0.150	-0.45709	0.0014395	3.1003	-0.33207	0.13707	0.0016812	0.005114	-0.31238	2.1441
0.175	-0.45107	0.0010344	3.1094	-0.39821	0.17724	0.0014112	0.0052866	-0.33661	2.1085
0.200	-0.44558	0.00051389	3.115	-0.47021	0.21794	0.00090843	0.0049933	-0.35893	2.0647
0.225	-0.444	0.000088199	3.1175	-0.54864	0.25954	0.00039484	0.0044324	-0.37949	2.0098
0.250	-0.44501	-0.00027543	3.1174	-0.63424	0.30216	-0.00010359	0.0036727	-0.39835	1.9453
0.275	-0.45019	-0.00053128	3.1153	-0.72791	0.34563	-0.00048022	0.0028396	-0.41544	1.8692
0.300	-0.45926	-0.00070463	3.1116	-0.83066	0.38936	-0.00075504	0.0019614	-0.43063	1.7809
0.325	-0.47306	-0.00079991	3.1067	-0.94358	0.43223	-0.00090494	0.0011024	-0.44372	1.678
0.350	-0.49162	-0.00083402	3.1008	-1.0677	0.47239	-0.00095258	0.00028122	-0.45446	1.5579
0.375	-0.51552	-0.00082153	3.0942	-1.2041	0.50705	-0.00090561	-0.000468	-0.46256	1.4169
0.400	-0.54494	-0.0007739	3.0869	-1.3528	0.53218	-0.00078599	-0.001127	-0.46764	1.251
0.425	-0.58035	-0.00070492	3.0792	-1.5132	0.5423	-0.00061105	-0.0016663	-0.4693	1.0557
0.450	-0.62208	-0.00062215	3.0711	-1.6815	0.53036	-0.00040243	-0.0020854	-0.4671	0.82768
0.475	-0.67063	-0.00053624	3.0627	-1.8491	0.48829	-0.00018277	-0.002368	-0.46053	0.56765
0.500	-0.72642	-0.00045171	3.0541	-1.998	0.4093	0.000033609	-0.002532	-0.44908	0.28694
0.525	-0.79007	-0.00037613	3.0454	-2.0946	0.29417	0.00022323	-0.0025748	-0.43231	0.019822
0.550	-0.86204	-0.00031097	3.0365	-2.0846	0.1669	0.00039095	-0.002542	-0.40995	-0.15567
0.575	-0.94393	-0.00026506	3.0275	-1.9011	0.11439	0.00054591	-0.0025243	-0.3823	-0.0877
0.600	-1.0336	-0.00022378	3.0184	-1.5142	0.41996	0.00065182	-0.0023835	-0.35113	0.53746
0.625	-1.1261	-0.0001603	3.0093	-1.0599	1.2631	0.00062392	-0.0018567	-0.321	1.764
0.630	-1.1459	-0.00014952	3.0074	-0.99977	1.4697	0.00061779	-0.0017518	-0.31529	2.0149
0.635	-1.1664	-0.0001399	3.0056	-0.96734	1.6841	0.00061325	-0.0016524	-0.30915	2.2456
0.640	-1.1875	-0.00013164	3.0038	-0.97576	1.871	0.00061105	-0.0015606	-0.30153	2.409
0.645	-1.2093	-0.00012497	3.002	-1.0429	1.9501	0.00061196	-0.0014788	-0.29024	2.4086
0.650	-1.2318	-0.00012011	3.0001	-1.1892	1.7594	0.00061672	-0.0014093	-0.27095	2.0666
0.655	-1.2561	-0.00012294	2.9983	-1.4111	1.0271	0.00064175	-0.0014095	-0.23643	1.1208
0.660	-1.2812	-0.00012768	2.9965	-1.4901	-0.53501	0.0006712	-0.0014231	-0.17807	-0.48881
0.665	-1.3072	-0.0001342	2.9946	-0.07393	-2.7022	0.00070489	-0.0014491	-0.093793	-1.1833
0.670	-1.3339	-0.00014237	2.9928	3.8121	-4.0113	0.00074262	-0.0014863	0.0019462	1.4609
0.675	-1.3613	-0.00015208	2.991	4.9725	-3.8852	0.0007842	-0.0015337	0.085179	2.8012
0.680	-1.3896	-0.00016319	2.9892	4.5009	-3.3528	0.00082944	-0.0015902	0.14357	2.8903
0.685	-1.4187	-0.00017559	2.9873	4.0101	-2.8804	0.00087815	-0.0016547	0.18071	2.8782
0.690	-1.4485	-0.00018914	2.9855	3.6735	-2.5383	0.00093014	-0.0017261	0.20544	2.8766
0.695	-1.4792	-0.00020373	2.9837	3.4505	-2.3036	0.00098521	-0.0018034	0.22472	2.8752
0.700	-1.5106	-0.00021923	2.9818	3.2997	-2.1431	0.0010432	-0.0018854	0.2426	2.8694
0.725	-1.6792	-0.00030357	2.9727	2.9704	-1.811	0.0013844	-0.0023105	0.35426	2.806
0.750	-1.8689	-0.00039703	2.9636	2.809	-1.6904	0.00174	-0.0027287	0.52082	2.7327
0.775	-2.0798	-0.00048355	2.9546	2.65	-1.5975	0.0020298	-0.0029858	0.74726	2.6731
0.800	-2.3208	-0.00056915	2.9455	2.4798	-1.5029	0.0022818	-0.0031499	1.0465	2.6466
0.825	-2.5996	-0.00065771	2.9366	2.304	-1.3992	0.0025084	-0.0032423	1.444	2.6844
0.850	-2.9305	-0.00073953	2.9276	2.1279	-1.2812	0.0026759	-0.0032494	1.9845	2.827
0.875	-3.3267	-0.00081379	2.9187	1.9534	-1.141	0.0027729	-0.0031834	2.7493	3.1525
0.900	-3.8273	-0.00085774	2.9099	1.7799	-0.96566	0.002745	-0.0029876	3.9003	3.796
0.925	-4.4807	-0.00087629	2.9012	1.6044	-0.73215	0.0025959	-0.0026688	5.8047	5.0965
0.950	-5.3977	-0.00078561	2.8924	1.4217	-0.40265	0.0021391	-0.0020479	9.5079	8.021
0.975	-6.8698	-0.00052407	2.8838	1.2235	0.065234	0.0012357	-0.00099254	19.746	17.048
0.990	-8.6011	-0.00025948	2.8786	1.0914	0.39252	0.00042149	-0.000095544	46.338	42.099
									
									
# y = 0.7									
#									
0.100	-1.2382	0.00018865	3.0962	-0.21879	0.010976	0.000054072	0.00038122	-0.29401	1.3568
0.125	-0.80643	0.00077118	3.0987	-0.27164	0.057872	0.00045372	0.0018935	-0.32585	1.7557
0.150	-0.73916	0.0010105	3.1094	-0.33207	0.096961	0.00067705	0.0029434	-0.35375	1.786
0.175	-0.71444	0.0010026	3.118	-0.39821	0.13382	0.00074816	0.0036033	-0.37868	1.7658
0.200	-0.70327	0.00084361	3.1231	-0.47021	0.17014	0.00069114	0.0039457	-0.4011	1.7242
0.225	-0.70101	0.00066023	3.1252	-0.54864	0.20667	0.00051944	0.0040557	-0.42123	1.6662
0.250	-0.70399	0.0004568	3.1247	-0.63424	0.24378	0.00028907	0.003968	-0.43915	1.5958
0.275	-0.71241	0.00028162	3.1223	-0.72791	0.28147	0.000055699	0.0037358	-0.4548	1.5127
0.300	-0.72542	0.00012949	3.1183	-0.83066	0.31938	-0.00016617	0.0033876	-0.46806	1.4168
0.325	-0.74345	0.00001355	3.1131	-0.94358	0.35668	-0.00034338	0.0029615	-0.47875	1.3066
0.350	-0.76634	-0.000072797	3.1069	-1.0677	0.39196	-0.00047619	0.0024813	-0.48662	1.1801
0.375	-0.7945	-0.00012981	3.1	-1.2041	0.42299	-0.00055127	0.0019769	-0.49136	1.0344
0.400	-0.82803	-0.00016333	3.0926	-1.3528	0.44656	-0.00057624	0.0014679	-0.49262	0.86635
0.425	-0.86735	-0.00017772	3.0846	-1.5132	0.45822	-0.00055013	0.00097854	-0.48998	0.67259
0.450	-0.91273	-0.00017761	3.0764	-1.6815	0.45214	-0.0004854	0.00052498	-0.483	0.45112
0.475	-0.96462	-0.00016796	3.0678	-1.8491	0.42136	-0.00038976	0.00013002	-0.47118	0.20379
0.500	-1.0234	-0.00015209	3.059	-1.998	0.35922	-0.00027645	-0.00020166	-0.45402	-0.057851
0.525	-1.0897	-0.00013435	3.0501	-2.0946	0.2638	-0.00015972	-0.00045135	-0.43109	-0.30226
0.550	-1.164	-0.00011656	3.0411	-2.0846	0.14931	-0.000044243	-0.00063842	-0.40217	-0.46118
0.575	-1.2477	-0.00010378	3.0319	-1.9011	0.0747	0.000062782	-0.00079071	-0.36772	-0.41068
0.600	-1.339	-0.000090559	3.0227	-1.5142	0.22858	0.00015462	-0.00086414	-0.32991	0.067383
0.625	-1.4338	-0.000066479	3.0135	-1.0599	1.2535	0.00020903	-0.00076726	-0.29476	1.4779
0.630	-1.4541	-0.00006236	3.0117	-0.99977	1.5815	0.00021938	-0.00074449	-0.28862	1.8501
0.635	-1.475	-0.000058706	3.0098	-0.96734	1.8687	0.00022999	-0.00072255	-0.28244	2.1532
0.640	-1.4964	-0.000055614	3.008	-0.97576	2.0971	0.00024106	-0.00070228	-0.27531	2.3571
0.645	-1.5185	-0.000053184	3.0061	-1.0429	2.2028	0.00025279	-0.0006845	-0.26517	2.3818
0.650	-1.5413	-0.000051515	3.0043	-1.1892	2.0314	0.00026535	-0.00067005	-0.2478	2.0569
0.655	-1.5656	-0.000053103	3.0024	-1.4111	1.3139	0.00028163	-0.00067706	-0.21576	1.1233
0.660	-1.5907	-0.000055504	3.0006	-1.4901	-0.23751	0.00029898	-0.00068802	-0.1596	-0.47782
0.665	-1.6166	-0.000058673	2.9987	-0.07393	-2.3991	0.00031741	-0.00070274	-0.075528	-1.1668
0.670	-1.6432	-0.000062563	2.9969	3.8121	-3.7096	0.00033697	-0.000721	0.023437	1.4792
0.675	-1.6705	-0.000067128	2.995	4.9725	-3.5931	0.00035768	-0.00074259	0.1129	2.8163
0.680	-1.6986	-0.000072321	2.9932	4.5009	-3.0749	0.00037956	-0.00076731	0.17861	2.8987
0.685	-1.7274	-0.000078096	2.9913	4.0101	-2.6166	0.00040266	-0.00079494	0.22266	2.8796
0.690	-1.7569	-0.000084408	2.9895	3.6735	-2.2864	0.00042699	-0.00082528	0.25331	2.8725
0.695	-1.7872	-0.000091209	2.9876	3.4505	-2.0609	0.00045259	-0.0008581	0.27759	2.8671
0.700	-1.8183	-0.000098453	2.9858	3.2997	-1.9075	0.00047949	-0.00089322	0.29975	2.8589
0.725	-1.9845	-0.00013917	2.9766	2.9704	-1.5952	0.00064816	-0.0011077	0.42782	2.7945
0.750	-2.1711	-0.0001851	2.9674	2.809	-1.4863	0.00082616	-0.0013238	0.60889	2.7271
0.775	-2.3785	-0.00022914	2.9582	2.65	-1.4043	0.0009782	-0.0014631	0.85096	2.6757
0.800	-2.6149	-0.00027378	2.9491	2.4798	-1.3213	0.0011149	-0.0015603	1.1685	2.6604
0.825	-2.8878	-0.00032082	2.9401	2.304	-1.2305	0.0012411	-0.0016288	1.5888	2.7139
0.850	-3.2106	-0.0003653	2.931	2.1279	-1.1271	0.001339	-0.0016535	2.1599	2.8804
0.875	-3.5966	-0.00040689	2.9221	1.9534	-1.0044	0.0014029	-0.0016321	2.9699	3.2439
0.900	-4.0824	-0.00043348	2.9132	1.7799	-0.85069	0.001402	-0.0015398	4.195	3.9544
0.925	-4.7153	-0.00044779	2.9044	1.6044	-0.64575	0.0013417	-0.0013677	6.2388	5.386
0.950	-5.6031	-0.00040503	2.8956	1.4217	-0.35609	0.0011074	-0.0010661	10.262	8.6196
0.975	-7.0347	-0.00027225	2.8869	1.2235	0.05597	0.0006147	-0.00059518	21.585	18.716
0.990	-8.7351	-0.00013569	2.8817	1.0914	0.34459	0.00015981	-0.00021489	51.605	47.188
									
									
# y = 0.8									
#									
0.150	-1.7264	0.00020515	3.1184	-0.33207	0.024738	0.000057627	0.00052427	-0.43409	0.65137
0.175	-1.3944	0.00040168	3.1264	-0.39821	0.060814	0.00013731	0.0011926	-0.45995	0.93641
0.200	-1.2886	0.000502	3.1311	-0.47021	0.093785	0.00016579	0.0017133	-0.48226	0.98623
0.225	-1.2427	0.00052933	3.1327	-0.54864	0.12554	0.00015059	0.0021019	-0.50136	0.96835
0.250	-1.2232	0.00050689	3.1318	-0.63424	0.15696	0.000099221	0.002374	-0.51738	0.91696
0.275	-1.2196	0.00046421	3.129	-0.72791	0.18844	0.000017083	0.0025496	-0.53033	0.8427
0.300	-1.2263	0.00040559	3.1247	-0.83066	0.21998	-0.000082017	0.0026304	-0.5401	0.75055
0.325	-1.2416	0.00034459	3.1192	-0.94358	0.25114	-0.00018554	0.0026215	-0.54652	0.64151
0.350	-1.2637	0.00028295	3.1128	-1.0677	0.28102	-0.00028429	0.0025327	-0.54936	0.51555
0.375	-1.2925	0.00022693	3.1057	-1.2041	0.30807	-0.00036597	0.0023698	-0.54829	0.37116
0.400	-1.3274	0.00017652	3.098	-1.3528	0.32993	-0.00042735	0.0021491	-0.54296	0.20662
0.425	-1.3686	0.00013408	3.0899	-1.5132	0.34328	-0.00046008	0.0018823	-0.53295	0.019992
0.450	-1.4161	0.000098755	3.0814	-1.6815	0.34364	-0.00046717	0.0015889	-0.51779	-0.18906
0.475	-1.4701	0.000070872	3.0727	-1.8491	0.32552	-0.00044612	0.0012877	-0.49697	-0.41706
0.500	-1.5309	0.000049301	3.0638	-1.998	0.28324	-0.00040507	0.00099236	-0.46998	-0.6513
0.525	-1.5991	0.000033398	3.0547	-2.0946	0.21386	-0.00034877	0.00071894	-0.43641	-0.86114
0.550	-1.675	0.000022037	3.0455	-2.0846	0.12517	-0.00028493	0.00047857	-0.3961	-0.98475
0.575	-1.7598	0.000014229	3.0363	-1.9011	0.055952	-0.00022582	0.00029461	-0.34971	-0.91828
0.600	-1.8522	8.9224e-06	3.0269	-1.5142	0.13189	-0.0001626	0.00014649	-0.30012	-0.50776
0.625	-1.9492	4.6968e-06	3.0176	-1.0599	0.77818	-0.000080985	0.000013842	-0.25602	0.53059
0.630	-1.9699	4.0047e-06	3.0157	-0.99977	1.0764	-0.000065325	-8.4831e-06	-0.24912	0.87329
0.635	-1.991	3.3586e-06	3.0139	-0.96734	1.4664	-0.00005022	-0.000029184	-0.24284	1.2789
0.640	-2.0128	2.7566e-06	3.012	-0.97576	1.9266	-0.000035815	-0.000048164	-0.23648	1.7135
0.645	-2.0351	2.1965e-06	3.0101	-1.0429	2.3011	-0.000022252	-0.000065328	-0.22821	2.0049
0.650	-2.0581	1.6761e-06	3.0082	-1.1892	2.3116	-9.6753e-06	-0.00008058	-0.21383	1.8586
0.655	-2.0823	1.3141e-06	3.0064	-1.4111	1.6983	-2.5967e-06	-0.000088171	-0.18539	1.0257
0.660	-2.1073	9.8038e-07	3.0045	-1.4901	0.21048	3.4729e-06	-0.000094001	-0.13165	-0.51412
0.665	-2.1329	6.6555e-07	3.0026	-0.07393	-1.9179	8.6549e-06	-0.000098317	-0.045783	-1.168
0.670	-2.1592	3.602e-07	3.0008	3.8121	-3.2259	0.00001307	-0.00010137	0.061421	1.4891
0.675	-2.1862	5.4943e-08	2.9989	4.9725	-3.1325	0.00001684	-0.0001034	0.16416	2.8167
0.680	-2.2139	-2.5964e-07	2.997	4.5009	-2.6484	0.000020086	-0.00010465	0.24448	2.88
0.685	-2.2422	-0.000000593	2.9952	4.0101	-2.2228	0.000022929	-0.00010538	0.30182	2.842
0.690	-2.2713	-9.5442e-07	2.9933	3.6735	-1.9189	0.00002549	-0.00010583	0.34374	2.8203
0.695	-2.301	-1.3534e-06	2.9914	3.4505	-1.7133	0.00002789	-0.00010625	0.37753	2.8051
0.700	-2.3315	-1.7994e-06	2.9896	3.2997	-1.5748	0.00003025	-0.00010688	0.40791	2.7908
0.725	-2.4942	-5.6727e-06	2.9802	2.9704	-1.2998	0.000053099	-0.00014114	0.56934	2.7259
0.750	-2.6763	-0.000010911	2.971	2.809	-1.2099	0.000078322	-0.00017932	0.78316	2.6769
0.775	-2.8787	-0.000017505	2.9617	2.65	-1.1442	0.00010715	-0.00021043	1.0634	2.6522
0.800	-3.1089	-0.000025304	2.9526	2.4798	-1.0781	0.00013724	-0.00023704	1.4286	2.6738
0.825	-3.3738	-0.000034412	2.9434	2.304	-1.0055	0.00016783	-0.00025867	1.9114	2.7795
0.850	-3.686	-0.000044054	2.9343	2.1279	-0.9224	0.00019552	-0.00027339	2.5694	3.0231
0.875	-4.0585	-0.000054291	2.9253	1.9534	-0.82329	0.0002195	-0.00028031	3.5085	3.5053
0.900	-4.5252	-0.000062728	2.9164	1.7799	-0.6985	0.00023135	-0.00027582	4.9425	4.415
0.925	-5.1315	-0.000070021	2.9075	1.6044	-0.53128	0.0002374	-0.00025524	7.3668	6.2158
0.950	-5.9816	-0.000067082	2.8987	1.4217	-0.29382	0.00019258	-0.00022099	12.217	10.262
0.975	-7.3611	-0.000047258	2.8899	1.2235	0.045339	0.000064647	-0.00017371	26.141	22.938
0.990	-9.022	-0.000024491	2.8847	1.0914	0.28356	-0.000065407	-0.00013936	63.855	59.092
									
									
# y = 0.9									
#									
0.300	-3.0989	0.000075415	3.1309	-0.83066	0.042594	-0.000021023	0.00032887	-0.7277	-1.4834
0.325	-2.8754	0.00010248	3.1251	-0.94358	0.066544	-0.000043741	0.00049018	-0.7229	-1.3497
0.350	-2.7623	0.00011909	3.1184	-1.0677	0.090399	-0.000073922	0.0006305	-0.71286	-1.3334
0.375	-2.7041	0.00012677	3.1111	-1.2041	0.11366	-0.00010853	0.00074464	-0.69725	-1.3799
0.400	-2.6792	0.00012707	3.1032	-1.3528	0.13522	-0.00014453	0.0008274	-0.67565	-1.4684
0.425	-2.6771	0.00012145	3.0949	-1.5132	0.15327	-0.00017892	0.0008708	-0.64757	-1.5889
0.450	-2.6922	0.00011164	3.0862	-1.6815	0.16513	-0.00020853	0.00087801	-0.61247	-1.734
0.475	-2.7212	0.000099421	3.0773	-1.8491	0.16716	-0.00022902	0.00084566	-0.56972	-1.8948
0.500	-2.7621	0.000086089	3.0683	-1.998	0.15517	-0.00024088	0.00078541	-0.51873	-2.0549
0.525	-2.8141	0.000073336	3.059	-2.0946	0.12582	-0.00024171	0.00070368	-0.45896	-2.1823
0.550	-2.8764	0.000061771	3.0497	-2.0846	0.081132	-0.00023577	0.00061283	-0.39033	-2.22
0.575	-2.9493	0.000053521	3.0403	-1.9011	0.040419	-0.00023035	0.00053467	-0.31391	-2.0832
0.600	-3.0317	0.000045721	3.0309	-1.5142	0.073554	-0.00021395	0.00044721	-0.23432	-1.6755
0.625	-3.1217	0.000033035	3.0214	-1.0599	0.41463	-0.00016142	0.00030723	-0.16732	-0.91267
0.630	-3.141	0.000030869	3.0196	-0.99977	0.57115	-0.00015141	0.00028148	-0.1585	-0.70845
0.635	-3.1609	0.000028936	3.0177	-0.96734	0.77592	-0.00014213	0.00025748	-0.15199	-0.48649
0.640	-3.1813	0.000027283	3.0158	-0.97576	1.0344	-0.00013381	0.00023564	-0.14765	-0.25435
0.645	-3.2022	0.000025954	3.0139	-1.0429	1.3355	-0.00012669	0.00021639	-0.14407	-0.039656
0.650	-3.2237	0.000024999	3.012	-1.1892	1.6116	-0.00012101	0.00020017	-0.13697	0.073759
0.655	-3.2462	0.000025644	3.0101	-1.4111	1.6243	-0.00012273	0.00019912	-0.11661	-0.13934
0.660	-3.2693	0.000026683	3.0082	-1.4901	0.81046	-0.00012601	0.00020123	-0.066652	-1.0072
0.665	-3.2929	0.00002809	3.0063	-0.07393	-0.98321	-0.00013077	0.00020622	0.028008	-1.3157
0.670	-3.3173	0.000029841	3.0044	3.8121	-2.2322	-0.00013689	0.0002138	0.16179	1.429
0.675	-3.3422	0.00003191	3.0025	4.9725	-2.2069	-0.00014426	0.0002237	0.30399	2.7301
0.680	-3.3677	0.000034273	3.0007	4.5009	-1.8265	-0.00015278	0.00023562	0.42619	2.7335
0.685	-3.3939	0.000036904	2.9988	4.0101	-1.4951	-0.00016234	0.00024928	0.521	2.641
0.690	-3.4208	0.000039778	2.9969	3.6735	-1.2634	-0.00017284	0.0002644	0.59449	2.5808
0.695	-3.4482	0.000042871	2.995	3.4505	-1.1099	-0.00018417	0.00028069	0.65496	2.5425
0.700	-3.4764	0.000046156	2.9931	3.2997	-1.0085	-0.00019621	0.00029787	0.70866	2.5167
0.725	-3.6272	0.000064158	2.9837	2.9704	-0.81795	-0.00026252	0.00037722	0.96887	2.478
0.750	-3.7966	0.000084106	2.9744	2.809	-0.76409	-0.00033293	0.00045604	1.2863	2.5092
0.775	-3.986	0.00010259	2.9651	2.65	-0.72745	-0.00039045	0.00051002	1.6932	2.595
0.800	-4.2018	0.00012084	2.9558	2.4798	-0.69013	-0.00044105	0.00054957	2.2215	2.7654
0.825	-4.4499	0.00013962	2.9466	2.304	-0.64795	-0.00048723	0.00057892	2.9233	3.0762
0.850	-4.7417	0.00015688	2.9374	2.1279	-0.59829	-0.00052236	0.00059238	3.8894	3.615
0.875	-5.0895	0.00017239	2.9284	1.9534	-0.53739	-0.00054463	0.00058813	5.288	4.5431
0.900	-5.523	0.00018139	2.9193	1.7799	-0.45882	-0.00054218	0.00055879	7.462	6.1796
0.925	-6.0849	0.00018484	2.9104	1.6044	-0.35128	-0.00050621	0.00055918	11.213	9.2916
0.950	-6.8734	0.00016533	2.9015	1.4217	-0.19588	-0.00042571	0.00040092	18.883	16.137
0.975	-8.169	0.00011003	2.8927	1.2235	0.029119	-0.0002902	-0.000043585	41.389	37.365
0.990	-9.7669	0.000054341	2.8874	1.0914	0.18853	-0.00017814	-0.00050076	103.75	98.155
									
									
# y = 0.95									
#									
0.500	-10.764	4.1565e-08	3.0704	-1.998	0.00046349	-1.0428e-07	3.5151e-07	-0.60652	-10.297
0.525	-6.6021	1.9183e-06	3.0611	-2.0946	0.012904	-4.1451e-06	0.000014483	-0.50188	-6.1246
0.550	-5.9727	4.0303e-06	3.0517	-2.0846	0.015993	-0.000011817	0.00003337	-0.38409	-5.3737
0.575	-5.6785	5.9633e-06	3.0423	-1.9011	0.0098973	-0.000020701	0.000051943	-0.25481	-4.7822
0.600	-5.5233	0.000007303	3.0328	-1.5142	0.0141	-0.000028378	0.00006513	-0.12174	-4.1124
0.625	-5.4456	6.4901e-06	3.0233	-1.0599	0.12487	-0.000027817	0.000058446	-0.013569	-3.3709
0.630	-5.4369	6.3716e-06	3.0214	-0.99977	0.18524	-0.000027868	0.000057066	-0.0013077	-3.2313
0.635	-5.4301	6.3029e-06	3.0195	-0.96734	0.26966	-0.000028101	0.000055927	0.0055198	-3.1027
0.640	-5.4251	6.2989e-06	3.0176	-0.97576	0.38385	-0.00002857	0.000055141	0.0061442	-2.9933
0.645	-5.4219	6.3747e-06	3.0157	-1.0429	0.52844	-0.000029329	0.000054816	0.0012099	-2.9194
0.650	-5.4203	6.5452e-06	3.0138	-1.1892	0.68386	-0.000030433	0.000055065	-0.004668	-2.9165
0.655	-5.4203	7.0604e-06	3.0119	-1.4111	0.77193	-0.000032814	0.00005817	0.0017992	-3.0458
0.660	-5.4219	7.6861e-06	3.01	-1.4901	0.58577	-0.000035595	0.000061936	0.046789	-3.2694
0.665	-5.4249	8.4231e-06	3.0081	-0.07393	-0.15955	-0.000038777	0.000066341	0.16085	-2.4895
0.670	-5.4293	9.2722e-06	3.0062	3.8121	-0.9401	-0.000042363	0.000071364	0.34759	0.79645
0.675	-5.4351	0.000010234	3.0043	4.9725	-0.99319	-0.000046354	0.000076982	0.56642	2.1149
0.680	-5.4422	0.00001131	3.0024	4.5009	-0.80571	-0.00005075	0.000083174	0.76898	2.0244
0.685	-5.4505	0.000012499	3.0005	4.0101	-0.63991	-0.000055553	0.000089917	0.93532	1.8556
0.690	-5.4601	0.000013804	2.9986	3.6735	-0.52674	-0.000060764	0.000097192	1.069	1.7543
0.695	-5.4708	0.000015225	2.9967	3.4505	-0.45394	-0.000066384	0.00010497	1.1806	1.7031
0.700	-5.4828	0.000016762	2.9948	3.2997	-0.40755	-0.000072416	0.00011324	1.2791	1.6833
0.725	-5.5597	0.00002663	2.9854	2.9704	-0.33158	-0.0001109	0.00016323	1.7335	1.7981
0.750	-5.6644	0.000038719	2.976	2.809	-0.32069	-0.0001556	0.00021795	2.2606	2.0606
0.775	-5.7969	0.000052003	2.9666	2.65	-0.31633	-0.00020102	0.0002678	2.9282	2.4317
0.800	-5.9603	0.000066715	2.9573	2.4798	-0.3099	-0.00024741	0.00031398	3.7959	2.9629
0.825	-6.159	0.000083272	2.9481	2.304	-0.29946	-0.00029519	0.00035617	4.9568	3.7506
0.850	-6.4016	0.0001001	2.9389	2.1279	-0.28382	-0.00033843	0.0003893	6.5712	4.9527
0.875	-6.6998	0.00011724	2.9298	1.9534	-0.26116	-0.00037495	0.00041223	8.9372	6.8596
0.900	-7.0781	0.00013032	2.9208	1.7799	-0.22813	-0.00039386	0.00041294	12.665	10.06
0.925	-7.5765	0.00014042	2.9118	1.6044	-0.17871	0.00053925	0.00015325	19.189	15.951
0.950	-8.2871	0.00013118	2.9029	1.4217	-0.10255	-0.00034402	0.00031052	32.72	28.655
0.975	-9.4852	0.000090586	2.894	1.2235	0.012821	-0.0048863	0.0013332	72.914	67.556
0.990	-11.013	0.000046185	2.8888	1.0914	0.096787	-0.010135	0.0025488	185.68	178.74
